Color-Kinematics Duality and Dual Conformal Symmetry for A Four-loop Form Factor in N=4 SYM

We obtain the full-color four-loop three-point form factor of the stress-tensor supermultiplet in N=4 SYM, based on the color-kinematics (CK) duality and generalized unitarity method. The CK-dual solution, while manifesting all dual Jacobi relations and satisfying the minimal power-counting of loop momenta, lies in a 133-dimensional solution space. We also show that the planar form factor integrand satisfies precisely a directional dual conformal symmetry in the lightlike limit of the operator momentum, which is supported by explicit four-loop calculations.

==> 2_FormFactor_MasterNumerators_Simplified.m <==
(* ::Package:: *)

(*
This file gives the numerator solutions of four master graphs for the 4-loop 3-point form factor of tr(phi^2)\:ff0cprovided as 'masterNumerators'.
Master1[p1,p2,p3,la,lb,lc,ld]=masterNumerators[[1]] is the numerator of the first master graph shown in Fig.3.
Master2, Master3 and Master4 can be similarly defined.
Lc[k1,k2]=k1.k2 denotes the Lorentz contraction of two momenta k1 and k2.
All the 133 free parameters are fixed which lie at a particular point in the solution space.
*)


(*
Momenta {p1, p2, p3, la, lb, lc, ld} can be tranformed into zone variables shown in Fig.3 by 'rulesFromXtoMomentum' for all masters.
*)
rulesFromXtoMomentum = {p1 -> x[1, 2], p2 -> x[2, 3], p3 -> x[3, 4], la -> x[1, a], lb -> x[b, 4], lc -> x[1, c], ld -> x[2, d]};




(* Master numerators *)
masterNumerators = {
(* Master1 *)
(13784*Lc[la, p1]^2*Lc[ld, p1]*Lc[p1, p2]^2)/105 + (245192*Lc[la, p1]*Lc[la, p2]*Lc[ld, p1]*Lc[p1, p2]^2)/135 + (1592288*Lc[la, p2]^2*Lc[ld, p1]*Lc[p1, p2]^2)/945 - (1378183*Lc[la, p1]*Lc[la, p3]*Lc[ld, p1]*Lc[p1, p2]^2)/378 - (3954451*Lc[la, p2]*Lc[la, p3]*Lc[ld, p1]*Lc[p1, p2]^2)/1890 - (1019861*Lc[la, p3]^2*Lc[ld, p1]*Lc[p1, p2]^2)/270 + (296080*Lc[la, p1]^2*Lc[ld, p2]*Lc[p1, p2]^2)/189 + (317788*Lc[la, p1]*Lc[la, p2]*Lc[ld, p2]*Lc[p1, p2]^2)/189 + (804*Lc[la, p2]^2*Lc[ld, p2]*Lc[p1, p2]^2)/7 + (1001197*Lc[la, p1]*Lc[la, p3]*Lc[ld, p2]*Lc[p1, p2]^2)/30 - (1021109*Lc[la, p2]*Lc[la, p3]*Lc[ld, p2]*Lc[p1, p2]^2)/30 - (3786443*Lc[la, p3]^2*Lc[ld, p2]*Lc[p1, p2]^2)/1890 - (17712419*Lc[la, p1]^2*Lc[ld, p3]*Lc[p1, p2]^2)/945 + (158594*Lc[la, p1]*Lc[la, p2]*Lc[ld, p3]*Lc[p1, p2]^2)/105 + (3827953*Lc[la, p2]^2*Lc[ld, p3]*Lc[p1, p2]^2)/189 - (282101*Lc[la, p1]*Lc[la, p3]*Lc[ld, p3]*Lc[p1, p2]^2)/27 + (8992883*Lc[la, p2]*Lc[la, p3]*Lc[ld, p3]*Lc[p1, p2]^2)/315 + (7838884*Lc[la, p3]^2*Lc[ld, p3]*Lc[p1, p2]^2)/945 - (315988*Lc[la, ld]*Lc[la, p1]*Lc[p1, p2]^3)/189 - (9328*Lc[la, p1]^2*Lc[p1, p2]^3)/105 - (315988*Lc[la, ld]*Lc[la, p2]*Lc[p1, p2]^3)/189 - (7688*Lc[la, p1]*Lc[la, p2]*Lc[p1, p2]^3)/105 + (328*Lc[la, p2]^2*Lc[p1, p2]^3)/21 - (314728*Lc[la, ld]*Lc[la, p3]*Lc[p1, p2]^3)/189 + (919231*Lc[la, p1]*Lc[la, p3]*Lc[p1, p2]^3)/630 + (980839*Lc[la, p2]*Lc[la, p3]*Lc[p1, p2]^3)/630 + (970999*Lc[la, p3]^2*Lc[p1, p2]^3)/630 - (1216*Lc[la, p1]*Lc[ld, p1]*Lc[p1, p2]^3)/7 - (1632392*Lc[la, p2]*Lc[ld, p1]*Lc[p1, p2]^3)/945 + (7046219*Lc[la, p3]*Lc[ld, p1]*Lc[p1, p2]^3)/1890 + 16*Lc[la, la]*Lc[ld, p2]*Lc[p1, p2]^3 - (1483784*Lc[la, p1]*Lc[ld, p2]*Lc[p1, p2]^3)/945 - (3772*Lc[la, p2]*Lc[ld, p2]*Lc[p1, p2]^3)/35 + (369535*Lc[la, p3]*Lc[ld, p2]*Lc[p1, p2]^3)/378 - (297629*Lc[la, la]*Lc[ld, p3]*Lc[p1, p2]^3)/126 + (5876078*Lc[la, p1]*Lc[ld, p3]*Lc[p1, p2]^3)/315 - (3844790*Lc[la, p2]*Lc[ld, p3]*Lc[p1, p2]^3)/189 - (41921*Lc[la, p3]*Lc[ld, p3]*Lc[p1, p2]^3)/5 + (315988*Lc[la, ld]*Lc[p1, p2]^4)/189 + (111713*Lc[la, p1]*Lc[p1, p2]^4)/135 + (683279*Lc[la, p2]*Lc[p1, p2]^4)/945 - (1516919*Lc[la, p3]*Lc[p1, p2]^4)/1890 + (4456*Lc[ld, p1]*Lc[p1, p2]^4)/105 - (1864*Lc[ld, p2]*Lc[p1, p2]^4)/105 + (16837*Lc[ld, p3]*Lc[p1, p2]^4)/189 - (698039*Lc[p1, p2]^5)/945 - 176*Lc[la, p1]^2*Lc[ld, p1]*Lc[p1, p2]*Lc[p1, p3] + (10144381*Lc[la, p1]*Lc[la, p2]*Lc[ld, p1]*Lc[p1, p2]*Lc[p1, p3])/1890 + (10477021*Lc[la, p2]^2*Lc[ld, p1]*Lc[p1, p2]*Lc[p1, p3])/1890 - (146995*Lc[la, p1]*Lc[la, p3]*Lc[ld, p1]*Lc[p1, p2]*Lc[p1, p3])/42 + (2097443*Lc[la, p2]*Lc[la, p3]*Lc[ld, p1]*Lc[p1, p2]*Lc[p1, p3])/945 - (139603*Lc[la, p3]^2*Lc[ld, p1]*Lc[p1, p2]*Lc[p1, p3])/42 + (6644336*Lc[la, p1]^2*Lc[ld, p2]*Lc[p1, p2]*Lc[p1, p3])/945 - (12093653*Lc[la, p1]*Lc[la, p2]*Lc[ld, p2]*Lc[p1, p2]*Lc[p1, p3])/1890 + (41724457*Lc[la, p2]^2*Lc[ld, p2]*Lc[p1, p2]*Lc[p1, p3])/1890 + (3039773*Lc[la, p1]*Lc[la, p3]*Lc[ld, p2]*Lc[p1, p2]*Lc[p1, p3])/315 - (18135379*Lc[la, p2]*Lc[la, p3]*Lc[ld, p2]*Lc[p1, p2]*Lc[p1, p3])/1890 - (31380493*Lc[la, p3]^2*Lc[ld, p2]*Lc[p1, p2]*Lc[p1, p3])/945 - (5191549*Lc[la, p1]^2*Lc[ld, p3]*Lc[p1, p2]*Lc[p1, p3])/945 - (770753*Lc[la, p1]*Lc[la, p2]*Lc[ld, p3]*Lc[p1, p2]*Lc[p1, p3])/63 - (6339506*Lc[la, p2]^2*Lc[ld, p3]*Lc[p1, p2]*Lc[p1, p3])/945 - (5688943*Lc[la, p1]*Lc[la, p3]*Lc[ld, p3]*Lc[p1, p2]*Lc[p1, p3])/630 - (19302263*Lc[la, p2]*Lc[la, p3]*Lc[ld, p3]*Lc[p1, p2]*Lc[p1, p3])/1890 - (6623251*Lc[la, p3]^2*Lc[ld, p3]*Lc[p1, p2]*Lc[p1, p3])/1890 + (137009*Lc[la, ld]*Lc[la, p1]*Lc[p1, p2]^2*Lc[p1, p3])/945 - (582488*Lc[la, p1]^2*Lc[p1, p2]^2*Lc[p1, p3])/315 + (146837*Lc[la, ld]*Lc[la, p2]*Lc[p1, p2]^2*Lc[p1, p3])/945 - (7184113*Lc[la, p1]*Lc[la, p2]*Lc[p1, p2]^2*Lc[p1, p3])/1890 - (3708841*Lc[la, p2]^2*Lc[p1, p2]^2*Lc[p1, p3])/1890 - (6497*Lc[la, ld]*Lc[la, p3]*Lc[p1, p2]^2*Lc[p1, p3])/15 - (5292479*Lc[la, p1]*Lc[la, p3]*Lc[p1, p2]^2*Lc[p1, p3])/945 - (9706231*Lc[la, p2]*Lc[la, p3]*Lc[p1, p2]^2*Lc[p1, p3])/1890 - (28559*Lc[la, p3]^2*Lc[p1, p2]^2*Lc[p1, p3])/9 - (17146*Lc[la, p1]*Lc[ld, p1]*Lc[p1, p2]^2*Lc[p1, p3])/27 - (1662889*Lc[la, p2]*Lc[ld, p1]*Lc[p1, p2]^2*Lc[p1, p3])/210 + (6614527*Lc[la, p3]*Lc[ld, p1]*Lc[p1, p2]^2*Lc[p1, p3])/945 - (23634941*Lc[la, la]*Lc[ld, p2]*Lc[p1, p2]^2*Lc[p1, p3])/1890 - (2290189*Lc[la, p1]*Lc[ld, p2]*Lc[p1, p2]^2*Lc[p1, p3])/315 + (22910117*Lc[la, p2]*Lc[ld, p2]*Lc[p1, p2]^2*Lc[p1, p3])/1890 - (41311*Lc[la, p3]*Lc[ld, p2]*Lc[p1, p2]^2*Lc[p1, p3])/378 + (1421281*Lc[la, la]*Lc[ld, p3]*Lc[p1, p2]^2*Lc[p1, p3])/630 + (10878559*Lc[la, p1]*Lc[ld, p3]*Lc[p1, p2]^2*Lc[p1, p3])/315 - (22954*Lc[la, p2]*Lc[ld, p3]*Lc[p1, p2]^2*Lc[p1, p3])/7 + (10348421*Lc[la, p3]*Lc[ld, p3]*Lc[p1, p2]^2*Lc[p1, p3])/1890 - (272*Lc[la, la]*Lc[p1, p2]^3*Lc[p1, p3])/15 + (68327*Lc[la, ld]*Lc[p1, p2]^3*Lc[p1, p3])/45 + (23326727*Lc[la, p1]*Lc[p1, p2]^3*Lc[p1, p3])/945 + (46686071*Lc[la, p2]*Lc[p1, p2]^3*Lc[p1, p3])/1890 + (6584449*Lc[la, p3]*Lc[p1, p2]^3*Lc[p1, p3])/270 + (690542*Lc[ld, p1]*Lc[p1, p2]^3*Lc[p1, p3])/945 + (2141143*Lc[ld, p2]*Lc[p1, p2]^3*Lc[p1, p3])/315 - (9617284*Lc[ld, p3]*Lc[p1, p2]^3*Lc[p1, p3])/945 - (22201414*Lc[p1, p2]^4*Lc[p1, p3])/945 + (5116*Lc[la, p1]^2*Lc[ld, p1]*Lc[p1, p3]^2)/105 - (3010901*Lc[la, p1]*Lc[la, p2]*Lc[ld, p1]*Lc[p1, p3]^2)/630 - (3041597*Lc[la, p2]^2*Lc[ld, p1]*Lc[p1, p3]^2)/630 + (10604*Lc[la, p1]*Lc[la, p3]*Lc[ld, p1]*Lc[p1, p3]^2)/105 - (3008669*Lc[la, p2]*Lc[la, p3]*Lc[ld, p1]*Lc[p1, p3]^2)/630 + (784*Lc[la, p3]^2*Lc[ld, p1]*Lc[p1, p3]^2)/15 + (1490834*Lc[la, p1]^2*Lc[ld, p2]*Lc[p1, p3]^2)/135 - (113201*Lc[la, p1]*Lc[la, p2]*Lc[ld, p2]*Lc[p1, p3]^2)/5 + (113201*Lc[la, p2]*Lc[la, p3]*Lc[ld, p2]*Lc[p1, p3]^2)/5 - (1490834*Lc[la, p3]^2*Lc[ld, p2]*Lc[p1, p3]^2)/135 - (784*Lc[la, p1]^2*Lc[ld, p3]*Lc[p1, p3]^2)/15 + (3008669*Lc[la, p1]*Lc[la, p2]*Lc[ld, p3]*Lc[p1, p3]^2)/630 + (3041597*Lc[la, p2]^2*Lc[ld, p3]*Lc[p1, p3]^2)/630 - (10604*Lc[la, p1]*Lc[la, p3]*Lc[ld, p3]*Lc[p1, p3]^2)/105 + (3010901*Lc[la, p2]*Lc[la, p3]*Lc[ld, p3]*Lc[p1, p3]^2)/630 - (5116*Lc[la, p3]^2*Lc[ld, p3]*Lc[p1, p3]^2)/105 + (647153*Lc[la, ld]*Lc[la, p1]*Lc[p1, p2]*Lc[p1, p3]^2)/105 + (618668*Lc[la, p1]^2*Lc[p1, p2]*Lc[p1, p3]^2)/315 + (6370697*Lc[la, ld]*Lc[la, p2]*Lc[p1, p2]*Lc[p1, p3]^2)/945 + (62851*Lc[la, p1]*Lc[la, p2]*Lc[p1, p2]*Lc[p1, p3]^2)/9 + (4197031*Lc[la, p2]^2*Lc[p1, p2]*Lc[p1, p3]^2)/945 + (645361*Lc[la, ld]*Lc[la, p3]*Lc[p1, p2]*Lc[p1, p3]^2)/105 - (9220901*Lc[la, p1]*Lc[la, p3]*Lc[p1, p2]*Lc[p1, p3]^2)/1890 - (1502197*Lc[la, p2]*Lc[la, p3]*Lc[p1, p2]*Lc[p1, p3]^2)/630 - (12900653*Lc[la, p3]^2*Lc[p1, p2]*Lc[p1, p3]^2)/1890 + (167974*Lc[la, p1]*Lc[ld, p1]*Lc[p1, p2]*Lc[p1, p3]^2)/189 - (502841*Lc[la, p2]*Lc[ld, p1]*Lc[p1, p2]*Lc[p1, p3]^2)/945 + (1530959*Lc[la, p3]*Lc[ld, p1]*Lc[p1, p2]*Lc[p1, p3]^2)/378 + (24167291*Lc[la, la]*Lc[ld, p2]*Lc[p1, p2]*Lc[p1, p3]^2)/1890 - (27977371*Lc[la, p1]*Lc[ld, p2]*Lc[p1, p2]*Lc[p1, p3]^2)/945 + (3290881*Lc[la, p2]*Lc[ld, p2]*Lc[p1, p2]*Lc[p1, p3]^2)/1890 - (820784*Lc[la, p3]*Lc[ld, p2]*Lc[p1, p2]*Lc[p1, p3]^2)/945 + (544*Lc[la, la]*Lc[ld, p3]*Lc[p1, p2]*Lc[p1, p3]^2)/5 + (1771331*Lc[la, p1]*Lc[ld, p3]*Lc[p1, p2]*Lc[p1, p3]^2)/189 + (1532167*Lc[la, p2]*Lc[ld, p3]*Lc[p1, p2]*Lc[p1, p3]^2)/270 + (13886287*Lc[la, p3]*Lc[ld, p3]*Lc[p1, p2]*Lc[p1, p3]^2)/1890 - (5961386*Lc[la, ld]*Lc[p1, p2]^2*Lc[p1, p3]^2)/945 + (38209004*Lc[la, p1]*Lc[p1, p2]^2*Lc[p1, p3]^2)/945 + (23983289*Lc[la, p2]*Lc[p1, p2]^2*Lc[p1, p3]^2)/630 + (31844377*Lc[la, p3]*Lc[p1, p2]^2*Lc[p1, p3]^2)/630 - (572*Lc[ld, p1]*Lc[p1, p2]^2*Lc[p1, p3]^2)/7 + (9723668*Lc[ld, p2]*Lc[p1, p2]^2*Lc[p1, p3]^2)/945 - (492109*Lc[ld, p3]*Lc[p1, p2]^2*Lc[p1, p3]^2)/35 - (59820919*Lc[p1, p2]^3*Lc[p1, p3]^2)/945 - (1004*Lc[la, p1]^2*Lc[p1, p3]^3)/35 + (2257085*Lc[la, p1]*Lc[la, p2]*Lc[p1, p3]^3)/378 + (11339641*Lc[la, p2]^2*Lc[p1, p3]^3)/1890 - (2008*Lc[la, p1]*Lc[la, p3]*Lc[p1, p3]^3)/35 + (2257085*Lc[la, p2]*Lc[la, p3]*Lc[p1, p3]^3)/378 - (1004*Lc[la, p3]^2*Lc[p1, p3]^3)/35 - (260*Lc[la, p1]*Lc[ld, p1]*Lc[p1, p3]^3)/3 + (431099*Lc[la, p2]*Lc[ld, p1]*Lc[p1, p3]^3)/90 - (9472*Lc[la, p3]*Lc[ld, p1]*Lc[p1, p3]^3)/105 - (14116024*Lc[la, p1]*Lc[ld, p2]*Lc[p1, p3]^3)/945 - (3362141*Lc[la, p2]*Lc[ld, p2]*Lc[p1, p3]^3)/945 + (750628*Lc[la, p3]*Lc[ld, p2]*Lc[p1, p3]^3)/105 + (4036*Lc[la, p1]*Lc[ld, p3]*Lc[p1, p3]^3)/35 - (3001877*Lc[la, p2]*Lc[ld, p3]*Lc[p1, p3]^3)/630 + (3912*Lc[la, p3]*Lc[ld, p3]*Lc[p1, p3]^3)/35 + (272*Lc[la, la]*Lc[p1, p2]*Lc[p1, p3]^3)/15 - (215419*Lc[la, ld]*Lc[p1, p2]*Lc[p1, p3]^3)/35 + (2650321*Lc[la, p1]*Lc[p1, p2]*Lc[p1, p3]^3)/135 + (4202491*Lc[la, p2]*Lc[p1, p2]*Lc[p1, p3]^3)/378 + (53701027*Lc[la, p3]*Lc[p1, p2]*Lc[p1, p3]^3)/1890 - (691802*Lc[ld, p1]*Lc[p1, p2]*Lc[p1, p3]^3)/945 + (994807*Lc[ld, p2]*Lc[p1, p2]*Lc[p1, p3]^3)/135 - (19286*Lc[ld, p3]*Lc[p1, p2]*Lc[p1, p3]^3)/5 - (19563541*Lc[p1, p2]^2*Lc[p1, p3]^3)/315 + (2008*Lc[la, p1]*Lc[p1, p3]^4)/35 - (2257085*Lc[la, p2]*Lc[p1, p3]^4)/378 + (2008*Lc[la, p3]*Lc[p1, p3]^4)/35 + (1328*Lc[ld, p1]*Lc[p1, p3]^4)/35 + (3680186*Lc[ld, p2]*Lc[p1, p3]^4)/945 - (1324*Lc[ld, p3]*Lc[p1, p3]^4)/21 - (20400187*Lc[p1, p2]*Lc[p1, p3]^4)/945 - (1004*Lc[p1, p3]^5)/35 + (44882297*Lc[la, p1]^2*Lc[ld, p1]*Lc[p1, p2]*Lc[p2, p3])/1890 + (1786351*Lc[la, p1]*Lc[la, p2]*Lc[ld, p1]*Lc[p1, p2]*Lc[p2, p3])/90 - (3684463*Lc[la, p2]^2*Lc[ld, p1]*Lc[p1, p2]*Lc[p2, p3])/945 + (25196987*Lc[la, p1]*Lc[la, p3]*Lc[ld, p1]*Lc[p1, p2]*Lc[p2, p3])/1890 - (13496878*Lc[la, p2]*Lc[la, p3]*Lc[ld, p1]*Lc[p1, p2]*Lc[p2, p3])/945 - (656177*Lc[la, p3]^2*Lc[ld, p1]*Lc[p1, p2]*Lc[p2, p3])/63 - (7176973*Lc[la, p1]^2*Lc[ld, p2]*Lc[p1, p2]*Lc[p2, p3])/630 + (43596403*Lc[la, p1]*Lc[la, p2]*Lc[ld, p2]*Lc[p1, p2]*Lc[p2, p3])/1890 - (43596403*Lc[la, p2]*Lc[la, p3]*Lc[ld, p2]*Lc[p1, p2]*Lc[p2, p3])/1890 + (7176973*Lc[la, p3]^2*Lc[ld, p2]*Lc[p1, p2]*Lc[p2, p3])/630 + (656177*Lc[la, p1]^2*Lc[ld, p3]*Lc[p1, p2]*Lc[p2, p3])/63 + (13496878*Lc[la, p1]*Lc[la, p2]*Lc[ld, p3]*Lc[p1, p2]*Lc[p2, p3])/945 + (3684463*Lc[la, p2]^2*Lc[ld, p3]*Lc[p1, p2]*Lc[p2, p3])/945 - (25196987*Lc[la, p1]*Lc[la, p3]*Lc[ld, p3]*Lc[p1, p2]*Lc[p2, p3])/1890 - (1786351*Lc[la, p2]*Lc[la, p3]*Lc[ld, p3]*Lc[p1, p2]*Lc[p2, p3])/90 - (44882297*Lc[la, p3]^2*Lc[ld, p3]*Lc[p1, p2]*Lc[p2, p3])/1890 - (20334446*Lc[la, ld]*Lc[la, p1]*Lc[p1, p2]^2*Lc[p2, p3])/945 - (310199*Lc[la, p1]^2*Lc[p1, p2]^2*Lc[p2, p3])/126 - (20352338*Lc[la, ld]*Lc[la, p2]*Lc[p1, p2]^2*Lc[p2, p3])/945 + (167659*Lc[la, p1]*Lc[la, p2]*Lc[p1, p2]^2*Lc[p2, p3])/1890 + (2428214*Lc[la, p2]^2*Lc[p1, p2]^2*Lc[p2, p3])/945 - (2155262*Lc[la, ld]*Lc[la, p3]*Lc[p1, p2]^2*Lc[p2, p3])/105 - (8471*Lc[la, p1]*Lc[la, p3]*Lc[p1, p2]^2*Lc[p2, p3])/15 + (2169137*Lc[la, p2]*Lc[la, p3]*Lc[p1, p2]^2*Lc[p2, p3])/630 + (1650983*Lc[la, p3]^2*Lc[p1, p2]^2*Lc[p2, p3])/1890 + (1419601*Lc[la, la]*Lc[ld, p1]*Lc[p1, p2]^2*Lc[p2, p3])/630 - (8095123*Lc[la, p1]*Lc[ld, p1]*Lc[p1, p2]^2*Lc[p2, p3])/378 + (4437464*Lc[la, p2]*Lc[ld, p1]*Lc[p1, p2]^2*Lc[p2, p3])/945 + (5908895*Lc[la, p3]*Lc[ld, p1]*Lc[p1, p2]^2*Lc[p2, p3])/378 + (14215567*Lc[la, la]*Lc[ld, p2]*Lc[p1, p2]^2*Lc[p2, p3])/945 - (41171443*Lc[la, p1]*Lc[ld, p2]*Lc[p1, p2]^2*Lc[p2, p3])/1890 + (1007222*Lc[la, p2]*Lc[ld, p2]*Lc[p1, p2]^2*Lc[p2, p3])/945 + (4867955*Lc[la, p3]*Lc[ld, p2]*Lc[p1, p2]^2*Lc[p2, p3])/189 - (3475621*Lc[la, la]*Lc[ld, p3]*Lc[p1, p2]^2*Lc[p2, p3])/630 + (899527*Lc[la, p1]*Lc[ld, p3]*Lc[p1, p2]^2*Lc[p2, p3])/315 - (27995411*Lc[la, p2]*Lc[ld, p3]*Lc[p1, p2]^2*Lc[p2, p3])/945 + (18862163*Lc[la, p3]*Lc[ld, p3]*Lc[p1, p2]^2*Lc[p2, p3])/1890 + (272*Lc[la, la]*Lc[p1, p2]^3*Lc[p2, p3])/5 + (21920182*Lc[la, ld]*Lc[p1, p2]^3*Lc[p2, p3])/945 + (182593*Lc[la, p1]*Lc[p1, p2]^3*Lc[p2, p3])/210 - (4037546*Lc[la, p2]*Lc[p1, p2]^3*Lc[p2, p3])/945 - (3876562*Lc[la, p3]*Lc[p1, p2]^3*Lc[p2, p3])/945 - (764363*Lc[ld, p1]*Lc[p1, p2]^3*Lc[p2, p3])/315 - (2823094*Lc[ld, p2]*Lc[p1, p2]^3*Lc[p2, p3])/315 + (5255368*Lc[ld, p3]*Lc[p1, p2]^3*Lc[p2, p3])/945 + (896533*Lc[p1, p2]^4*Lc[p2, p3])/945 + (6623251*Lc[la, p1]^2*Lc[ld, p1]*Lc[p1, p3]*Lc[p2, p3])/1890 + (19302263*Lc[la, p1]*Lc[la, p2]*Lc[ld, p1]*Lc[p1, p3]*Lc[p2, p3])/1890 + (6339506*Lc[la, p2]^2*Lc[ld, p1]*Lc[p1, p3]*Lc[p2, p3])/945 + (5688943*Lc[la, p1]*Lc[la, p3]*Lc[ld, p1]*Lc[p1, p3]*Lc[p2, p3])/630 + (770753*Lc[la, p2]*Lc[la, p3]*Lc[ld, p1]*Lc[p1, p3]*Lc[p2, p3])/63 + (5191549*Lc[la, p3]^2*Lc[ld, p1]*Lc[p1, p3]*Lc[p2, p3])/945 + (31380493*Lc[la, p1]^2*Lc[ld, p2]*Lc[p1, p3]*Lc[p2, p3])/945 + (18135379*Lc[la, p1]*Lc[la, p2]*Lc[ld, p2]*Lc[p1, p3]*Lc[p2, p3])/1890 - (41724457*Lc[la, p2]^2*Lc[ld, p2]*Lc[p1, p3]*Lc[p2, p3])/1890 - (3039773*Lc[la, p1]*Lc[la, p3]*Lc[ld, p2]*Lc[p1, p3]*Lc[p2, p3])/315 + (12093653*Lc[la, p2]*Lc[la, p3]*Lc[ld, p2]*Lc[p1, p3]*Lc[p2, p3])/1890 - (6644336*Lc[la, p3]^2*Lc[ld, p2]*Lc[p1, p3]*Lc[p2, p3])/945 + (139603*Lc[la, p1]^2*Lc[ld, p3]*Lc[p1, p3]*Lc[p2, p3])/42 - (2097443*Lc[la, p1]*Lc[la, p2]*Lc[ld, p3]*Lc[p1, p3]*Lc[p2, p3])/945 - (10477021*Lc[la, p2]^2*Lc[ld, p3]*Lc[p1, p3]*Lc[p2, p3])/1890 + (146995*Lc[la, p1]*Lc[la, p3]*Lc[ld, p3]*Lc[p1, p3]*Lc[p2, p3])/42 - (10144381*Lc[la, p2]*Lc[la, p3]*Lc[ld, p3]*Lc[p1, p3]*Lc[p2, p3])/1890 + 176*Lc[la, p3]^2*Lc[ld, p3]*Lc[p1, p3]*Lc[p2, p3] + (676*Lc[la, ld]*Lc[la, p1]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/9 - (4143457*Lc[la, p1]^2*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/945 + (334849*Lc[la, p1]*Lc[la, p2]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/630 + (9372941*Lc[la, p2]^2*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/1890 - (676*Lc[la, ld]*Lc[la, p3]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/9 - (4099327*Lc[la, p1]*Lc[la, p3]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/378 - (267382*Lc[la, p2]*Lc[la, p3]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/189 - (1338529*Lc[la, p3]^2*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/210 - (2445931*Lc[la, la]*Lc[ld, p1]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/315 - (1713493*Lc[la, p1]*Lc[ld, p1]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/63 - (758929*Lc[la, p2]*Lc[ld, p1]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/90 + (3115181*Lc[la, p3]*Lc[ld, p1]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/378 - (1346023*Lc[la, p1]*Lc[ld, p2]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/54 + (2732507*Lc[la, p2]*Lc[ld, p2]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/945 + (59771653*Lc[la, p3]*Lc[ld, p2]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/1890 + (2445931*Lc[la, la]*Lc[ld, p3]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/315 + (745835*Lc[la, p1]*Lc[ld, p3]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/378 + (35040149*Lc[la, p2]*Lc[ld, p3]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/1890 + (1006085*Lc[la, p3]*Lc[ld, p3]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/27 + (3475621*Lc[la, la]*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, p3])/1890 + (2220761*Lc[la, ld]*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, p3])/105 + (15036533*Lc[la, p1]*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, p3])/630 + (1855442*Lc[la, p2]*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, p3])/189 + (22734058*Lc[la, p3]*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, p3])/945 - (1399234*Lc[ld, p1]*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, p3])/945 - (4877108*Lc[ld, p2]*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, p3])/945 - (2022401*Lc[ld, p3]*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, p3])/135 - (34446277*Lc[p1, p2]^3*Lc[p1, p3]*Lc[p2, p3])/945 - (645361*Lc[la, ld]*Lc[la, p1]*Lc[p1, p3]^2*Lc[p2, p3])/105 - (12801869*Lc[la, p1]^2*Lc[p1, p3]^2*Lc[p2, p3])/1890 - (6370697*Lc[la, ld]*Lc[la, p2]*Lc[p1, p3]^2*Lc[p2, p3])/945 - (21290*Lc[la, p1]*Lc[la, p2]*Lc[p1, p3]^2*Lc[p2, p3])/21 + (800711*Lc[la, p2]^2*Lc[p1, p3]^2*Lc[p2, p3])/126 - (647153*Lc[la, ld]*Lc[la, p3]*Lc[p1, p3]^2*Lc[p2, p3])/105 - (9030029*Lc[la, p1]*Lc[la, p3]*Lc[p1, p3]^2*Lc[p2, p3])/1890 + (5271587*Lc[la, p2]*Lc[la, p3]*Lc[p1, p3]^2*Lc[p2, p3])/630 + (634016*Lc[la, p3]^2*Lc[p1, p3]^2*Lc[p2, p3])/315 - (544*Lc[la, la]*Lc[ld, p1]*Lc[p1, p3]^2*Lc[p2, p3])/5 + (4442549*Lc[la, p1]*Lc[ld, p1]*Lc[p1, p3]^2*Lc[p2, p3])/1890 + (2909521*Lc[la, p2]*Lc[ld, p1]*Lc[p1, p3]^2*Lc[p2, p3])/630 + (384371*Lc[la, p3]*Lc[ld, p1]*Lc[p1, p3]^2*Lc[p2, p3])/945 - (24167291*Lc[la, la]*Lc[ld, p2]*Lc[p1, p3]^2*Lc[p2, p3])/1890 - (3091922*Lc[la, p1]*Lc[ld, p2]*Lc[p1, p3]^2*Lc[p2, p3])/945 - (2884051*Lc[la, p2]*Lc[ld, p2]*Lc[p1, p3]^2*Lc[p2, p3])/630 + (1593265*Lc[la, p3]*Lc[ld, p2]*Lc[p1, p3]^2*Lc[p2, p3])/63 - (8742887*Lc[la, p1]*Lc[ld, p3]*Lc[p1, p3]^2*Lc[p2, p3])/1890 - (603653*Lc[la, p2]*Lc[ld, p3]*Lc[p1, p3]^2*Lc[p2, p3])/945 - (1400044*Lc[la, p3]*Lc[ld, p3]*Lc[p1, p3]^2*Lc[p2, p3])/945 + (3475621*Lc[la, la]*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3])/1890 + (80*Lc[la, ld]*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3])/3 + (17671667*Lc[la, p1]*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3])/1890 - (4931072*Lc[la, p2]*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3])/315 + (1185253*Lc[la, p3]*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3])/105 - (1258981*Lc[ld, p1]*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3])/189 + (118859*Lc[ld, p2]*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3])/945 - (1325803*Lc[ld, p3]*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3])/105 - (5883404*Lc[p1, p2]^2*Lc[p1, p3]^2*Lc[p2, p3])/105 + (272*Lc[la, la]*Lc[p1, p3]^3*Lc[p2, p3])/15 + (215419*Lc[la, ld]*Lc[p1, p3]^3*Lc[p2, p3])/35 - (4306043*Lc[la, p1]*Lc[p1, p3]^3*Lc[p2, p3])/270 - (6636482*Lc[la, p2]*Lc[p1, p3]^3*Lc[p2, p3])/189 - (23382197*Lc[la, p3]*Lc[p1, p3]^3*Lc[p2, p3])/945 - (1860464*Lc[ld, p1]*Lc[p1, p3]^3*Lc[p2, p3])/315 + (4074229*Lc[ld, p2]*Lc[p1, p3]^3*Lc[p2, p3])/945 + (1220188*Lc[ld, p3]*Lc[p1, p3]^3*Lc[p2, p3])/945 + (207712*Lc[p1, p2]*Lc[p1, p3]^3*Lc[p2, p3])/189 + (21480149*Lc[p1, p3]^4*Lc[p2, p3])/945 - (7838884*Lc[la, p1]^2*Lc[ld, p1]*Lc[p2, p3]^2)/945 - (8992883*Lc[la, p1]*Lc[la, p2]*Lc[ld, p1]*Lc[p2, p3]^2)/315 - (3827953*Lc[la, p2]^2*Lc[ld, p1]*Lc[p2, p3]^2)/189 + (282101*Lc[la, p1]*Lc[la, p3]*Lc[ld, p1]*Lc[p2, p3]^2)/27 - (158594*Lc[la, p2]*Lc[la, p3]*Lc[ld, p1]*Lc[p2, p3]^2)/105 + (17712419*Lc[la, p3]^2*Lc[ld, p1]*Lc[p2, p3]^2)/945 + (3786443*Lc[la, p1]^2*Lc[ld, p2]*Lc[p2, p3]^2)/1890 + (1021109*Lc[la, p1]*Lc[la, p2]*Lc[ld, p2]*Lc[p2, p3]^2)/30 - (804*Lc[la, p2]^2*Lc[ld, p2]*Lc[p2, p3]^2)/7 - (1001197*Lc[la, p1]*Lc[la, p3]*Lc[ld, p2]*Lc[p2, p3]^2)/30 - (317788*Lc[la, p2]*Lc[la, p3]*Lc[ld, p2]*Lc[p2, p3]^2)/189 - (296080*Lc[la, p3]^2*Lc[ld, p2]*Lc[p2, p3]^2)/189 + (1019861*Lc[la, p1]^2*Lc[ld, p3]*Lc[p2, p3]^2)/270 + (3954451*Lc[la, p1]*Lc[la, p2]*Lc[ld, p3]*Lc[p2, p3]^2)/1890 - (1592288*Lc[la, p2]^2*Lc[ld, p3]*Lc[p2, p3]^2)/945 + (1378183*Lc[la, p1]*Lc[la, p3]*Lc[ld, p3]*Lc[p2, p3]^2)/378 - (245192*Lc[la, p2]*Lc[la, p3]*Lc[ld, p3]*Lc[p2, p3]^2)/135 - (13784*Lc[la, p3]^2*Lc[ld, p3]*Lc[p2, p3]^2)/105 + (2155262*Lc[la, ld]*Lc[la, p1]*Lc[p1, p2]*Lc[p2, p3]^2)/105 - (2356559*Lc[la, p1]^2*Lc[p1, p2]*Lc[p2, p3]^2)/1890 + (20352338*Lc[la, ld]*Lc[la, p2]*Lc[p1, p2]*Lc[p2, p3]^2)/945 - (5323763*Lc[la, p1]*Lc[la, p2]*Lc[p1, p2]*Lc[p2, p3]^2)/1890 - (2468822*Lc[la, p2]^2*Lc[p1, p2]*Lc[p2, p3]^2)/945 + (20334446*Lc[la, ld]*Lc[la, p3]*Lc[p1, p2]*Lc[p2, p3]^2)/945 + (1460857*Lc[la, p1]*Lc[la, p3]*Lc[p1, p2]*Lc[p2, p3]^2)/630 - (4439*Lc[la, p2]*Lc[la, p3]*Lc[p1, p2]*Lc[p2, p3]^2)/63 + (2402237*Lc[la, p3]^2*Lc[p1, p2]*Lc[p2, p3]^2)/945 + (3475621*Lc[la, la]*Lc[ld, p1]*Lc[p1, p2]*Lc[p2, p3]^2)/630 - (18183803*Lc[la, p1]*Lc[ld, p1]*Lc[p1, p2]*Lc[p2, p3]^2)/1890 + (434117*Lc[la, p2]*Lc[ld, p1]*Lc[p1, p2]*Lc[p2, p3]^2)/15 - (475247*Lc[la, p3]*Lc[ld, p1]*Lc[p1, p2]*Lc[p2, p3]^2)/135 - (14215567*Lc[la, la]*Lc[ld, p2]*Lc[p1, p2]*Lc[p2, p3]^2)/945 - (24376027*Lc[la, p1]*Lc[ld, p2]*Lc[p1, p2]*Lc[p2, p3]^2)/945 - (1063634*Lc[la, p2]*Lc[ld, p2]*Lc[p1, p2]*Lc[p2, p3]^2)/945 + (5972827*Lc[la, p3]*Lc[ld, p2]*Lc[p1, p2]*Lc[p2, p3]^2)/270 - (1419601*Lc[la, la]*Lc[ld, p3]*Lc[p1, p2]*Lc[p2, p3]^2)/630 - (2965987*Lc[la, p1]*Lc[ld, p3]*Lc[p1, p2]*Lc[p2, p3]^2)/270 + (313013*Lc[la, p2]*Lc[ld, p3]*Lc[p1, p2]*Lc[p2, p3]^2)/315 + (1896031*Lc[la, p3]*Lc[ld, p3]*Lc[p1, p2]*Lc[p2, p3]^2)/70 + (2564552*Lc[la, p1]*Lc[p1, p2]^2*Lc[p2, p3]^2)/945 + (2508*Lc[la, p2]*Lc[p1, p2]^2*Lc[p2, p3]^2)/35 - (33869*Lc[la, p3]*Lc[p1, p2]^2*Lc[p2, p3]^2)/10 - (2290144*Lc[ld, p1]*Lc[p1, p2]^2*Lc[p2, p3]^2)/315 + (1716*Lc[ld, p2]*Lc[p1, p2]^2*Lc[p2, p3]^2)/35 + (713323*Lc[ld, p3]*Lc[p1, p2]^2*Lc[p2, p3]^2)/315 + (522488*Lc[p1, p2]^3*Lc[p2, p3]^2)/315 + (6497*Lc[la, ld]*Lc[la, p1]*Lc[p1, p3]*Lc[p2, p3]^2)/15 - (818635*Lc[la, p1]^2*Lc[p1, p3]*Lc[p2, p3]^2)/126 - (146837*Lc[la, ld]*Lc[la, p2]*Lc[p1, p3]*Lc[p2, p3]^2)/945 - (301427*Lc[la, p1]*Lc[la, p2]*Lc[p1, p3]*Lc[p2, p3]^2)/90 + (3530927*Lc[la, p2]^2*Lc[p1, p3]*Lc[p2, p3]^2)/945 - (137009*Lc[la, ld]*Lc[la, p3]*Lc[p1, p3]*Lc[p2, p3]^2)/945 - (17199733*Lc[la, p1]*Lc[la, p3]*Lc[p1, p3]*Lc[p2, p3]^2)/1890 + (1617143*Lc[la, p2]*Lc[la, p3]*Lc[p1, p3]*Lc[p2, p3]^2)/945 - (637928*Lc[la, p3]^2*Lc[p1, p3]*Lc[p2, p3]^2)/315 - (1421281*Lc[la, la]*Lc[ld, p1]*Lc[p1, p3]*Lc[p2, p3]^2)/630 - (6703141*Lc[la, p1]*Lc[ld, p1]*Lc[p1, p3]*Lc[p2, p3]^2)/1890 + (5477578*Lc[la, p2]*Lc[ld, p1]*Lc[p1, p3]*Lc[p2, p3]^2)/945 - (30206237*Lc[la, p3]*Lc[ld, p1]*Lc[p1, p3]*Lc[p2, p3]^2)/945 + (23634941*Lc[la, la]*Lc[ld, p2]*Lc[p1, p3]*Lc[p2, p3]^2)/1890 + (1462145*Lc[la, p1]*Lc[ld, p2]*Lc[p1, p3]*Lc[p2, p3]^2)/378 - (1540313*Lc[la, p2]*Lc[ld, p2]*Lc[p1, p3]*Lc[p2, p3]^2)/210 + (11371852*Lc[la, p3]*Lc[ld, p2]*Lc[p1, p3]*Lc[p2, p3]^2)/945 - (266153*Lc[la, p1]*Lc[ld, p3]*Lc[p1, p3]*Lc[p2, p3]^2)/45 + (15904333*Lc[la, p2]*Lc[ld, p3]*Lc[p1, p3]*Lc[p2, p3]^2)/1890 + (1079104*Lc[la, p3]*Lc[ld, p3]*Lc[p1, p3]*Lc[p2, p3]^2)/945 - (3468061*Lc[la, la]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]^2)/945 - (738387*Lc[la, ld]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]^2)/35 - (3404273*Lc[la, p1]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]^2)/945 - (8185931*Lc[la, p2]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]^2)/378 - (6120883*Lc[la, p3]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]^2)/630 + (2573447*Lc[ld, p1]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]^2)/945 - (580571*Lc[ld, p2]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]^2)/105 - (13779103*Lc[ld, p3]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]^2)/945 + (30334*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, p3]^2)/189 + (5961386*Lc[la, ld]*Lc[p1, p3]^2*Lc[p2, p3]^2)/945 - (25241507*Lc[la, p1]*Lc[p1, p3]^2*Lc[p2, p3]^2)/945 - (95761823*Lc[la, p2]*Lc[p1, p3]^2*Lc[p2, p3]^2)/1890 - (38332916*Lc[la, p3]*Lc[p1, p3]^2*Lc[p2, p3]^2)/945 + (1676957*Lc[ld, p1]*Lc[p1, p3]^2*Lc[p2, p3]^2)/945 - (10370837*Lc[ld, p2]*Lc[p1, p3]^2*Lc[p2, p3]^2)/945 + (3520*Lc[ld, p3]*Lc[p1, p3]^2*Lc[p2, p3]^2)/21 + (52965286*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3]^2)/945 + (59851909*Lc[p1, p3]^3*Lc[p2, p3]^2)/945 + (314728*Lc[la, ld]*Lc[la, p1]*Lc[p2, p3]^3)/189 - (422603*Lc[la, p1]^2*Lc[p2, p3]^3)/189 + (315988*Lc[la, ld]*Lc[la, p2]*Lc[p2, p3]^3)/189 - (2079607*Lc[la, p1]*Lc[la, p2]*Lc[p2, p3]^3)/945 + (1004*Lc[la, p2]^2*Lc[p2, p3]^3)/35 + (315988*Lc[la, ld]*Lc[la, p3]*Lc[p2, p3]^3)/189 - (2066611*Lc[la, p1]*Lc[la, p3]*Lc[p2, p3]^3)/945 + (7468*Lc[la, p2]*Lc[la, p3]*Lc[p2, p3]^3)/105 + (4456*Lc[la, p3]^2*Lc[p2, p3]^3)/105 + (297629*Lc[la, la]*Lc[ld, p1]*Lc[p2, p3]^3)/126 + (69866*Lc[la, p1]*Lc[ld, p1]*Lc[p2, p3]^3)/21 + (14438551*Lc[la, p2]*Lc[ld, p1]*Lc[p2, p3]^3)/945 - (7471211*Lc[la, p3]*Lc[ld, p1]*Lc[p2, p3]^3)/315 - 16*Lc[la, la]*Lc[ld, p2]*Lc[p2, p3]^3 - (2493581*Lc[la, p1]*Lc[ld, p2]*Lc[p2, p3]^3)/1890 + (2452*Lc[la, p2]*Lc[ld, p2]*Lc[p2, p3]^3)/15 + (216608*Lc[la, p3]*Lc[ld, p2]*Lc[p2, p3]^3)/135 - (6946427*Lc[la, p1]*Lc[ld, p3]*Lc[p2, p3]^3)/1890 + (1688588*Lc[la, p2]*Lc[ld, p3]*Lc[p2, p3]^3)/945 + (24484*Lc[la, p3]*Lc[ld, p3]*Lc[p2, p3]^3)/105 - (272*Lc[la, la]*Lc[p1, p2]*Lc[p2, p3]^3)/5 - (21920182*Lc[la, ld]*Lc[p1, p2]*Lc[p2, p3]^3)/945 + (520859*Lc[la, p1]*Lc[p1, p2]*Lc[p2, p3]^3)/126 + (4036286*Lc[la, p2]*Lc[p1, p2]*Lc[p2, p3]^3)/945 - (847769*Lc[la, p3]*Lc[p1, p2]*Lc[p2, p3]^3)/945 + (4685*Lc[ld, p1]*Lc[p1, p2]*Lc[p2, p3]^3)/27 + (2824354*Lc[ld, p2]*Lc[p1, p2]*Lc[p2, p3]^3)/315 - (3127514*Lc[ld, p3]*Lc[p1, p2]*Lc[p2, p3]^3)/945 - (108112*Lc[p1, p2]^2*Lc[p2, p3]^3)/63 - (272*Lc[la, la]*Lc[p1, p3]*Lc[p2, p3]^3)/15 - (68327*Lc[la, ld]*Lc[p1, p3]*Lc[p2, p3]^3)/45 - (23136671*Lc[la, p1]*Lc[p1, p3]*Lc[p2, p3]^3)/1890 - (1139392*Lc[la, p2]*Lc[p1, p3]*Lc[p2, p3]^3)/45 - (18495517*Lc[la, p3]*Lc[p1, p3]*Lc[p2, p3]^3)/945 + (3998473*Lc[ld, p1]*Lc[p1, p3]*Lc[p2, p3]^3)/315 - (10790656*Lc[ld, p2]*Lc[p1, p3]*Lc[p2, p3]^3)/945 - (1217668*Lc[ld, p3]*Lc[p1, p3]*Lc[p2, p3]^3)/945 + (4784411*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]^3)/135 + (2174587*Lc[p1, p3]^2*Lc[p2, p3]^3)/35 - (315988*Lc[la, ld]*Lc[p2, p3]^4)/189 + (1381568*Lc[la, p1]*Lc[p2, p3]^4)/945 - (21493*Lc[la, p2]*Lc[p2, p3]^4)/27 - (765251*Lc[la, p3]*Lc[p2, p3]^4)/945 + (671602*Lc[ld, p1]*Lc[p2, p3]^4)/135 - (2864*Lc[ld, p2]*Lc[p2, p3]^4)/105 - (2140*Lc[ld, p3]*Lc[p2, p3]^4)/21 - (173885*Lc[p1, p2]*Lc[p2, p3]^4)/189 + (781272*Lc[p1, p3]*Lc[p2, p3]^4)/35 + (725147*Lc[p2, p3]^5)/945,
(* Master2 *)
(-8668*Lc[la, p1]^2*Lc[lb, p1]*Lc[p1, p2]^2)/105 - (1620908*Lc[la, p1]*Lc[la, p2]*Lc[lb, p1]*Lc[p1, p2]^2)/945 - (1542896*Lc[la, p2]^2*Lc[lb, p1]*Lc[p1, p2]^2)/945 - (1070894*Lc[la, p1]*Lc[la, p3]*Lc[lb, p1]*Lc[p1, p2]^2)/945 - (362254*Lc[la, p2]*Lc[la, p3]*Lc[lb, p1]*Lc[p1, p2]^2)/135 - (992882*Lc[la, p3]^2*Lc[lb, p1]*Lc[p1, p2]^2)/945 - (1529792*Lc[la, p1]^2*Lc[lb, p2]*Lc[p1, p2]^2)/945 - (1684376*Lc[la, p1]*Lc[la, p2]*Lc[lb, p2]*Lc[p1, p2]^2)/945 - (17176*Lc[la, p2]^2*Lc[lb, p2]*Lc[p1, p2]^2)/105 - (9008234*Lc[la, p1]*Lc[la, p3]*Lc[lb, p2]*Lc[p1, p2]^2)/315 + (2445419*Lc[la, p2]*Lc[la, p3]*Lc[lb, p2]*Lc[p1, p2]^2)/63 + (922231*Lc[la, p3]^2*Lc[lb, p2]*Lc[p1, p2]^2)/135 + (28148257*Lc[la, p1]^2*Lc[lb, p3]*Lc[p1, p2]^2)/945 - (158594*Lc[la, p1]*Lc[la, p2]*Lc[lb, p3]*Lc[p1, p2]^2)/105 - (29575603*Lc[la, p2]^2*Lc[lb, p3]*Lc[p1, p2]^2)/945 - (1645922*Lc[la, p1]*Lc[la, p3]*Lc[lb, p3]*Lc[p1, p2]^2)/135 - (372244*Lc[la, p2]*Lc[la, p3]*Lc[lb, p3]*Lc[p1, p2]^2)/63 - (7838884*Lc[la, p3]^2*Lc[lb, p3]*Lc[p1, p2]^2)/945 + (315988*Lc[la, lb]*Lc[la, p1]*Lc[p1, p2]^3)/189 + (56*Lc[la, p1]^2*Lc[p1, p2]^3)/5 + (315988*Lc[la, lb]*Lc[la, p2]*Lc[p1, p2]^3)/189 + (1444*Lc[la, p1]*Lc[la, p2]*Lc[p1, p2]^3)/105 + (268*Lc[la, p2]^2*Lc[p1, p2]^3)/105 + (314728*Lc[la, lb]*Lc[la, p3]*Lc[p1, p2]^3)/189 - (2386456*Lc[la, p1]*Lc[la, p3]*Lc[p1, p2]^3)/945 - (2394628*Lc[la, p2]*Lc[la, p3]*Lc[p1, p2]^3)/945 - (479408*Lc[la, p3]^2*Lc[p1, p2]^3)/189 + (736*Lc[la, p1]*Lc[lb, p1]*Lc[p1, p2]^3)/5 + (1603988*Lc[la, p2]*Lc[lb, p1]*Lc[p1, p2]^3)/945 + (1060274*Lc[la, p3]*Lc[lb, p1]*Lc[p1, p2]^3)/945 - 16*Lc[la, la]*Lc[lb, p2]*Lc[p1, p2]^3 + (1550888*Lc[la, p1]*Lc[lb, p2]*Lc[p1, p2]^3)/945 + (3680*Lc[la, p2]*Lc[lb, p2]*Lc[p1, p2]^3)/21 - (5462221*Lc[la, p3]*Lc[lb, p2]*Lc[p1, p2]^3)/945 + (297629*Lc[la, la]*Lc[lb, p3]*Lc[p1, p2]^3)/126 - (27537236*Lc[la, p1]*Lc[lb, p3]*Lc[p1, p2]^3)/945 + (10062208*Lc[la, p2]*Lc[lb, p3]*Lc[p1, p2]^3)/315 + (584950*Lc[la, p3]*Lc[lb, p3]*Lc[p1, p2]^3)/63 - (315988*Lc[la, lb]*Lc[p1, p2]^4)/189 + (130147*Lc[la, p1]*Lc[p1, p2]^4)/189 + (658907*Lc[la, p2]*Lc[p1, p2]^4)/945 + (1019453*Lc[la, p3]*Lc[p1, p2]^4)/315 - (6788*Lc[lb, p1]*Lc[p1, p2]^4)/105 - (104*Lc[lb, p2]*Lc[p1, p2]^4)/105 - (611021*Lc[lb, p3]*Lc[p1, p2]^4)/945 - (661319*Lc[p1, p2]^5)/945 - (8379578*Lc[la, p1]*Lc[la, p2]*Lc[lb, p1]*Lc[p1, p2]*Lc[p1, p3])/945 - (8379578*Lc[la, p2]^2*Lc[lb, p1]*Lc[p1, p2]*Lc[p1, p3])/945 + (8379578*Lc[la, p1]*Lc[la, p3]*Lc[lb, p1]*Lc[p1, p2]*Lc[p1, p3])/945 + (8379578*Lc[la, p3]^2*Lc[lb, p1]*Lc[p1, p2]*Lc[p1, p3])/945 - (789059*Lc[la, p1]^2*Lc[lb, p2]*Lc[p1, p2]*Lc[p1, p3])/63 - (2486588*Lc[la, p1]*Lc[la, p2]*Lc[lb, p2]*Lc[p1, p2]*Lc[p1, p3])/945 - (24173854*Lc[la, p2]^2*Lc[lb, p2]*Lc[p1, p2]*Lc[p1, p3])/945 - (2297846*Lc[la, p1]*Lc[la, p3]*Lc[lb, p2]*Lc[p1, p2]*Lc[p1, p3])/105 - (583442*Lc[la, p2]*Lc[la, p3]*Lc[lb, p2]*Lc[p1, p2]*Lc[p1, p3])/945 + (25040987*Lc[la, p3]^2*Lc[lb, p2]*Lc[p1, p2]*Lc[p1, p3])/945 + (789059*Lc[la, p1]^2*Lc[lb, p3]*Lc[p1, p2]*Lc[p1, p3])/63 + (2297846*Lc[la, p1]*Lc[la, p2]*Lc[lb, p3]*Lc[p1, p2]*Lc[p1, p3])/105 - (25040987*Lc[la, p2]^2*Lc[lb, p3]*Lc[p1, p2]*Lc[p1, p3])/945 + (2486588*Lc[la, p1]*Lc[la, p3]*Lc[lb, p3]*Lc[p1, p2]*Lc[p1, p3])/945 + (583442*Lc[la, p2]*Lc[la, p3]*Lc[lb, p3]*Lc[p1, p2]*Lc[p1, p3])/945 + (24173854*Lc[la, p3]^2*Lc[lb, p3]*Lc[p1, p2]*Lc[p1, p3])/945 + (5687368*Lc[la, lb]*Lc[la, p1]*Lc[p1, p2]^2*Lc[p1, p3])/945 - (587576*Lc[la, p1]^2*Lc[p1, p2]^2*Lc[p1, p3])/315 + (5661412*Lc[la, lb]*Lc[la, p2]*Lc[p1, p2]^2*Lc[p1, p3])/945 + (2665756*Lc[la, p1]*Lc[la, p2]*Lc[p1, p2]^2*Lc[p1, p3])/945 + (4428484*Lc[la, p2]^2*Lc[p1, p2]^2*Lc[p1, p3])/945 + (6780008*Lc[la, lb]*Lc[la, p3]*Lc[p1, p2]^2*Lc[p1, p3])/945 - (4147981*Lc[la, p1]*Lc[la, p3]*Lc[p1, p2]^2*Lc[p1, p3])/315 - (6252731*Lc[la, p2]*Lc[la, p3]*Lc[p1, p2]^2*Lc[p1, p3])/945 - (712081*Lc[la, p3]^2*Lc[p1, p2]^2*Lc[p1, p3])/63 + (5043448*Lc[la, p1]*Lc[lb, p1]*Lc[p1, p2]^2*Lc[p1, p3])/945 + (14913866*Lc[la, p2]*Lc[lb, p1]*Lc[p1, p2]^2*Lc[p1, p3])/945 - (234260*Lc[la, p3]*Lc[lb, p1]*Lc[p1, p2]^2*Lc[p1, p3])/63 + (23840573*Lc[la, la]*Lc[lb, p2]*Lc[p1, p2]^2*Lc[p1, p3])/1890 + (317296*Lc[la, p1]*Lc[lb, p2]*Lc[p1, p2]^2*Lc[p1, p3])/27 - (9107821*Lc[la, p2]*Lc[lb, p2]*Lc[p1, p2]^2*Lc[p1, p3])/945 - (2368*Lc[la, p3]*Lc[lb, p2]*Lc[p1, p2]^2*Lc[p1, p3])/9 + (9951724*Lc[la, la]*Lc[lb, p3]*Lc[p1, p2]^2*Lc[p1, p3])/945 - (52324682*Lc[la, p1]*Lc[lb, p3]*Lc[p1, p2]^2*Lc[p1, p3])/945 + (3530776*Lc[la, p2]*Lc[lb, p3]*Lc[p1, p2]^2*Lc[p1, p3])/315 + (3666956*Lc[la, p3]*Lc[lb, p3]*Lc[p1, p2]^2*Lc[p1, p3])/945 - (272*Lc[la, la]*Lc[p1, p2]^3*Lc[p1, p3])/15 - (2405636*Lc[la, lb]*Lc[p1, p2]^3*Lc[p1, p3])/315 + (526196*Lc[la, p1]*Lc[p1, p2]^3*Lc[p1, p3])/945 - (5656844*Lc[la, p2]*Lc[p1, p2]^3*Lc[p1, p3])/945 + (1316923*Lc[la, p3]*Lc[p1, p2]^3*Lc[p1, p3])/105 - (5076928*Lc[lb, p1]*Lc[p1, p2]^3*Lc[p1, p3])/945 - (5455153*Lc[lb, p2]*Lc[p1, p2]^3*Lc[p1, p3])/945 + (807029*Lc[lb, p3]*Lc[p1, p2]^3*Lc[p1, p3])/189 + (564629*Lc[p1, p2]^4*Lc[p1, p3])/945 + (8668*Lc[la, p1]^2*Lc[lb, p1]*Lc[p1, p3]^2)/105 + (1070894*Lc[la, p1]*Lc[la, p2]*Lc[lb, p1]*Lc[p1, p3]^2)/945 + (992882*Lc[la, p2]^2*Lc[lb, p1]*Lc[p1, p3]^2)/945 + (1620908*Lc[la, p1]*Lc[la, p3]*Lc[lb, p1]*Lc[p1, p3]^2)/945 + (362254*Lc[la, p2]*Lc[la, p3]*Lc[lb, p1]*Lc[p1, p3]^2)/135 + (1542896*Lc[la, p3]^2*Lc[lb, p1]*Lc[p1, p3]^2)/945 - (28148257*Lc[la, p1]^2*Lc[lb, p2]*Lc[p1, p3]^2)/945 + (1645922*Lc[la, p1]*Lc[la, p2]*Lc[lb, p2]*Lc[p1, p3]^2)/135 + (7838884*Lc[la, p2]^2*Lc[lb, p2]*Lc[p1, p3]^2)/945 + (158594*Lc[la, p1]*Lc[la, p3]*Lc[lb, p2]*Lc[p1, p3]^2)/105 + (372244*Lc[la, p2]*Lc[la, p3]*Lc[lb, p2]*Lc[p1, p3]^2)/63 + (29575603*Lc[la, p3]^2*Lc[lb, p2]*Lc[p1, p3]^2)/945 + (1529792*Lc[la, p1]^2*Lc[lb, p3]*Lc[p1, p3]^2)/945 + (9008234*Lc[la, p1]*Lc[la, p2]*Lc[lb, p3]*Lc[p1, p3]^2)/315 - (922231*Lc[la, p2]^2*Lc[lb, p3]*Lc[p1, p3]^2)/135 + (1684376*Lc[la, p1]*Lc[la, p3]*Lc[lb, p3]*Lc[p1, p3]^2)/945 - (2445419*Lc[la, p2]*Lc[la, p3]*Lc[lb, p3]*Lc[p1, p3]^2)/63 + (17176*Lc[la, p3]^2*Lc[lb, p3]*Lc[p1, p3]^2)/105 - (5687368*Lc[la, lb]*Lc[la, p1]*Lc[p1, p2]*Lc[p1, p3]^2)/945 + (587576*Lc[la, p1]^2*Lc[p1, p2]*Lc[p1, p3]^2)/315 - (6780008*Lc[la, lb]*Lc[la, p2]*Lc[p1, p2]*Lc[p1, p3]^2)/945 + (4147981*Lc[la, p1]*Lc[la, p2]*Lc[p1, p2]*Lc[p1, p3]^2)/315 + (712081*Lc[la, p2]^2*Lc[p1, p2]*Lc[p1, p3]^2)/63 - (5661412*Lc[la, lb]*Lc[la, p3]*Lc[p1, p2]*Lc[p1, p3]^2)/945 - (2665756*Lc[la, p1]*Lc[la, p3]*Lc[p1, p2]*Lc[p1, p3]^2)/945 + (6252731*Lc[la, p2]*Lc[la, p3]*Lc[p1, p2]*Lc[p1, p3]^2)/945 - (4428484*Lc[la, p3]^2*Lc[p1, p2]*Lc[p1, p3]^2)/945 - (5043448*Lc[la, p1]*Lc[lb, p1]*Lc[p1, p2]*Lc[p1, p3]^2)/945 + (234260*Lc[la, p2]*Lc[lb, p1]*Lc[p1, p2]*Lc[p1, p3]^2)/63 - (14913866*Lc[la, p3]*Lc[lb, p1]*Lc[p1, p2]*Lc[p1, p3]^2)/945 - (9951724*Lc[la, la]*Lc[lb, p2]*Lc[p1, p2]*Lc[p1, p3]^2)/945 + (52324682*Lc[la, p1]*Lc[lb, p2]*Lc[p1, p2]*Lc[p1, p3]^2)/945 - (3666956*Lc[la, p2]*Lc[lb, p2]*Lc[p1, p2]*Lc[p1, p3]^2)/945 - (3530776*Lc[la, p3]*Lc[lb, p2]*Lc[p1, p2]*Lc[p1, p3]^2)/315 - (23840573*Lc[la, la]*Lc[lb, p3]*Lc[p1, p2]*Lc[p1, p3]^2)/1890 - (317296*Lc[la, p1]*Lc[lb, p3]*Lc[p1, p2]*Lc[p1, p3]^2)/27 + (2368*Lc[la, p2]*Lc[lb, p3]*Lc[p1, p2]*Lc[p1, p3]^2)/9 + (9107821*Lc[la, p3]*Lc[lb, p3]*Lc[p1, p2]*Lc[p1, p3]^2)/945 - (15109699*Lc[la, p2]*Lc[p1, p2]^2*Lc[p1, p3]^2)/945 + (15109699*Lc[la, p3]*Lc[p1, p2]^2*Lc[p1, p3]^2)/945 - (10100383*Lc[lb, p2]*Lc[p1, p2]^2*Lc[p1, p3]^2)/945 + (10100383*Lc[lb, p3]*Lc[p1, p2]^2*Lc[p1, p3]^2)/945 + (1225948*Lc[p1, p2]^3*Lc[p1, p3]^2)/945 - (315988*Lc[la, lb]*Lc[la, p1]*Lc[p1, p3]^3)/189 - (56*Lc[la, p1]^2*Lc[p1, p3]^3)/5 - (314728*Lc[la, lb]*Lc[la, p2]*Lc[p1, p3]^3)/189 + (2386456*Lc[la, p1]*Lc[la, p2]*Lc[p1, p3]^3)/945 + (479408*Lc[la, p2]^2*Lc[p1, p3]^3)/189 - (315988*Lc[la, lb]*Lc[la, p3]*Lc[p1, p3]^3)/189 - (1444*Lc[la, p1]*Lc[la, p3]*Lc[p1, p3]^3)/105 + (2394628*Lc[la, p2]*Lc[la, p3]*Lc[p1, p3]^3)/945 - (268*Lc[la, p3]^2*Lc[p1, p3]^3)/105 - (736*Lc[la, p1]*Lc[lb, p1]*Lc[p1, p3]^3)/5 - (1060274*Lc[la, p2]*Lc[lb, p1]*Lc[p1, p3]^3)/945 - (1603988*Lc[la, p3]*Lc[lb, p1]*Lc[p1, p3]^3)/945 - (297629*Lc[la, la]*Lc[lb, p2]*Lc[p1, p3]^3)/126 + (27537236*Lc[la, p1]*Lc[lb, p2]*Lc[p1, p3]^3)/945 - (584950*Lc[la, p2]*Lc[lb, p2]*Lc[p1, p3]^3)/63 - (10062208*Lc[la, p3]*Lc[lb, p2]*Lc[p1, p3]^3)/315 + 16*Lc[la, la]*Lc[lb, p3]*Lc[p1, p3]^3 - (1550888*Lc[la, p1]*Lc[lb, p3]*Lc[p1, p3]^3)/945 + (5462221*Lc[la, p2]*Lc[lb, p3]*Lc[p1, p3]^3)/945 - (3680*Lc[la, p3]*Lc[lb, p3]*Lc[p1, p3]^3)/21 + (272*Lc[la, la]*Lc[p1, p2]*Lc[p1, p3]^3)/15 + (2405636*Lc[la, lb]*Lc[p1, p2]*Lc[p1, p3]^3)/315 - (526196*Lc[la, p1]*Lc[p1, p2]*Lc[p1, p3]^3)/945 - (1316923*Lc[la, p2]*Lc[p1, p2]*Lc[p1, p3]^3)/105 + (5656844*Lc[la, p3]*Lc[p1, p2]*Lc[p1, p3]^3)/945 + (5076928*Lc[lb, p1]*Lc[p1, p2]*Lc[p1, p3]^3)/945 - (807029*Lc[lb, p2]*Lc[p1, p2]*Lc[p1, p3]^3)/189 + (5455153*Lc[lb, p3]*Lc[p1, p2]*Lc[p1, p3]^3)/945 - (1225948*Lc[p1, p2]^2*Lc[p1, p3]^3)/945 + (315988*Lc[la, lb]*Lc[p1, p3]^4)/189 - (130147*Lc[la, p1]*Lc[p1, p3]^4)/189 - (1019453*Lc[la, p2]*Lc[p1, p3]^4)/315 - (658907*Lc[la, p3]*Lc[p1, p3]^4)/945 + (6788*Lc[lb, p1]*Lc[p1, p3]^4)/105 + (611021*Lc[lb, p2]*Lc[p1, p3]^4)/945 + (104*Lc[lb, p3]*Lc[p1, p3]^4)/105 - (564629*Lc[p1, p2]*Lc[p1, p3]^4)/945 + (661319*Lc[p1, p3]^5)/945 - (2732789*Lc[la, p1]^2*Lc[lb, p1]*Lc[p1, p2]*Lc[p2, p3])/135 - (1135919*Lc[la, p1]*Lc[la, p2]*Lc[lb, p1]*Lc[p1, p2]*Lc[p2, p3])/105 + (8876012*Lc[la, p2]^2*Lc[lb, p1]*Lc[p1, p2]*Lc[p2, p3])/945 - (982454*Lc[la, p1]*Lc[la, p3]*Lc[lb, p1]*Lc[p1, p2]*Lc[p2, p3])/315 + (3579739*Lc[la, p2]*Lc[la, p3]*Lc[lb, p1]*Lc[p1, p2]*Lc[p2, p3])/135 + (16182161*Lc[la, p3]^2*Lc[lb, p1]*Lc[p1, p2]*Lc[p2, p3])/945 + (4635509*Lc[la, p1]^2*Lc[lb, p2]*Lc[p1, p2]*Lc[p2, p3])/315 - (18490814*Lc[la, p1]*Lc[la, p2]*Lc[lb, p2]*Lc[p1, p2]*Lc[p2, p3])/945 + 176*Lc[la, p2]^2*Lc[lb, p2]*Lc[p1, p2]*Lc[p2, p3] - (2097443*Lc[la, p1]*Lc[la, p3]*Lc[lb, p2]*Lc[p1, p2]*Lc[p2, p3])/945 + (5575337*Lc[la, p2]*Lc[la, p3]*Lc[lb, p2]*Lc[p1, p2]*Lc[p2, p3])/315 - (3200794*Lc[la, p3]^2*Lc[lb, p2]*Lc[p1, p2]*Lc[p2, p3])/189 + (3076834*Lc[la, p1]^2*Lc[lb, p3]*Lc[p1, p2]*Lc[p2, p3])/135 - (22616197*Lc[la, p1]*Lc[la, p2]*Lc[lb, p3]*Lc[p1, p2]*Lc[p2, p3])/945 - (3442933*Lc[la, p2]^2*Lc[lb, p3]*Lc[p1, p2]*Lc[p2, p3])/315 + (1031723*Lc[la, p1]*Lc[la, p3]*Lc[lb, p3]*Lc[p1, p2]*Lc[p2, p3])/45 + (24803512*Lc[la, p2]*Lc[la, p3]*Lc[lb, p3]*Lc[p1, p2]*Lc[p2, p3])/945 + (45112*Lc[la, p3]^2*Lc[lb, p3]*Lc[p1, p2]*Lc[p2, p3])/27 + (2075171*Lc[la, lb]*Lc[la, p1]*Lc[p1, p2]^2*Lc[p2, p3])/135 - (350522*Lc[la, p1]^2*Lc[p1, p2]^2*Lc[p2, p3])/189 + (2075423*Lc[la, lb]*Lc[la, p2]*Lc[p1, p2]^2*Lc[p2, p3])/135 + (111068*Lc[la, p1]*Lc[la, p2]*Lc[p1, p2]^2*Lc[p2, p3])/63 + (683726*Lc[la, p2]^2*Lc[p1, p2]^2*Lc[p2, p3])/189 + (13026661*Lc[la, lb]*Lc[la, p3]*Lc[p1, p2]^2*Lc[p2, p3])/945 + (1473076*Lc[la, p1]*Lc[la, p3]*Lc[p1, p2]^2*Lc[p2, p3])/105 - (8786419*Lc[la, p2]*Lc[la, p3]*Lc[p1, p2]^2*Lc[p2, p3])/189 - (16970473*Lc[la, p3]^2*Lc[p1, p2]^2*Lc[p2, p3])/945 - (297629*Lc[la, la]*Lc[lb, p1]*Lc[p1, p2]^2*Lc[p2, p3])/126 + (3676928*Lc[la, p1]*Lc[lb, p1]*Lc[p1, p2]^2*Lc[p2, p3])/189 - (1625507*Lc[la, p2]*Lc[lb, p1]*Lc[p1, p2]^2*Lc[p2, p3])/189 - (689638*Lc[la, p3]*Lc[lb, p1]*Lc[p1, p2]^2*Lc[p2, p3])/45 - (14215567*Lc[la, la]*Lc[lb, p2]*Lc[p1, p2]^2*Lc[p2, p3])/945 + (15689876*Lc[la, p1]*Lc[lb, p2]*Lc[p1, p2]^2*Lc[p2, p3])/945 - (2933432*Lc[la, p2]*Lc[lb, p2]*Lc[p1, p2]^2*Lc[p2, p3])/945 - (3424042*Lc[la, p3]*Lc[lb, p2]*Lc[p1, p2]^2*Lc[p2, p3])/135 - (6870214*Lc[la, la]*Lc[lb, p3]*Lc[p1, p2]^2*Lc[p2, p3])/945 - (2140438*Lc[la, p1]*Lc[lb, p3]*Lc[p1, p2]^2*Lc[p2, p3])/945 + (18524309*Lc[la, p2]*Lc[lb, p3]*Lc[p1, p2]^2*Lc[p2, p3])/315 - (1225331*Lc[la, p3]*Lc[lb, p3]*Lc[p1, p2]^2*Lc[p2, p3])/135 + (512*Lc[la, la]*Lc[p1, p2]^3*Lc[p2, p3])/15 - (16138141*Lc[la, lb]*Lc[p1, p2]^3*Lc[p2, p3])/945 + (4410373*Lc[la, p1]*Lc[p1, p2]^3*Lc[p2, p3])/189 + (1877653*Lc[la, p2]*Lc[p1, p2]^3*Lc[p2, p3])/105 + (12903784*Lc[la, p3]*Lc[p1, p2]^3*Lc[p2, p3])/315 + (109081*Lc[lb, p1]*Lc[p1, p2]^3*Lc[p2, p3])/135 + (3429248*Lc[lb, p2]*Lc[p1, p2]^3*Lc[p2, p3])/315 - (3012154*Lc[lb, p3]*Lc[p1, p2]^3*Lc[p2, p3])/315 - (6997106*Lc[p1, p2]^4*Lc[p2, p3])/315 + (2732789*Lc[la, p1]^2*Lc[lb, p1]*Lc[p1, p3]*Lc[p2, p3])/135 + (982454*Lc[la, p1]*Lc[la, p2]*Lc[lb, p1]*Lc[p1, p3]*Lc[p2, p3])/315 - (16182161*Lc[la, p2]^2*Lc[lb, p1]*Lc[p1, p3]*Lc[p2, p3])/945 + (1135919*Lc[la, p1]*Lc[la, p3]*Lc[lb, p1]*Lc[p1, p3]*Lc[p2, p3])/105 - (3579739*Lc[la, p2]*Lc[la, p3]*Lc[lb, p1]*Lc[p1, p3]*Lc[p2, p3])/135 - (8876012*Lc[la, p3]^2*Lc[lb, p1]*Lc[p1, p3]*Lc[p2, p3])/945 - (3076834*Lc[la, p1]^2*Lc[lb, p2]*Lc[p1, p3]*Lc[p2, p3])/135 - (1031723*Lc[la, p1]*Lc[la, p2]*Lc[lb, p2]*Lc[p1, p3]*Lc[p2, p3])/45 - (45112*Lc[la, p2]^2*Lc[lb, p2]*Lc[p1, p3]*Lc[p2, p3])/27 + (22616197*Lc[la, p1]*Lc[la, p3]*Lc[lb, p2]*Lc[p1, p3]*Lc[p2, p3])/945 - (24803512*Lc[la, p2]*Lc[la, p3]*Lc[lb, p2]*Lc[p1, p3]*Lc[p2, p3])/945 + (3442933*Lc[la, p3]^2*Lc[lb, p2]*Lc[p1, p3]*Lc[p2, p3])/315 - (4635509*Lc[la, p1]^2*Lc[lb, p3]*Lc[p1, p3]*Lc[p2, p3])/315 + (2097443*Lc[la, p1]*Lc[la, p2]*Lc[lb, p3]*Lc[p1, p3]*Lc[p2, p3])/945 + (3200794*Lc[la, p2]^2*Lc[lb, p3]*Lc[p1, p3]*Lc[p2, p3])/189 + (18490814*Lc[la, p1]*Lc[la, p3]*Lc[lb, p3]*Lc[p1, p3]*Lc[p2, p3])/945 - (5575337*Lc[la, p2]*Lc[la, p3]*Lc[lb, p3]*Lc[p1, p3]*Lc[p2, p3])/315 - 176*Lc[la, p3]^2*Lc[lb, p3]*Lc[p1, p3]*Lc[p2, p3] - 264*Lc[la, p1]^2*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3] - (676*Lc[la, lb]*Lc[la, p2]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/9 - (28067*Lc[la, p1]*Lc[la, p2]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/105 + (33520028*Lc[la, p2]^2*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/945 + (676*Lc[la, lb]*Lc[la, p3]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/9 - (3151*Lc[la, p1]*Lc[la, p3]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/35 + 1258*Lc[la, p2]*Lc[la, p3]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3] - (33781793*Lc[la, p3]^2*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/945 + (15756707*Lc[la, p2]*Lc[lb, p1]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/945 - (15756707*Lc[la, p3]*Lc[lb, p1]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/945 + (2445931*Lc[la, la]*Lc[lb, p2]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/315 + (14669399*Lc[la, p1]*Lc[lb, p2]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/945 + (21770617*Lc[la, p2]*Lc[lb, p2]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/945 - (23217563*Lc[la, p3]*Lc[lb, p2]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/945 - (2445931*Lc[la, la]*Lc[lb, p3]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/315 - (14669399*Lc[la, p1]*Lc[lb, p3]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/945 + (23217563*Lc[la, p2]*Lc[lb, p3]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/945 - (21770617*Lc[la, p3]*Lc[lb, p3]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/945 - (9685549*Lc[la, la]*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, p3])/945 - (2217961*Lc[la, lb]*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, p3])/105 + (29283047*Lc[la, p1]*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, p3])/945 + (3076645*Lc[la, p2]*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, p3])/189 + (17460343*Lc[la, p3]*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, p3])/315 - (491633*Lc[lb, p1]*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, p3])/105 + (1724012*Lc[lb, p2]*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, p3])/189 - (46168*Lc[lb, p3]*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, p3])/5 - (12329462*Lc[p1, p2]^3*Lc[p1, p3]*Lc[p2, p3])/315 - (2075171*Lc[la, lb]*Lc[la, p1]*Lc[p1, p3]^2*Lc[p2, p3])/135 + (332378*Lc[la, p1]^2*Lc[p1, p3]^2*Lc[p2, p3])/189 - (13026661*Lc[la, lb]*Lc[la, p2]*Lc[p1, p3]^2*Lc[p2, p3])/945 - (523482*Lc[la, p1]*Lc[la, p2]*Lc[p1, p3]^2*Lc[p2, p3])/35 + (16034923*Lc[la, p2]^2*Lc[p1, p3]^2*Lc[p2, p3])/945 - (2075423*Lc[la, lb]*Lc[la, p3]*Lc[p1, p3]^2*Lc[p2, p3])/135 - (116108*Lc[la, p1]*Lc[la, p3]*Lc[p1, p3]^2*Lc[p2, p3])/63 + (8886400*Lc[la, p2]*Lc[la, p3]*Lc[p1, p3]^2*Lc[p2, p3])/189 - (686750*Lc[la, p3]^2*Lc[p1, p3]^2*Lc[p2, p3])/189 + (297629*Lc[la, la]*Lc[lb, p1]*Lc[p1, p3]^2*Lc[p2, p3])/126 - (3676928*Lc[la, p1]*Lc[lb, p1]*Lc[p1, p3]^2*Lc[p2, p3])/189 + (689638*Lc[la, p2]*Lc[lb, p1]*Lc[p1, p3]^2*Lc[p2, p3])/45 + (1625507*Lc[la, p3]*Lc[lb, p1]*Lc[p1, p3]^2*Lc[p2, p3])/189 + (6870214*Lc[la, la]*Lc[lb, p2]*Lc[p1, p3]^2*Lc[p2, p3])/945 + (2140438*Lc[la, p1]*Lc[lb, p2]*Lc[p1, p3]^2*Lc[p2, p3])/945 + (1225331*Lc[la, p2]*Lc[lb, p2]*Lc[p1, p3]^2*Lc[p2, p3])/135 - (18524309*Lc[la, p3]*Lc[lb, p2]*Lc[p1, p3]^2*Lc[p2, p3])/315 + (14215567*Lc[la, la]*Lc[lb, p3]*Lc[p1, p3]^2*Lc[p2, p3])/945 - (15689876*Lc[la, p1]*Lc[lb, p3]*Lc[p1, p3]^2*Lc[p2, p3])/945 + (3424042*Lc[la, p2]*Lc[lb, p3]*Lc[p1, p3]^2*Lc[p2, p3])/135 + (2933432*Lc[la, p3]*Lc[lb, p3]*Lc[p1, p3]^2*Lc[p2, p3])/945 + (9954244*Lc[la, la]*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3])/945 + (2217961*Lc[la, lb]*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3])/105 - (28561067*Lc[la, p1]*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3])/945 - (17375503*Lc[la, p2]*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3])/315 - (3078220*Lc[la, p3]*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3])/189 + (491633*Lc[lb, p1]*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3])/105 + (46168*Lc[lb, p2]*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3])/5 - (1724012*Lc[lb, p3]*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3])/189 - (644*Lc[p1, p2]^2*Lc[p1, p3]^2*Lc[p2, p3])/3 - (272*Lc[la, la]*Lc[p1, p3]^3*Lc[p2, p3])/15 + (16138141*Lc[la, lb]*Lc[p1, p3]^3*Lc[p2, p3])/945 - (4389205*Lc[la, p1]*Lc[p1, p3]^3*Lc[p2, p3])/189 - (12792799*Lc[la, p2]*Lc[p1, p3]^3*Lc[p2, p3])/315 - (623271*Lc[la, p3]*Lc[p1, p3]^3*Lc[p2, p3])/35 - (109081*Lc[lb, p1]*Lc[p1, p3]^3*Lc[p2, p3])/135 + (3012154*Lc[lb, p2]*Lc[p1, p3]^3*Lc[p2, p3])/315 - (3429248*Lc[lb, p3]*Lc[p1, p3]^3*Lc[p2, p3])/315 + (12240002*Lc[p1, p2]*Lc[p1, p3]^3*Lc[p2, p3])/315 + (6975266*Lc[p1, p3]^4*Lc[p2, p3])/315 + (36852184*Lc[la, p1]*Lc[la, p2]*Lc[lb, p1]*Lc[p2, p3]^2)/945 + (36852184*Lc[la, p2]^2*Lc[lb, p1]*Lc[p2, p3]^2)/945 - (36852184*Lc[la, p1]*Lc[la, p3]*Lc[lb, p1]*Lc[p2, p3]^2)/945 - (36852184*Lc[la, p3]^2*Lc[lb, p1]*Lc[p2, p3]^2)/945 + (558764*Lc[la, p1]^2*Lc[lb, p2]*Lc[p2, p3]^2)/315 - (28719476*Lc[la, p1]*Lc[la, p2]*Lc[lb, p2]*Lc[p2, p3]^2)/945 - (1724*Lc[la, p2]^2*Lc[lb, p2]*Lc[p2, p3]^2)/105 + (33514931*Lc[la, p1]*Lc[la, p3]*Lc[lb, p2]*Lc[p2, p3]^2)/945 - (14156*Lc[la, p2]*Lc[la, p3]*Lc[lb, p2]*Lc[p2, p3]^2)/105 - (592*Lc[la, p3]^2*Lc[lb, p2]*Lc[p2, p3]^2)/5 - (558764*Lc[la, p1]^2*Lc[lb, p3]*Lc[p2, p3]^2)/315 - (33514931*Lc[la, p1]*Lc[la, p2]*Lc[lb, p3]*Lc[p2, p3]^2)/945 + (592*Lc[la, p2]^2*Lc[lb, p3]*Lc[p2, p3]^2)/5 + (28719476*Lc[la, p1]*Lc[la, p3]*Lc[lb, p3]*Lc[p2, p3]^2)/945 + (14156*Lc[la, p2]*Lc[la, p3]*Lc[lb, p3]*Lc[p2, p3]^2)/105 + (1724*Lc[la, p3]^2*Lc[lb, p3]*Lc[p2, p3]^2)/105 - (703261*Lc[la, lb]*Lc[la, p1]*Lc[p1, p2]*Lc[p2, p3]^2)/35 - (14875726*Lc[la, p1]^2*Lc[p1, p2]*Lc[p2, p3]^2)/945 - (20489347*Lc[la, lb]*Lc[la, p2]*Lc[p1, p2]*Lc[p2, p3]^2)/945 + (4780159*Lc[la, p1]*Lc[la, p2]*Lc[p1, p2]*Lc[p2, p3]^2)/315 - (3377698*Lc[la, p2]^2*Lc[p1, p2]*Lc[p2, p3]^2)/945 - (20481283*Lc[la, lb]*Lc[la, p3]*Lc[p1, p2]*Lc[p2, p3]^2)/945 + (1350527*Lc[la, p1]*Lc[la, p3]*Lc[p1, p2]*Lc[p2, p3]^2)/63 - (837968*Lc[la, p2]*Lc[la, p3]*Lc[p1, p2]*Lc[p2, p3]^2)/945 + (35103391*Lc[la, p3]^2*Lc[p1, p2]*Lc[p2, p3]^2)/945 - (2448451*Lc[la, la]*Lc[lb, p1]*Lc[p1, p2]*Lc[p2, p3]^2)/315 + (37088*Lc[la, p1]*Lc[lb, p1]*Lc[p1, p2]*Lc[p2, p3]^2)/45 - (8935333*Lc[la, p2]*Lc[lb, p1]*Lc[p1, p2]*Lc[p2, p3]^2)/135 + (3842824*Lc[la, p3]*Lc[lb, p1]*Lc[p1, p2]*Lc[p2, p3]^2)/945 + (14215567*Lc[la, la]*Lc[lb, p2]*Lc[p1, p2]*Lc[p2, p3]^2)/945 + (17840552*Lc[la, p1]*Lc[lb, p2]*Lc[p1, p2]*Lc[p2, p3]^2)/945 + (2697776*Lc[la, p2]*Lc[lb, p2]*Lc[p1, p2]*Lc[p2, p3]^2)/945 - (12405754*Lc[la, p3]*Lc[lb, p2]*Lc[p1, p2]*Lc[p2, p3]^2)/945 + (13946872*Lc[la, la]*Lc[lb, p3]*Lc[p1, p2]*Lc[p2, p3]^2)/945 + (4547177*Lc[la, p1]*Lc[lb, p3]*Lc[p1, p2]*Lc[p2, p3]^2)/315 + (11569567*Lc[la, p2]*Lc[lb, p3]*Lc[p1, p2]*Lc[p2, p3]^2)/945 - (166133*Lc[la, p3]*Lc[lb, p3]*Lc[p1, p2]*Lc[p2, p3]^2)/5 + (14215567*Lc[la, la]*Lc[p1, p2]^2*Lc[p2, p3]^2)/945 + (5961386*Lc[la, lb]*Lc[p1, p2]^2*Lc[p2, p3]^2)/945 + (1225567*Lc[la, p1]*Lc[p1, p2]^2*Lc[p2, p3]^2)/45 + (1908782*Lc[la, p2]*Lc[p1, p2]^2*Lc[p2, p3]^2)/45 + (54088687*Lc[la, p3]*Lc[p1, p2]^2*Lc[p2, p3]^2)/945 + (2516222*Lc[lb, p1]*Lc[p1, p2]^2*Lc[p2, p3]^2)/135 + (9244*Lc[lb, p2]*Lc[p1, p2]^2*Lc[p2, p3]^2)/105 - (5775367*Lc[lb, p3]*Lc[p1, p2]^2*Lc[p2, p3]^2)/315 - (67792097*Lc[p1, p2]^3*Lc[p2, p3]^2)/945 + (703261*Lc[la, lb]*Lc[la, p1]*Lc[p1, p3]*Lc[p2, p3]^2)/35 + (15607156*Lc[la, p1]^2*Lc[p1, p3]*Lc[p2, p3]^2)/945 + (20481283*Lc[la, lb]*Lc[la, p2]*Lc[p1, p3]*Lc[p2, p3]^2)/945 - (1424657*Lc[la, p1]*Lc[la, p2]*Lc[p1, p3]*Lc[p2, p3]^2)/63 - (35526436*Lc[la, p2]^2*Lc[p1, p3]*Lc[p2, p3]^2)/945 + (20489347*Lc[la, lb]*Lc[la, p3]*Lc[p1, p3]*Lc[p2, p3]^2)/945 - (4946794*Lc[la, p1]*Lc[la, p3]*Lc[p1, p3]*Lc[p2, p3]^2)/315 + (1404653*Lc[la, p2]*Lc[la, p3]*Lc[p1, p3]*Lc[p2, p3]^2)/945 + (3377698*Lc[la, p3]^2*Lc[p1, p3]*Lc[p2, p3]^2)/945 + (2448451*Lc[la, la]*Lc[lb, p1]*Lc[p1, p3]*Lc[p2, p3]^2)/315 - (37088*Lc[la, p1]*Lc[lb, p1]*Lc[p1, p3]*Lc[p2, p3]^2)/45 - (3842824*Lc[la, p2]*Lc[lb, p1]*Lc[p1, p3]*Lc[p2, p3]^2)/945 + (8935333*Lc[la, p3]*Lc[lb, p1]*Lc[p1, p3]*Lc[p2, p3]^2)/135 - (13946872*Lc[la, la]*Lc[lb, p2]*Lc[p1, p3]*Lc[p2, p3]^2)/945 - (4547177*Lc[la, p1]*Lc[lb, p2]*Lc[p1, p3]*Lc[p2, p3]^2)/315 + (166133*Lc[la, p2]*Lc[lb, p2]*Lc[p1, p3]*Lc[p2, p3]^2)/5 - (11569567*Lc[la, p3]*Lc[lb, p2]*Lc[p1, p3]*Lc[p2, p3]^2)/945 - (14215567*Lc[la, la]*Lc[lb, p3]*Lc[p1, p3]*Lc[p2, p3]^2)/945 - (17840552*Lc[la, p1]*Lc[lb, p3]*Lc[p1, p3]*Lc[p2, p3]^2)/945 + (12405754*Lc[la, p2]*Lc[lb, p3]*Lc[p1, p3]*Lc[p2, p3]^2)/945 - (2697776*Lc[la, p3]*Lc[lb, p3]*Lc[p1, p3]*Lc[p2, p3]^2)/945 + (32*Lc[la, la]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]^2)/3 + (79612*Lc[la, p2]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]^2)/15 - (246376*Lc[la, p3]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]^2)/45 + (2808583*Lc[lb, p2]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]^2)/945 - (2808583*Lc[lb, p3]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]^2)/945 - (65110183*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, p3]^2)/945 - (14215567*Lc[la, la]*Lc[p1, p3]^2*Lc[p2, p3]^2)/945 - (5961386*Lc[la, lb]*Lc[p1, p3]^2*Lc[p2, p3]^2)/945 - (405704*Lc[la, p1]*Lc[p1, p3]^2*Lc[p2, p3]^2)/15 - (52651027*Lc[la, p2]*Lc[p1, p3]^2*Lc[p2, p3]^2)/945 - (1908542*Lc[la, p3]*Lc[p1, p3]^2*Lc[p2, p3]^2)/45 - (2516222*Lc[lb, p1]*Lc[p1, p3]^2*Lc[p2, p3]^2)/135 + (5775367*Lc[lb, p2]*Lc[p1, p3]^2*Lc[p2, p3]^2)/315 - (9244*Lc[lb, p3]*Lc[p1, p3]^2*Lc[p2, p3]^2)/105 + (64572163*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3]^2)/945 + (67612757*Lc[p1, p3]^3*Lc[p2, p3]^2)/945 + (2446*Lc[la, p1]^2*Lc[p2, p3]^3)/3 + (4444454*Lc[la, p1]*Lc[la, p2]*Lc[p2, p3]^3)/135 - (628*Lc[la, p2]^2*Lc[p2, p3]^3)/15 - (4444319*Lc[la, p1]*Lc[la, p3]*Lc[p2, p3]^3)/135 + 32*Lc[la, p2]*Lc[la, p3]*Lc[p2, p3]^3 + (1108*Lc[la, p3]^2*Lc[p2, p3]^3)/15 - (36852184*Lc[la, p2]*Lc[lb, p1]*Lc[p2, p3]^3)/945 + (36852184*Lc[la, p3]*Lc[lb, p1]*Lc[p2, p3]^3)/945 + 16*Lc[la, la]*Lc[lb, p2]*Lc[p2, p3]^3 - (737809*Lc[la, p1]*Lc[lb, p2]*Lc[p2, p3]^3)/315 + (1252*Lc[la, p2]*Lc[lb, p2]*Lc[p2, p3]^3)/15 + (6864*Lc[la, p3]*Lc[lb, p2]*Lc[p2, p3]^3)/35 - 16*Lc[la, la]*Lc[lb, p3]*Lc[p2, p3]^3 + (737809*Lc[la, p1]*Lc[lb, p3]*Lc[p2, p3]^3)/315 - (6864*Lc[la, p2]*Lc[lb, p3]*Lc[p2, p3]^3)/35 - (1252*Lc[la, p3]*Lc[lb, p3]*Lc[p2, p3]^3)/15 - (14232703*Lc[la, la]*Lc[p1, p2]*Lc[p2, p3]^3)/945 + (20519587*Lc[la, lb]*Lc[p1, p2]*Lc[p2, p3]^3)/945 + (1800118*Lc[la, p1]*Lc[p1, p2]*Lc[p2, p3]^3)/945 + (663385*Lc[la, p2]*Lc[p1, p2]*Lc[p2, p3]^3)/27 + (15990146*Lc[la, p3]*Lc[p1, p2]*Lc[p2, p3]^3)/945 + (3357779*Lc[lb, p1]*Lc[p1, p2]*Lc[p2, p3]^3)/189 - (3429668*Lc[lb, p2]*Lc[p1, p2]*Lc[p2, p3]^3)/315 - (1763428*Lc[lb, p3]*Lc[p1, p2]*Lc[p2, p3]^3)/189 - (59936647*Lc[p1, p2]^2*Lc[p2, p3]^3)/945 + (13964008*Lc[la, la]*Lc[p1, p3]*Lc[p2, p3]^3)/945 - (20519587*Lc[la, lb]*Lc[p1, p3]*Lc[p2, p3]^3)/945 - (2577538*Lc[la, p1]*Lc[p1, p3]*Lc[p2, p3]^3)/945 - (15434906*Lc[la, p2]*Lc[p1, p3]*Lc[p2, p3]^3)/945 - (665689*Lc[la, p3]*Lc[p1, p3]*Lc[p2, p3]^3)/27 - (3357779*Lc[lb, p1]*Lc[p1, p3]*Lc[p2, p3]^3)/189 + (1763428*Lc[lb, p2]*Lc[p1, p3]*Lc[p2, p3]^3)/189 + (3429668*Lc[lb, p3]*Lc[p1, p3]*Lc[p2, p3]^3)/315 + (4*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]^3)/3 + (59682127*Lc[p1, p3]^2*Lc[p2, p3]^3)/945 - 16*Lc[la, la]*Lc[p2, p3]^4 - (1523*Lc[la, p1]*Lc[p2, p3]^4)/9 + (788*Lc[la, p2]*Lc[p2, p3]^4)/15 - (1108*Lc[la, p3]*Lc[p2, p3]^4)/15 - (1856*Lc[lb, p2]*Lc[p2, p3]^4)/21 + (1856*Lc[lb, p3]*Lc[p2, p3]^4)/21 - (461647*Lc[p1, p2]*Lc[p2, p3]^4)/35 + (4114643*Lc[p1, p3]*Lc[p2, p3]^4)/315 + (32*Lc[p2, p3]^5)/3,
(* Master3 *)
(-16696*Lc[la, p1]*Lc[lb, p1]*Lc[lc, p1]*Lc[p1, p2]^2)/105 - (18376*Lc[la, p2]*Lc[lb, p1]*Lc[lc, p1]*Lc[p1, p2]^2)/105 + (3709*Lc[la, p3]*Lc[lb, p1]*Lc[lc, p1]*Lc[p1, p2]^2)/105 - (995431*Lc[la, p1]*Lc[lb, p2]*Lc[lc, p1]*Lc[p1, p2]^2)/945 - (1010551*Lc[la, p2]*Lc[lb, p2]*Lc[lc, p1]*Lc[p1, p2]^2)/945 - (1027561*Lc[la, p3]*Lc[lb, p2]*Lc[lc, p1]*Lc[p1, p2]^2)/945 + (341305*Lc[la, p1]*Lc[lb, p3]*Lc[lc, p1]*Lc[p1, p2]^2)/189 + (315139*Lc[la, p2]*Lc[lb, p3]*Lc[lc, p1]*Lc[p1, p2]^2)/63 + (770621*Lc[la, p3]*Lc[lb, p3]*Lc[lc, p1]*Lc[p1, p2]^2)/189 - (247067*Lc[la, p1]*Lc[lb, p1]*Lc[lc, p2]*Lc[p1, p2]^2)/189 - (247067*Lc[la, p2]*Lc[lb, p1]*Lc[lc, p2]*Lc[p1, p2]^2)/189 - (247067*Lc[la, p3]*Lc[lb, p1]*Lc[lc, p2]*Lc[p1, p2]^2)/189 - (996*Lc[la, p1]*Lc[lb, p2]*Lc[lc, p2]*Lc[p1, p2]^2)/35 - (996*Lc[la, p2]*Lc[lb, p2]*Lc[lc, p2]*Lc[p1, p2]^2)/35 - (996*Lc[la, p3]*Lc[lb, p2]*Lc[lc, p2]*Lc[p1, p2]^2)/35 + (1388384*Lc[la, p1]*Lc[lb, p3]*Lc[lc, p2]*Lc[p1, p2]^2)/315 + (1398464*Lc[la, p2]*Lc[lb, p3]*Lc[lc, p2]*Lc[p1, p2]^2)/315 + (1051019*Lc[la, p3]*Lc[lb, p3]*Lc[lc, p2]*Lc[p1, p2]^2)/315 + (18557657*Lc[la, p1]*Lc[lb, p1]*Lc[lc, p3]*Lc[p1, p2]^2)/945 + (18557657*Lc[la, p2]*Lc[lb, p1]*Lc[lc, p3]*Lc[p1, p2]^2)/945 + (18557657*Lc[la, p3]*Lc[lb, p1]*Lc[lc, p3]*Lc[p1, p2]^2)/945 - (4598381*Lc[la, p1]*Lc[lb, p2]*Lc[lc, p3]*Lc[p1, p2]^2)/945 - (4598381*Lc[la, p2]*Lc[lb, p2]*Lc[lc, p3]*Lc[p1, p2]^2)/945 - (4598381*Lc[la, p3]*Lc[lb, p2]*Lc[lc, p3]*Lc[p1, p2]^2)/945 + (13069457*Lc[la, p1]*Lc[lb, p3]*Lc[lc, p3]*Lc[p1, p2]^2)/945 + (5310839*Lc[la, p2]*Lc[lb, p3]*Lc[lc, p3]*Lc[p1, p2]^2)/315 + (16482967*Lc[la, p3]*Lc[lb, p3]*Lc[lc, p3]*Lc[p1, p2]^2)/945 + (1222987*Lc[la, p1]*Lc[lb, lc]*Lc[p1, p2]^3)/945 + (1222987*Lc[la, p2]*Lc[lb, lc]*Lc[p1, p2]^3)/945 + (1229287*Lc[la, p3]*Lc[lb, lc]*Lc[p1, p2]^3)/945 - (356*Lc[la, p1]*Lc[lb, p1]*Lc[p1, p2]^3)/35 - (356*Lc[la, p2]*Lc[lb, p1]*Lc[p1, p2]^3)/35 - (1768*Lc[la, p3]*Lc[lb, p1]*Lc[p1, p2]^3)/105 + (376*Lc[la, p1]*Lc[lb, p2]*Lc[p1, p2]^3)/105 + (376*Lc[la, p2]*Lc[lb, p2]*Lc[p1, p2]^3)/105 - (108*Lc[la, p3]*Lc[lb, p2]*Lc[p1, p2]^3)/35 - 40*Lc[la, lc]*Lc[lb, p3]*Lc[p1, p2]^3 - (1919174*Lc[la, p1]*Lc[lb, p3]*Lc[p1, p2]^3)/945 - (1919174*Lc[la, p2]*Lc[lb, p3]*Lc[p1, p2]^3)/945 - (1772804*Lc[la, p3]*Lc[lb, p3]*Lc[p1, p2]^3)/945 - 16*Lc[la, lb]*Lc[lc, p1]*Lc[p1, p2]^3 - (2188*Lc[la, p1]*Lc[lc, p1]*Lc[p1, p2]^3)/105 - (356*Lc[la, p2]*Lc[lc, p1]*Lc[p1, p2]^3)/35 - (22139*Lc[la, p3]*Lc[lc, p1]*Lc[p1, p2]^3)/315 + (16696*Lc[lb, p1]*Lc[lc, p1]*Lc[p1, p2]^3)/105 + (1010551*Lc[lb, p2]*Lc[lc, p1]*Lc[p1, p2]^3)/945 - (602915*Lc[lb, p3]*Lc[lc, p1]*Lc[p1, p2]^3)/189 + (1004*Lc[la, p1]*Lc[lc, p2]*Lc[p1, p2]^3)/35 + (1004*Lc[la, p2]*Lc[lc, p2]*Lc[p1, p2]^3)/35 + (2312*Lc[la, p3]*Lc[lc, p2]*Lc[p1, p2]^3)/105 + (247067*Lc[lb, p1]*Lc[lc, p2]*Lc[p1, p2]^3)/189 + (996*Lc[lb, p2]*Lc[lc, p2]*Lc[p1, p2]^3)/35 - (1378304*Lc[lb, p3]*Lc[lc, p2]*Lc[p1, p2]^3)/315 - (26*Lc[la, lb]*Lc[lc, p3]*Lc[p1, p2]^3)/3 - (3964627*Lc[la, p1]*Lc[lc, p3]*Lc[p1, p2]^3)/945 - (3964627*Lc[la, p2]*Lc[lc, p3]*Lc[p1, p2]^3)/945 - (3970927*Lc[la, p3]*Lc[lc, p3]*Lc[p1, p2]^3)/945 - (18549467*Lc[lb, p1]*Lc[lc, p3]*Lc[p1, p2]^3)/945 + (4606571*Lc[lb, p2]*Lc[lc, p3]*Lc[p1, p2]^3)/945 - (14838667*Lc[lb, p3]*Lc[lc, p3]*Lc[p1, p2]^3)/945 + (670931*Lc[la, p1]*Lc[p1, p2]^4)/945 + (670931*Lc[la, p2]*Lc[p1, p2]^4)/945 + (677231*Lc[la, p3]*Lc[p1, p2]^4)/945 - (1222987*Lc[lb, lc]*Lc[p1, p2]^4)/945 + (356*Lc[lb, p1]*Lc[p1, p2]^4)/35 - (376*Lc[lb, p2]*Lc[p1, p2]^4)/105 + (1919174*Lc[lb, p3]*Lc[p1, p2]^4)/945 + (1628*Lc[lc, p1]*Lc[p1, p2]^4)/105 - (1004*Lc[lc, p2]*Lc[p1, p2]^4)/35 + (3964627*Lc[lc, p3]*Lc[p1, p2]^4)/945 - (670931*Lc[p1, p2]^5)/945 + 176*Lc[la, p1]*Lc[lb, p1]*Lc[lc, p1]*Lc[p1, p2]*Lc[p1, p3] - (587942*Lc[la, p2]*Lc[lb, p1]*Lc[lc, p1]*Lc[p1, p2]*Lc[p1, p3])/189 + (916298*Lc[la, p3]*Lc[lb, p1]*Lc[lc, p1]*Lc[p1, p2]*Lc[p1, p3])/189 + (1953746*Lc[la, p1]*Lc[lb, p2]*Lc[lc, p1]*Lc[p1, p2]*Lc[p1, p3])/105 + (5840903*Lc[la, p2]*Lc[lb, p2]*Lc[lc, p1]*Lc[p1, p2]*Lc[p1, p3])/315 + (961804*Lc[la, p3]*Lc[lb, p2]*Lc[lc, p1]*Lc[p1, p2]*Lc[p1, p3])/45 + (3281401*Lc[la, p1]*Lc[lb, p3]*Lc[lc, p1]*Lc[p1, p2]*Lc[p1, p3])/945 - (1876793*Lc[la, p2]*Lc[lb, p3]*Lc[lc, p1]*Lc[p1, p2]*Lc[p1, p3])/315 + (6363386*Lc[la, p3]*Lc[lb, p3]*Lc[lc, p1]*Lc[p1, p2]*Lc[p1, p3])/945 - (28541*Lc[la, p1]*Lc[lb, p1]*Lc[lc, p2]*Lc[p1, p2]*Lc[p1, p3])/45 - (28541*Lc[la, p2]*Lc[lb, p1]*Lc[lc, p2]*Lc[p1, p2]*Lc[p1, p3])/45 - (28541*Lc[la, p3]*Lc[lb, p1]*Lc[lc, p2]*Lc[p1, p2]*Lc[p1, p3])/45 + (520381*Lc[la, p1]*Lc[lb, p2]*Lc[lc, p2]*Lc[p1, p2]*Lc[p1, p3])/189 + (514333*Lc[la, p2]*Lc[lb, p2]*Lc[lc, p2]*Lc[p1, p2]*Lc[p1, p3])/189 + (514333*Lc[la, p3]*Lc[lb, p2]*Lc[lc, p2]*Lc[p1, p2]*Lc[p1, p3])/189 - (333869*Lc[la, p1]*Lc[lb, p3]*Lc[lc, p2]*Lc[p1, p2]*Lc[p1, p3])/27 - (319493*Lc[la, p2]*Lc[lb, p3]*Lc[lc, p2]*Lc[p1, p2]*Lc[p1, p3])/27 - (1463276*Lc[la, p3]*Lc[lb, p3]*Lc[lc, p2]*Lc[p1, p2]*Lc[p1, p3])/189 + (4246189*Lc[la, p1]*Lc[lb, p1]*Lc[lc, p3]*Lc[p1, p2]*Lc[p1, p3])/189 + (4246189*Lc[la, p2]*Lc[lb, p1]*Lc[lc, p3]*Lc[p1, p2]*Lc[p1, p3])/189 + (4246189*Lc[la, p3]*Lc[lb, p1]*Lc[lc, p3]*Lc[p1, p2]*Lc[p1, p3])/189 - (3163247*Lc[la, p1]*Lc[lb, p2]*Lc[lc, p3]*Lc[p1, p2]*Lc[p1, p3])/945 - (3193487*Lc[la, p2]*Lc[lb, p2]*Lc[lc, p3]*Lc[p1, p2]*Lc[p1, p3])/945 - (3193487*Lc[la, p3]*Lc[lb, p2]*Lc[lc, p3]*Lc[p1, p2]*Lc[p1, p3])/945 + (20712427*Lc[la, p1]*Lc[lb, p3]*Lc[lc, p3]*Lc[p1, p2]*Lc[p1, p3])/945 + (15052522*Lc[la, p2]*Lc[lb, p3]*Lc[lc, p3]*Lc[p1, p2]*Lc[p1, p3])/945 + (20368972*Lc[la, p3]*Lc[lb, p3]*Lc[lc, p3]*Lc[p1, p2]*Lc[p1, p3])/945 - (3574486*Lc[la, p1]*Lc[lb, lc]*Lc[p1, p2]^2*Lc[p1, p3])/189 - (17862602*Lc[la, p2]*Lc[lb, lc]*Lc[p1, p2]^2*Lc[p1, p3])/945 - (526250*Lc[la, p3]*Lc[lb, lc]*Lc[p1, p2]^2*Lc[p1, p3])/27 - (183442*Lc[la, p1]*Lc[lb, p1]*Lc[p1, p2]^2*Lc[p1, p3])/135 - (184846*Lc[la, p2]*Lc[lb, p1]*Lc[p1, p2]^2*Lc[p1, p3])/135 - (737774*Lc[la, p3]*Lc[lb, p1]*Lc[p1, p2]^2*Lc[p1, p3])/945 - 56*Lc[la, lc]*Lc[lb, p2]*Lc[p1, p2]^2*Lc[p1, p3] + (17576*Lc[la, p1]*Lc[lb, p2]*Lc[p1, p2]^2*Lc[p1, p3])/105 + (19844*Lc[la, p2]*Lc[lb, p2]*Lc[p1, p2]^2*Lc[p1, p3])/105 + (734744*Lc[la, p3]*Lc[lb, p2]*Lc[p1, p2]^2*Lc[p1, p3])/945 + (743111*Lc[la, lc]*Lc[lb, p3]*Lc[p1, p2]^2*Lc[p1, p3])/189 - (643*Lc[la, p1]*Lc[lb, p3]*Lc[p1, p2]^2*Lc[p1, p3])/21 - (5753*Lc[la, p2]*Lc[lb, p3]*Lc[p1, p2]^2*Lc[p1, p3])/21 - (57313*Lc[la, p3]*Lc[lb, p3]*Lc[p1, p2]^2*Lc[p1, p3])/63 + (602621*Lc[la, lb]*Lc[lc, p1]*Lc[p1, p2]^2*Lc[p1, p3])/189 - (604748*Lc[la, p1]*Lc[lc, p1]*Lc[p1, p2]^2*Lc[p1, p3])/315 - (196391*Lc[la, p2]*Lc[lc, p1]*Lc[p1, p2]^2*Lc[p1, p3])/105 - (608108*Lc[la, p3]*Lc[lc, p1]*Lc[p1, p2]^2*Lc[p1, p3])/315 - (5144*Lc[lb, p1]*Lc[lc, p1]*Lc[p1, p2]^2*Lc[p1, p3])/105 - (2599654*Lc[lb, p2]*Lc[lc, p1]*Lc[p1, p2]^2*Lc[p1, p3])/135 - (183233*Lc[lb, p3]*Lc[lc, p1]*Lc[p1, p2]^2*Lc[p1, p3])/35 + (26*Lc[la, lb]*Lc[lc, p2]*Lc[p1, p2]^2*Lc[p1, p3])/3 + (3581573*Lc[la, p1]*Lc[lc, p2]*Lc[p1, p2]^2*Lc[p1, p3])/945 + (714349*Lc[la, p2]*Lc[lc, p2]*Lc[p1, p2]^2*Lc[p1, p3])/189 + (589699*Lc[la, p3]*Lc[lc, p2]*Lc[p1, p2]^2*Lc[p1, p3])/135 + (1826506*Lc[lb, p1]*Lc[lc, p2]*Lc[p1, p2]^2*Lc[p1, p3])/945 - (364709*Lc[lb, p2]*Lc[lc, p2]*Lc[p1, p2]^2*Lc[p1, p3])/135 + (851894*Lc[lb, p3]*Lc[lc, p2]*Lc[p1, p2]^2*Lc[p1, p3])/135 - (3558623*Lc[la, p1]*Lc[lc, p3]*Lc[p1, p2]^2*Lc[p1, p3])/945 - (3568451*Lc[la, p2]*Lc[lc, p3]*Lc[p1, p2]^2*Lc[p1, p3])/945 - (143443*Lc[la, p3]*Lc[lc, p3]*Lc[p1, p2]^2*Lc[p1, p3])/45 - (5684086*Lc[lb, p1]*Lc[lc, p3]*Lc[p1, p2]^2*Lc[p1, p3])/135 + (1113124*Lc[lb, p2]*Lc[lc, p3]*Lc[p1, p2]^2*Lc[p1, p3])/135 - (11592533*Lc[lb, p3]*Lc[lc, p3]*Lc[p1, p2]^2*Lc[p1, p3])/315 - (272*Lc[la, lb]*Lc[p1, p2]^3*Lc[p1, p3])/15 - (272*Lc[la, lc]*Lc[p1, p2]^3*Lc[p1, p3])/15 + (4295635*Lc[la, p1]*Lc[p1, p2]^3*Lc[p1, p3])/189 + (21488003*Lc[la, p2]*Lc[p1, p2]^3*Lc[p1, p3])/945 + (199411*Lc[la, p3]*Lc[p1, p2]^3*Lc[p1, p3])/9 + (16641379*Lc[lb, lc]*Lc[p1, p2]^3*Lc[p1, p3])/945 + (1318906*Lc[lb, p1]*Lc[p1, p2]^3*Lc[p1, p3])/945 - (18512*Lc[lb, p2]*Lc[p1, p2]^3*Lc[p1, p3])/105 + (398383*Lc[lb, p3]*Lc[p1, p2]^3*Lc[p1, p3])/189 + (611312*Lc[lc, p1]*Lc[p1, p2]^3*Lc[p1, p3])/315 - (3600617*Lc[lc, p2]*Lc[p1, p2]^3*Lc[p1, p3])/945 + (358634*Lc[lc, p3]*Lc[p1, p2]^3*Lc[p1, p3])/45 - (633062*Lc[p1, p2]^4*Lc[p1, p3])/27 - (524*Lc[la, p1]*Lc[lb, p1]*Lc[lc, p1]*Lc[p1, p3]^2)/105 - (57959*Lc[la, p2]*Lc[lb, p1]*Lc[lc, p1]*Lc[p1, p3]^2)/105 - (5564*Lc[la, p3]*Lc[lb, p1]*Lc[lc, p1]*Lc[p1, p3]^2)/105 + (20289547*Lc[la, p1]*Lc[lb, p2]*Lc[lc, p1]*Lc[p1, p3]^2)/945 + (19914842*Lc[la, p2]*Lc[lb, p2]*Lc[lc, p1]*Lc[p1, p3]^2)/945 + (5861329*Lc[la, p3]*Lc[lb, p2]*Lc[lc, p1]*Lc[p1, p3]^2)/315 + 48*Lc[la, p1]*Lc[lb, p3]*Lc[lc, p1]*Lc[p1, p3]^2 - 48*Lc[la, p3]*Lc[lb, p3]*Lc[lc, p1]*Lc[p1, p3]^2 + (22756*Lc[la, p1]*Lc[lb, p1]*Lc[lc, p2]*Lc[p1, p3]^2)/7 + (22756*Lc[la, p2]*Lc[lb, p1]*Lc[lc, p2]*Lc[p1, p3]^2)/7 + (22756*Lc[la, p3]*Lc[lb, p1]*Lc[lc, p2]*Lc[p1, p3]^2)/7 - (5861329*Lc[la, p1]*Lc[lb, p3]*Lc[lc, p2]*Lc[p1, p3]^2)/315 - (19914842*Lc[la, p2]*Lc[lb, p3]*Lc[lc, p2]*Lc[p1, p3]^2)/945 - (20289547*Lc[la, p3]*Lc[lb, p3]*Lc[lc, p2]*Lc[p1, p3]^2)/945 - (22756*Lc[la, p1]*Lc[lb, p2]*Lc[lc, p3]*Lc[p1, p3]^2)/7 - (22756*Lc[la, p2]*Lc[lb, p2]*Lc[lc, p3]*Lc[p1, p3]^2)/7 - (22756*Lc[la, p3]*Lc[lb, p2]*Lc[lc, p3]*Lc[p1, p3]^2)/7 + (5564*Lc[la, p1]*Lc[lb, p3]*Lc[lc, p3]*Lc[p1, p3]^2)/105 + (57959*Lc[la, p2]*Lc[lb, p3]*Lc[lc, p3]*Lc[p1, p3]^2)/105 + (524*Lc[la, p3]*Lc[lb, p3]*Lc[lc, p3]*Lc[p1, p3]^2)/105 - (24380303*Lc[la, p1]*Lc[lb, lc]*Lc[p1, p2]*Lc[p1, p3]^2)/945 - (7944661*Lc[la, p2]*Lc[lb, lc]*Lc[p1, p2]*Lc[p1, p3]^2)/315 - (24396431*Lc[la, p3]*Lc[lb, lc]*Lc[p1, p2]*Lc[p1, p3]^2)/945 + (1280206*Lc[la, p1]*Lc[lb, p1]*Lc[p1, p2]*Lc[p1, p3]^2)/945 + (733886*Lc[la, p2]*Lc[lb, p1]*Lc[p1, p2]*Lc[p1, p3]^2)/945 + (1296334*Lc[la, p3]*Lc[lb, p1]*Lc[p1, p2]*Lc[p1, p3]^2)/945 - (142*Lc[la, lc]*Lc[lb, p2]*Lc[p1, p2]*Lc[p1, p3]^2)/3 + (122737*Lc[la, p1]*Lc[lb, p2]*Lc[p1, p2]*Lc[p1, p3]^2)/63 + (264995*Lc[la, p2]*Lc[lb, p2]*Lc[p1, p2]*Lc[p1, p3]^2)/189 + (629141*Lc[la, p3]*Lc[lb, p2]*Lc[p1, p2]*Lc[p1, p3]^2)/315 - (818270*Lc[la, lc]*Lc[lb, p3]*Lc[p1, p2]*Lc[p1, p3]^2)/189 + (77111*Lc[la, p1]*Lc[lb, p3]*Lc[p1, p2]*Lc[p1, p3]^2)/315 + (272551*Lc[la, p2]*Lc[lb, p3]*Lc[p1, p2]*Lc[p1, p3]^2)/315 + (7916*Lc[la, p3]*Lc[lb, p3]*Lc[p1, p2]*Lc[p1, p3]^2)/315 - (773603*Lc[la, lb]*Lc[lc, p1]*Lc[p1, p2]*Lc[p1, p3]^2)/189 + (596408*Lc[la, p1]*Lc[lc, p1]*Lc[p1, p2]*Lc[p1, p3]^2)/315 + (593048*Lc[la, p2]*Lc[lc, p1]*Lc[p1, p2]*Lc[p1, p3]^2)/315 + (611983*Lc[la, p3]*Lc[lc, p1]*Lc[p1, p2]*Lc[p1, p3]^2)/315 - (17956*Lc[lb, p1]*Lc[lc, p1]*Lc[p1, p2]*Lc[p1, p3]^2)/105 - (37058986*Lc[lb, p2]*Lc[lc, p1]*Lc[p1, p2]*Lc[p1, p3]^2)/945 - (1018796*Lc[lb, p3]*Lc[lc, p1]*Lc[p1, p2]*Lc[p1, p3]^2)/945 + (525527*Lc[la, p1]*Lc[lc, p2]*Lc[p1, p2]*Lc[p1, p3]^2)/105 + (4183423*Lc[la, p2]*Lc[lc, p2]*Lc[p1, p2]*Lc[p1, p3]^2)/945 + (175773*Lc[la, p3]*Lc[lc, p2]*Lc[p1, p2]*Lc[p1, p3]^2)/35 - (824233*Lc[lb, p1]*Lc[lc, p2]*Lc[p1, p2]*Lc[p1, p3]^2)/315 - (514333*Lc[lb, p2]*Lc[lc, p2]*Lc[p1, p2]*Lc[p1, p3]^2)/189 + (30473332*Lc[lb, p3]*Lc[lc, p2]*Lc[p1, p2]*Lc[p1, p3]^2)/945 + (26*Lc[la, lb]*Lc[lc, p3]*Lc[p1, p2]*Lc[p1, p3]^2)/3 - (346763*Lc[la, p1]*Lc[lc, p3]*Lc[p1, p2]*Lc[p1, p3]^2)/315 - (1586609*Lc[la, p2]*Lc[lc, p3]*Lc[p1, p2]*Lc[p1, p3]^2)/945 - (341387*Lc[la, p3]*Lc[lc, p3]*Lc[p1, p2]*Lc[p1, p3]^2)/315 - (4247827*Lc[lb, p1]*Lc[lc, p3]*Lc[p1, p2]*Lc[p1, p3]^2)/189 + (6257357*Lc[lb, p2]*Lc[lc, p3]*Lc[p1, p2]*Lc[p1, p3]^2)/945 - (18700553*Lc[lb, p3]*Lc[lc, p3]*Lc[p1, p2]*Lc[p1, p3]^2)/945 + (1096336*Lc[la, p1]*Lc[p1, p2]^2*Lc[p1, p3]^2)/27 + (38927908*Lc[la, p2]*Lc[p1, p2]^2*Lc[p1, p3]^2)/945 + (12603104*Lc[la, p3]*Lc[p1, p2]^2*Lc[p1, p3]^2)/315 + (42252733*Lc[lb, lc]*Lc[p1, p2]^2*Lc[p1, p3]^2)/945 + (144*Lc[lb, p1]*Lc[p1, p2]^2*Lc[p1, p3]^2)/35 - (686573*Lc[lb, p2]*Lc[p1, p2]^2*Lc[p1, p3]^2)/315 - (5258*Lc[lb, p3]*Lc[p1, p2]^2*Lc[p1, p3]^2)/45 + (260*Lc[lc, p1]*Lc[p1, p2]^2*Lc[p1, p3]^2)/7 - (8311316*Lc[lc, p2]*Lc[p1, p2]^2*Lc[p1, p3]^2)/945 + (4598912*Lc[lc, p3]*Lc[p1, p2]^2*Lc[p1, p3]^2)/945 - (59857999*Lc[p1, p2]^3*Lc[p1, p3]^2)/945 + (328*Lc[la, p1]*Lc[lb, p1]*Lc[p1, p3]^3)/21 + (328*Lc[la, p2]*Lc[lb, p1]*Lc[p1, p3]^3)/21 + (328*Lc[la, p3]*Lc[lb, p1]*Lc[p1, p3]^3)/21 + (26*Lc[la, lc]*Lc[lb, p2]*Lc[p1, p3]^3)/3 - (48479*Lc[la, p1]*Lc[lb, p2]*Lc[p1, p3]^3)/189 - (48479*Lc[la, p2]*Lc[lb, p2]*Lc[p1, p3]^3)/189 - (48479*Lc[la, p3]*Lc[lb, p2]*Lc[p1, p3]^3)/189 + 48*Lc[la, lc]*Lc[lb, p3]*Lc[p1, p3]^3 - (5248*Lc[la, p1]*Lc[lb, p3]*Lc[p1, p3]^3)/105 + (3191*Lc[la, p2]*Lc[lb, p3]*Lc[p1, p3]^3)/315 - (1376*Lc[la, p3]*Lc[lb, p3]*Lc[p1, p3]^3)/35 - 48*Lc[la, lb]*Lc[lc, p1]*Lc[p1, p3]^3 + (1376*Lc[la, p1]*Lc[lc, p1]*Lc[p1, p3]^3)/35 - (3191*Lc[la, p2]*Lc[lc, p1]*Lc[p1, p3]^3)/315 + (5248*Lc[la, p3]*Lc[lc, p1]*Lc[p1, p3]^3)/105 + (3884*Lc[lb, p1]*Lc[lc, p1]*Lc[p1, p3]^3)/105 - (18764777*Lc[lb, p2]*Lc[lc, p1]*Lc[p1, p3]^3)/945 - (26*Lc[la, lb]*Lc[lc, p2]*Lc[p1, p3]^3)/3 + (48479*Lc[la, p1]*Lc[lc, p2]*Lc[p1, p3]^3)/189 + (48479*Lc[la, p2]*Lc[lc, p2]*Lc[p1, p3]^3)/189 + (48479*Lc[la, p3]*Lc[lc, p2]*Lc[p1, p3]^3)/189 - (68086*Lc[lb, p1]*Lc[lc, p2]*Lc[p1, p3]^3)/21 + (26*Lc[lb, p2]*Lc[lc, p2]*Lc[p1, p3]^3)/3 + (19071587*Lc[lb, p3]*Lc[lc, p2]*Lc[p1, p3]^3)/945 - (328*Lc[la, p1]*Lc[lc, p3]*Lc[p1, p3]^3)/21 - (328*Lc[la, p2]*Lc[lc, p3]*Lc[p1, p3]^3)/21 - (328*Lc[la, p3]*Lc[lc, p3]*Lc[p1, p3]^3)/21 + (22756*Lc[lb, p2]*Lc[lc, p3]*Lc[p1, p3]^3)/7 - (7244*Lc[lb, p3]*Lc[lc, p3]*Lc[p1, p3]^3)/105 + (272*Lc[la, lb]*Lc[p1, p2]*Lc[p1, p3]^3)/15 + (272*Lc[la, lc]*Lc[p1, p2]*Lc[p1, p3]^3)/15 + (20398279*Lc[la, p1]*Lc[p1, p2]*Lc[p1, p3]^3)/945 + (6981533*Lc[la, p2]*Lc[p1, p2]*Lc[p1, p3]^3)/315 + (20382151*Lc[la, p3]*Lc[p1, p2]*Lc[p1, p3]^3)/945 + (24388367*Lc[lb, lc]*Lc[p1, p2]*Lc[p1, p3]^3)/945 - (1320166*Lc[lb, p1]*Lc[p1, p2]*Lc[p1, p3]^3)/945 - (47260*Lc[lb, p2]*Lc[p1, p2]*Lc[p1, p3]^3)/27 - (5221*Lc[lb, p3]*Lc[p1, p2]*Lc[p1, p3]^3)/35 - (608792*Lc[lc, p1]*Lc[p1, p2]*Lc[p1, p3]^3)/315 - (4980202*Lc[lc, p2]*Lc[p1, p2]*Lc[p1, p3]^3)/945 + (69799*Lc[lc, p3]*Lc[p1, p2]*Lc[p1, p3]^3)/63 - (3917465*Lc[p1, p2]^2*Lc[p1, p3]^3)/63 - (328*Lc[lb, p1]*Lc[p1, p3]^4)/21 + (48479*Lc[lb, p2]*Lc[p1, p3]^4)/189 + (4688*Lc[lb, p3]*Lc[p1, p3]^4)/105 - (4688*Lc[lc, p1]*Lc[p1, p3]^4)/105 - (48479*Lc[lc, p2]*Lc[p1, p3]^4)/189 + (328*Lc[lc, p3]*Lc[p1, p3]^4)/21 - (4078043*Lc[p1, p2]*Lc[p1, p3]^4)/189 - (19205567*Lc[la, p1]*Lc[lb, p1]*Lc[lc, p1]*Lc[p1, p2]*Lc[p2, p3])/945 - (18288182*Lc[la, p2]*Lc[lb, p1]*Lc[lc, p1]*Lc[p1, p2]*Lc[p2, p3])/945 - (21634097*Lc[la, p3]*Lc[lb, p1]*Lc[lc, p1]*Lc[p1, p2]*Lc[p2, p3])/945 + (3639758*Lc[la, p1]*Lc[lb, p2]*Lc[lc, p1]*Lc[p1, p2]*Lc[p2, p3])/945 + (461908*Lc[la, p2]*Lc[lb, p2]*Lc[lc, p1]*Lc[p1, p2]*Lc[p2, p3])/945 - (1492894*Lc[la, p3]*Lc[lb, p2]*Lc[lc, p1]*Lc[p1, p2]*Lc[p2, p3])/315 + (258607*Lc[la, p1]*Lc[lb, p3]*Lc[lc, p1]*Lc[p1, p2]*Lc[p2, p3])/63 - (258607*Lc[la, p3]*Lc[lb, p3]*Lc[lc, p1]*Lc[p1, p2]*Lc[p2, p3])/63 - (8137321*Lc[la, p1]*Lc[lb, p1]*Lc[lc, p2]*Lc[p1, p2]*Lc[p2, p3])/945 - (8107081*Lc[la, p2]*Lc[lb, p1]*Lc[lc, p2]*Lc[p1, p2]*Lc[p2, p3])/945 - (8137321*Lc[la, p3]*Lc[lb, p1]*Lc[lc, p2]*Lc[p1, p2]*Lc[p2, p3])/945 + (1492894*Lc[la, p1]*Lc[lb, p3]*Lc[lc, p2]*Lc[p1, p2]*Lc[p2, p3])/315 - (461908*Lc[la, p2]*Lc[lb, p3]*Lc[lc, p2]*Lc[p1, p2]*Lc[p2, p3])/945 - (3639758*Lc[la, p3]*Lc[lb, p3]*Lc[lc, p2]*Lc[p1, p2]*Lc[p2, p3])/945 + (8137321*Lc[la, p1]*Lc[lb, p2]*Lc[lc, p3]*Lc[p1, p2]*Lc[p2, p3])/945 + (8107081*Lc[la, p2]*Lc[lb, p2]*Lc[lc, p3]*Lc[p1, p2]*Lc[p2, p3])/945 + (8137321*Lc[la, p3]*Lc[lb, p2]*Lc[lc, p3]*Lc[p1, p2]*Lc[p2, p3])/945 + (21634097*Lc[la, p1]*Lc[lb, p3]*Lc[lc, p3]*Lc[p1, p2]*Lc[p2, p3])/945 + (18288182*Lc[la, p2]*Lc[lb, p3]*Lc[lc, p3]*Lc[p1, p2]*Lc[p2, p3])/945 + (19205567*Lc[la, p3]*Lc[lb, p3]*Lc[lc, p3]*Lc[p1, p2]*Lc[p2, p3])/945 + (7095017*Lc[la, p1]*Lc[lb, lc]*Lc[p1, p2]^2*Lc[p2, p3])/945 + (1415425*Lc[la, p2]*Lc[lb, lc]*Lc[p1, p2]^2*Lc[p2, p3])/189 + (1612469*Lc[la, p3]*Lc[lb, lc]*Lc[p1, p2]^2*Lc[p2, p3])/189 - 24*Lc[la, lc]*Lc[lb, p1]*Lc[p1, p2]^2*Lc[p2, p3] + (48418*Lc[la, p1]*Lc[lb, p1]*Lc[p1, p2]^2*Lc[p2, p3])/35 + (143882*Lc[la, p2]*Lc[lb, p1]*Lc[p1, p2]^2*Lc[p2, p3])/105 + (339958*Lc[la, p3]*Lc[lb, p1]*Lc[p1, p2]^2*Lc[p2, p3])/945 - (746948*Lc[la, p1]*Lc[lb, p2]*Lc[p1, p2]^2*Lc[p2, p3])/945 - (729056*Lc[la, p2]*Lc[lb, p2]*Lc[p1, p2]^2*Lc[p2, p3])/945 - (1684036*Lc[la, p3]*Lc[lb, p2]*Lc[p1, p2]^2*Lc[p2, p3])/945 - (770705*Lc[la, lc]*Lc[lb, p3]*Lc[p1, p2]^2*Lc[p2, p3])/189 - (5220368*Lc[la, p1]*Lc[lb, p3]*Lc[p1, p2]^2*Lc[p2, p3])/945 - (5020658*Lc[la, p2]*Lc[lb, p3]*Lc[p1, p2]^2*Lc[p2, p3])/945 - (5821178*Lc[la, p3]*Lc[lb, p3]*Lc[p1, p2]^2*Lc[p2, p3])/945 - (654722*Lc[la, lb]*Lc[lc, p1]*Lc[p1, p2]^2*Lc[p2, p3])/189 + (4050694*Lc[la, p1]*Lc[lc, p1]*Lc[p1, p2]^2*Lc[p2, p3])/945 + (3843109*Lc[la, p2]*Lc[lc, p1]*Lc[p1, p2]^2*Lc[p2, p3])/945 + (3256789*Lc[la, p3]*Lc[lc, p1]*Lc[p1, p2]^2*Lc[p2, p3])/945 + (2934028*Lc[lb, p1]*Lc[lc, p1]*Lc[p1, p2]^2*Lc[p2, p3])/135 + (200311*Lc[lb, p2]*Lc[lc, p1]*Lc[p1, p2]^2*Lc[p2, p3])/315 - (486848*Lc[lb, p3]*Lc[lc, p1]*Lc[p1, p2]^2*Lc[p2, p3])/189 - (110276*Lc[la, p1]*Lc[lc, p2]*Lc[p1, p2]^2*Lc[p2, p3])/135 - (21544*Lc[la, p2]*Lc[lc, p2]*Lc[p1, p2]^2*Lc[p2, p3])/27 - (341804*Lc[la, p3]*Lc[lc, p2]*Lc[p1, p2]^2*Lc[p2, p3])/189 + (9342416*Lc[lb, p1]*Lc[lc, p2]*Lc[p1, p2]^2*Lc[p2, p3])/945 + (996*Lc[lb, p2]*Lc[lc, p2]*Lc[p1, p2]^2*Lc[p2, p3])/35 - (3733484*Lc[lb, p3]*Lc[lc, p2]*Lc[p1, p2]^2*Lc[p2, p3])/945 + (46*Lc[la, lb]*Lc[lc, p3]*Lc[p1, p2]^2*Lc[p2, p3])/3 - (5537488*Lc[la, p1]*Lc[lc, p3]*Lc[p1, p2]^2*Lc[p2, p3])/945 - (5519596*Lc[la, p2]*Lc[lc, p3]*Lc[p1, p2]^2*Lc[p2, p3])/945 - (2168272*Lc[la, p3]*Lc[lc, p3]*Lc[p1, p2]^2*Lc[p2, p3])/315 - (18572147*Lc[lb, p1]*Lc[lc, p3]*Lc[p1, p2]^2*Lc[p2, p3])/945 - (710686*Lc[lb, p2]*Lc[lc, p3]*Lc[p1, p2]^2*Lc[p2, p3])/189 - (34517744*Lc[lb, p3]*Lc[lc, p3]*Lc[p1, p2]^2*Lc[p2, p3])/945 + (272*Lc[la, lb]*Lc[p1, p2]^3*Lc[p2, p3])/15 + (272*Lc[la, lc]*Lc[p1, p2]^3*Lc[p2, p3])/15 - (437462*Lc[la, p1]*Lc[p1, p2]^3*Lc[p2, p3])/945 - (455354*Lc[la, p2]*Lc[p1, p2]^3*Lc[p2, p3])/945 + (18738*Lc[la, p3]*Lc[p1, p2]^3*Lc[p2, p3])/35 - (2770736*Lc[lb, lc]*Lc[p1, p2]^3*Lc[p2, p3])/315 - (20482*Lc[lb, p1]*Lc[p1, p2]^3*Lc[p2, p3])/15 + (720632*Lc[lb, p2]*Lc[p1, p2]^3*Lc[p2, p3])/945 + (6979606*Lc[lb, p3]*Lc[p1, p2]^3*Lc[p2, p3])/945 - (3893767*Lc[lc, p1]*Lc[p1, p2]^3*Lc[p2, p3])/945 + (739028*Lc[lc, p2]*Lc[p1, p2]^3*Lc[p2, p3])/945 + (1356617*Lc[lc, p3]*Lc[p1, p2]^3*Lc[p2, p3])/135 - (25297*Lc[p1, p2]^4*Lc[p2, p3])/105 - (20368972*Lc[la, p1]*Lc[lb, p1]*Lc[lc, p1]*Lc[p1, p3]*Lc[p2, p3])/945 - (15052522*Lc[la, p2]*Lc[lb, p1]*Lc[lc, p1]*Lc[p1, p3]*Lc[p2, p3])/945 - (20712427*Lc[la, p3]*Lc[lb, p1]*Lc[lc, p1]*Lc[p1, p3]*Lc[p2, p3])/945 + (1463276*Lc[la, p1]*Lc[lb, p2]*Lc[lc, p1]*Lc[p1, p3]*Lc[p2, p3])/189 + (319493*Lc[la, p2]*Lc[lb, p2]*Lc[lc, p1]*Lc[p1, p3]*Lc[p2, p3])/27 + (333869*Lc[la, p3]*Lc[lb, p2]*Lc[lc, p1]*Lc[p1, p3]*Lc[p2, p3])/27 - (6363386*Lc[la, p1]*Lc[lb, p3]*Lc[lc, p1]*Lc[p1, p3]*Lc[p2, p3])/945 + (1876793*Lc[la, p2]*Lc[lb, p3]*Lc[lc, p1]*Lc[p1, p3]*Lc[p2, p3])/315 - (3281401*Lc[la, p3]*Lc[lb, p3]*Lc[lc, p1]*Lc[p1, p3]*Lc[p2, p3])/945 + (3193487*Lc[la, p1]*Lc[lb, p1]*Lc[lc, p2]*Lc[p1, p3]*Lc[p2, p3])/945 + (3193487*Lc[la, p2]*Lc[lb, p1]*Lc[lc, p2]*Lc[p1, p3]*Lc[p2, p3])/945 + (3163247*Lc[la, p3]*Lc[lb, p1]*Lc[lc, p2]*Lc[p1, p3]*Lc[p2, p3])/945 - (514333*Lc[la, p1]*Lc[lb, p2]*Lc[lc, p2]*Lc[p1, p3]*Lc[p2, p3])/189 - (514333*Lc[la, p2]*Lc[lb, p2]*Lc[lc, p2]*Lc[p1, p3]*Lc[p2, p3])/189 - (520381*Lc[la, p3]*Lc[lb, p2]*Lc[lc, p2]*Lc[p1, p3]*Lc[p2, p3])/189 - (961804*Lc[la, p1]*Lc[lb, p3]*Lc[lc, p2]*Lc[p1, p3]*Lc[p2, p3])/45 - (5840903*Lc[la, p2]*Lc[lb, p3]*Lc[lc, p2]*Lc[p1, p3]*Lc[p2, p3])/315 - (1953746*Lc[la, p3]*Lc[lb, p3]*Lc[lc, p2]*Lc[p1, p3]*Lc[p2, p3])/105 - (4246189*Lc[la, p1]*Lc[lb, p1]*Lc[lc, p3]*Lc[p1, p3]*Lc[p2, p3])/189 - (4246189*Lc[la, p2]*Lc[lb, p1]*Lc[lc, p3]*Lc[p1, p3]*Lc[p2, p3])/189 - (4246189*Lc[la, p3]*Lc[lb, p1]*Lc[lc, p3]*Lc[p1, p3]*Lc[p2, p3])/189 + (28541*Lc[la, p1]*Lc[lb, p2]*Lc[lc, p3]*Lc[p1, p3]*Lc[p2, p3])/45 + (28541*Lc[la, p2]*Lc[lb, p2]*Lc[lc, p3]*Lc[p1, p3]*Lc[p2, p3])/45 + (28541*Lc[la, p3]*Lc[lb, p2]*Lc[lc, p3]*Lc[p1, p3]*Lc[p2, p3])/45 - (916298*Lc[la, p1]*Lc[lb, p3]*Lc[lc, p3]*Lc[p1, p3]*Lc[p2, p3])/189 + (587942*Lc[la, p2]*Lc[lb, p3]*Lc[lc, p3]*Lc[p1, p3]*Lc[p2, p3])/189 - 176*Lc[la, p3]*Lc[lb, p3]*Lc[lc, p3]*Lc[p1, p3]*Lc[p2, p3] + (388*Lc[la, p1]*Lc[lb, lc]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/9 - (388*Lc[la, p3]*Lc[lb, lc]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/9 - (98*Lc[la, lc]*Lc[lb, p1]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/3 + (106516*Lc[la, p1]*Lc[lb, p1]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/15 + (321488*Lc[la, p2]*Lc[lb, p1]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/45 + (324868*Lc[la, p3]*Lc[lb, p1]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/45 - (194*Lc[la, lc]*Lc[lb, p2]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/3 - (4100563*Lc[la, p1]*Lc[lb, p2]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/945 - (3999343*Lc[la, p2]*Lc[lb, p2]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/945 - (3928363*Lc[la, p3]*Lc[lb, p2]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/945 - 88*Lc[la, lc]*Lc[lb, p3]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3] - (11339408*Lc[la, p1]*Lc[lb, p3]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/945 - (11339408*Lc[la, p2]*Lc[lb, p3]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/945 - (11169518*Lc[la, p3]*Lc[lb, p3]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/945 + 88*Lc[la, lb]*Lc[lc, p1]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3] + (11169518*Lc[la, p1]*Lc[lc, p1]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/945 + (11339408*Lc[la, p2]*Lc[lc, p1]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/945 + (11339408*Lc[la, p3]*Lc[lc, p1]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/945 + (1389097*Lc[lb, p1]*Lc[lc, p1]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/35 - (3979586*Lc[lb, p2]*Lc[lc, p1]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/135 - (796*Lc[lb, p3]*Lc[lc, p1]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/3 + (194*Lc[la, lb]*Lc[lc, p2]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/3 + (3928363*Lc[la, p1]*Lc[lc, p2]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/945 + (3999343*Lc[la, p2]*Lc[lc, p2]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/945 + (4100563*Lc[la, p3]*Lc[lc, p2]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/945 + (156631*Lc[lb, p1]*Lc[lc, p2]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/27 - (98*Lc[lb, p2]*Lc[lc, p2]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/3 + (3935036*Lc[lb, p3]*Lc[lc, p2]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/135 + (98*Lc[la, lb]*Lc[lc, p3]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/3 - (324868*Lc[la, p1]*Lc[lc, p3]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/45 - (321488*Lc[la, p2]*Lc[lc, p3]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/45 - (106516*Lc[la, p3]*Lc[lc, p3]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/15 - (98*Lc[lb, p1]*Lc[lc, p3]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/3 - (159259*Lc[lb, p2]*Lc[lc, p3]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/27 - (1372647*Lc[lb, p3]*Lc[lc, p3]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/35 - 56*Lc[la, lb]*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, p3] + 56*Lc[la, lc]*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, p3] + (4759016*Lc[la, p1]*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, p3])/315 + (525852*Lc[la, p2]*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, p3])/35 + (1613984*Lc[la, p3]*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, p3])/105 + (702439*Lc[lb, lc]*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, p3])/63 - (6480692*Lc[lb, p1]*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, p3])/945 + (321425*Lc[lb, p2]*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, p3])/63 + (17492551*Lc[lb, p3]*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, p3])/945 - (4364041*Lc[lc, p1]*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, p3])/315 - (942628*Lc[lc, p2]*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, p3])/135 + (5362729*Lc[lc, p3]*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, p3])/315 - (11819879*Lc[p1, p2]^3*Lc[p1, p3]*Lc[p2, p3])/315 + (24396431*Lc[la, p1]*Lc[lb, lc]*Lc[p1, p3]^2*Lc[p2, p3])/945 + (7944661*Lc[la, p2]*Lc[lb, lc]*Lc[p1, p3]^2*Lc[p2, p3])/315 + (24380303*Lc[la, p3]*Lc[lb, lc]*Lc[p1, p3]^2*Lc[p2, p3])/945 - (26*Lc[la, lc]*Lc[lb, p1]*Lc[p1, p3]^2*Lc[p2, p3])/3 + (341387*Lc[la, p1]*Lc[lb, p1]*Lc[p1, p3]^2*Lc[p2, p3])/315 + (1586609*Lc[la, p2]*Lc[lb, p1]*Lc[p1, p3]^2*Lc[p2, p3])/945 + (346763*Lc[la, p3]*Lc[lb, p1]*Lc[p1, p3]^2*Lc[p2, p3])/315 - (175773*Lc[la, p1]*Lc[lb, p2]*Lc[p1, p3]^2*Lc[p2, p3])/35 - (4183423*Lc[la, p2]*Lc[lb, p2]*Lc[p1, p3]^2*Lc[p2, p3])/945 - (525527*Lc[la, p3]*Lc[lb, p2]*Lc[p1, p3]^2*Lc[p2, p3])/105 + (773603*Lc[la, lc]*Lc[lb, p3]*Lc[p1, p3]^2*Lc[p2, p3])/189 - (611983*Lc[la, p1]*Lc[lb, p3]*Lc[p1, p3]^2*Lc[p2, p3])/315 - (593048*Lc[la, p2]*Lc[lb, p3]*Lc[p1, p3]^2*Lc[p2, p3])/315 - (596408*Lc[la, p3]*Lc[lb, p3]*Lc[p1, p3]^2*Lc[p2, p3])/315 + (818270*Lc[la, lb]*Lc[lc, p1]*Lc[p1, p3]^2*Lc[p2, p3])/189 - (7916*Lc[la, p1]*Lc[lc, p1]*Lc[p1, p3]^2*Lc[p2, p3])/315 - (272551*Lc[la, p2]*Lc[lc, p1]*Lc[p1, p3]^2*Lc[p2, p3])/315 - (77111*Lc[la, p3]*Lc[lc, p1]*Lc[p1, p3]^2*Lc[p2, p3])/315 + (18869393*Lc[lb, p1]*Lc[lc, p1]*Lc[p1, p3]^2*Lc[p2, p3])/945 - (30118642*Lc[lb, p2]*Lc[lc, p1]*Lc[p1, p3]^2*Lc[p2, p3])/945 + (711986*Lc[lb, p3]*Lc[lc, p1]*Lc[p1, p3]^2*Lc[p2, p3])/945 + (142*Lc[la, lb]*Lc[lc, p2]*Lc[p1, p3]^2*Lc[p2, p3])/3 - (629141*Lc[la, p1]*Lc[lc, p2]*Lc[p1, p3]^2*Lc[p2, p3])/315 - (264995*Lc[la, p2]*Lc[lc, p2]*Lc[p1, p3]^2*Lc[p2, p3])/189 - (122737*Lc[la, p3]*Lc[lc, p2]*Lc[p1, p3]^2*Lc[p2, p3])/63 - (6280037*Lc[lb, p1]*Lc[lc, p2]*Lc[p1, p3]^2*Lc[p2, p3])/945 + (511435*Lc[lb, p2]*Lc[lc, p2]*Lc[p1, p3]^2*Lc[p2, p3])/189 + (37014256*Lc[lb, p3]*Lc[lc, p2]*Lc[p1, p3]^2*Lc[p2, p3])/945 - (1296334*Lc[la, p1]*Lc[lc, p3]*Lc[p1, p3]^2*Lc[p2, p3])/945 - (733886*Lc[la, p2]*Lc[lc, p3]*Lc[p1, p3]^2*Lc[p2, p3])/945 - (1280206*Lc[la, p3]*Lc[lc, p3]*Lc[p1, p3]^2*Lc[p2, p3])/945 + (4246189*Lc[lb, p1]*Lc[lc, p3]*Lc[p1, p3]^2*Lc[p2, p3])/189 + (824233*Lc[lb, p2]*Lc[lc, p3]*Lc[p1, p3]^2*Lc[p2, p3])/315 + (21316*Lc[lb, p3]*Lc[lc, p3]*Lc[p1, p3]^2*Lc[p2, p3])/105 - 56*Lc[la, lb]*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3] + 56*Lc[la, lc]*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3] + (4148*Lc[la, p1]*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3])/45 - (4148*Lc[la, p3]*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3])/45 - (16*Lc[lb, lc]*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3])/3 - (9044023*Lc[lb, p1]*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3])/945 + (6885511*Lc[lb, p2]*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3])/945 + (12684149*Lc[lb, p3]*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3])/945 - (12651389*Lc[lc, p1]*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3])/945 - (6913231*Lc[lc, p2]*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3])/945 + (9076783*Lc[lc, p3]*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3])/945 - (52763216*Lc[p1, p2]^2*Lc[p1, p3]^2*Lc[p2, p3])/945 - (272*Lc[la, lb]*Lc[p1, p3]^3*Lc[p2, p3])/15 - (272*Lc[la, lc]*Lc[p1, p3]^3*Lc[p2, p3])/15 - (20382151*Lc[la, p1]*Lc[p1, p3]^3*Lc[p2, p3])/945 - (6981533*Lc[la, p2]*Lc[p1, p3]^3*Lc[p2, p3])/315 - (20398279*Lc[la, p3]*Lc[p1, p3]^3*Lc[p2, p3])/945 - (24388367*Lc[lb, lc]*Lc[p1, p3]^3*Lc[p2, p3])/945 - (343283*Lc[lb, p1]*Lc[p1, p3]^3*Lc[p2, p3])/315 + (4997338*Lc[lb, p2]*Lc[p1, p3]^3*Lc[p2, p3])/945 + (614504*Lc[lb, p3]*Lc[p1, p3]^3*Lc[p2, p3])/315 + (10399*Lc[lc, p1]*Lc[p1, p3]^3*Lc[p2, p3])/105 + (229532*Lc[lc, p2]*Lc[p1, p3]^3*Lc[p2, p3])/135 + (260606*Lc[lc, p3]*Lc[p1, p3]^3*Lc[p2, p3])/189 + (80*Lc[p1, p2]*Lc[p1, p3]^3*Lc[p2, p3])/3 + (4078043*Lc[p1, p3]^4*Lc[p2, p3])/189 - (16482967*Lc[la, p1]*Lc[lb, p1]*Lc[lc, p1]*Lc[p2, p3]^2)/945 - (5310839*Lc[la, p2]*Lc[lb, p1]*Lc[lc, p1]*Lc[p2, p3]^2)/315 - (13069457*Lc[la, p3]*Lc[lb, p1]*Lc[lc, p1]*Lc[p2, p3]^2)/945 - (1051019*Lc[la, p1]*Lc[lb, p2]*Lc[lc, p1]*Lc[p2, p3]^2)/315 - (1398464*Lc[la, p2]*Lc[lb, p2]*Lc[lc, p1]*Lc[p2, p3]^2)/315 - (1388384*Lc[la, p3]*Lc[lb, p2]*Lc[lc, p1]*Lc[p2, p3]^2)/315 - (770621*Lc[la, p1]*Lc[lb, p3]*Lc[lc, p1]*Lc[p2, p3]^2)/189 - (315139*Lc[la, p2]*Lc[lb, p3]*Lc[lc, p1]*Lc[p2, p3]^2)/63 - (341305*Lc[la, p3]*Lc[lb, p3]*Lc[lc, p1]*Lc[p2, p3]^2)/189 + (4598381*Lc[la, p1]*Lc[lb, p1]*Lc[lc, p2]*Lc[p2, p3]^2)/945 + (4598381*Lc[la, p2]*Lc[lb, p1]*Lc[lc, p2]*Lc[p2, p3]^2)/945 + (4598381*Lc[la, p3]*Lc[lb, p1]*Lc[lc, p2]*Lc[p2, p3]^2)/945 + (996*Lc[la, p1]*Lc[lb, p2]*Lc[lc, p2]*Lc[p2, p3]^2)/35 + (996*Lc[la, p2]*Lc[lb, p2]*Lc[lc, p2]*Lc[p2, p3]^2)/35 + (996*Lc[la, p3]*Lc[lb, p2]*Lc[lc, p2]*Lc[p2, p3]^2)/35 + (1027561*Lc[la, p1]*Lc[lb, p3]*Lc[lc, p2]*Lc[p2, p3]^2)/945 + (1010551*Lc[la, p2]*Lc[lb, p3]*Lc[lc, p2]*Lc[p2, p3]^2)/945 + (995431*Lc[la, p3]*Lc[lb, p3]*Lc[lc, p2]*Lc[p2, p3]^2)/945 - (18557657*Lc[la, p1]*Lc[lb, p1]*Lc[lc, p3]*Lc[p2, p3]^2)/945 - (18557657*Lc[la, p2]*Lc[lb, p1]*Lc[lc, p3]*Lc[p2, p3]^2)/945 - (18557657*Lc[la, p3]*Lc[lb, p1]*Lc[lc, p3]*Lc[p2, p3]^2)/945 + (247067*Lc[la, p1]*Lc[lb, p2]*Lc[lc, p3]*Lc[p2, p3]^2)/189 + (247067*Lc[la, p2]*Lc[lb, p2]*Lc[lc, p3]*Lc[p2, p3]^2)/189 + (247067*Lc[la, p3]*Lc[lb, p2]*Lc[lc, p3]*Lc[p2, p3]^2)/189 - (3709*Lc[la, p1]*Lc[lb, p3]*Lc[lc, p3]*Lc[p2, p3]^2)/105 + (18376*Lc[la, p2]*Lc[lb, p3]*Lc[lc, p3]*Lc[p2, p3]^2)/105 + (16696*Lc[la, p3]*Lc[lb, p3]*Lc[lc, p3]*Lc[p2, p3]^2)/105 - (1612469*Lc[la, p1]*Lc[lb, lc]*Lc[p1, p2]*Lc[p2, p3]^2)/189 - (1415425*Lc[la, p2]*Lc[lb, lc]*Lc[p1, p2]*Lc[p2, p3]^2)/189 - (7095017*Lc[la, p3]*Lc[lb, lc]*Lc[p1, p2]*Lc[p2, p3]^2)/945 - (46*Lc[la, lc]*Lc[lb, p1]*Lc[p1, p2]*Lc[p2, p3]^2)/3 + (2168272*Lc[la, p1]*Lc[lb, p1]*Lc[p1, p2]*Lc[p2, p3]^2)/315 + (5519596*Lc[la, p2]*Lc[lb, p1]*Lc[p1, p2]*Lc[p2, p3]^2)/945 + (5537488*Lc[la, p3]*Lc[lb, p1]*Lc[p1, p2]*Lc[p2, p3]^2)/945 + (341804*Lc[la, p1]*Lc[lb, p2]*Lc[p1, p2]*Lc[p2, p3]^2)/189 + (21544*Lc[la, p2]*Lc[lb, p2]*Lc[p1, p2]*Lc[p2, p3]^2)/27 + (110276*Lc[la, p3]*Lc[lb, p2]*Lc[p1, p2]*Lc[p2, p3]^2)/135 + (654722*Lc[la, lc]*Lc[lb, p3]*Lc[p1, p2]*Lc[p2, p3]^2)/189 - (3256789*Lc[la, p1]*Lc[lb, p3]*Lc[p1, p2]*Lc[p2, p3]^2)/945 - (3843109*Lc[la, p2]*Lc[lb, p3]*Lc[p1, p2]*Lc[p2, p3]^2)/945 - (4050694*Lc[la, p3]*Lc[lb, p3]*Lc[p1, p2]*Lc[p2, p3]^2)/945 + (770705*Lc[la, lb]*Lc[lc, p1]*Lc[p1, p2]*Lc[p2, p3]^2)/189 + (5821178*Lc[la, p1]*Lc[lc, p1]*Lc[p1, p2]*Lc[p2, p3]^2)/945 + (5020658*Lc[la, p2]*Lc[lc, p1]*Lc[p1, p2]*Lc[p2, p3]^2)/945 + (5220368*Lc[la, p3]*Lc[lc, p1]*Lc[p1, p2]*Lc[p2, p3]^2)/945 + (33980984*Lc[lb, p1]*Lc[lc, p1]*Lc[p1, p2]*Lc[p2, p3]^2)/945 + (3778214*Lc[lb, p2]*Lc[lc, p1]*Lc[p1, p2]*Lc[p2, p3]^2)/945 + (579584*Lc[lb, p3]*Lc[lc, p1]*Lc[p1, p2]*Lc[p2, p3]^2)/189 + (1684036*Lc[la, p1]*Lc[lc, p2]*Lc[p1, p2]*Lc[p2, p3]^2)/945 + (729056*Lc[la, p2]*Lc[lc, p2]*Lc[p1, p2]*Lc[p2, p3]^2)/945 + (746948*Lc[la, p3]*Lc[lc, p2]*Lc[p1, p2]*Lc[p2, p3]^2)/945 + (701740*Lc[lb, p1]*Lc[lc, p2]*Lc[p1, p2]*Lc[p2, p3]^2)/189 - (996*Lc[lb, p2]*Lc[lc, p2]*Lc[p1, p2]*Lc[p2, p3]^2)/35 - (203041*Lc[lb, p3]*Lc[lc, p2]*Lc[p1, p2]*Lc[p2, p3]^2)/315 + 24*Lc[la, lb]*Lc[lc, p3]*Lc[p1, p2]*Lc[p2, p3]^2 - (339958*Lc[la, p1]*Lc[lc, p3]*Lc[p1, p2]*Lc[p2, p3]^2)/945 - (143882*Lc[la, p2]*Lc[lc, p3]*Lc[p1, p2]*Lc[p2, p3]^2)/105 - (48418*Lc[la, p3]*Lc[lc, p3]*Lc[p1, p2]*Lc[p2, p3]^2)/35 + (18534977*Lc[lb, p1]*Lc[lc, p3]*Lc[p1, p2]*Lc[p2, p3]^2)/945 - (9395336*Lc[lb, p2]*Lc[lc, p3]*Lc[p1, p2]*Lc[p2, p3]^2)/945 - (2911978*Lc[lb, p3]*Lc[lc, p3]*Lc[p1, p2]*Lc[p2, p3]^2)/135 - (937088*Lc[la, p1]*Lc[p1, p2]^2*Lc[p2, p3]^2)/945 + (937088*Lc[la, p3]*Lc[p1, p2]^2*Lc[p2, p3]^2)/945 - (6814534*Lc[lb, p1]*Lc[p1, p2]^2*Lc[p2, p3]^2)/945 - (2776*Lc[lb, p2]*Lc[p1, p2]^2*Lc[p2, p3]^2)/105 + (1001803*Lc[lb, p3]*Lc[p1, p2]^2*Lc[p2, p3]^2)/105 - (991723*Lc[lc, p1]*Lc[p1, p2]^2*Lc[p2, p3]^2)/105 + (2776*Lc[lc, p2]*Lc[p1, p2]^2*Lc[p2, p3]^2)/105 + (6844774*Lc[lc, p3]*Lc[p1, p2]^2*Lc[p2, p3]^2)/945 + (443258*Lc[p1, p2]^3*Lc[p2, p3]^2)/945 + (526250*Lc[la, p1]*Lc[lb, lc]*Lc[p1, p3]*Lc[p2, p3]^2)/27 + (17862602*Lc[la, p2]*Lc[lb, lc]*Lc[p1, p3]*Lc[p2, p3]^2)/945 + (3574486*Lc[la, p3]*Lc[lb, lc]*Lc[p1, p3]*Lc[p2, p3]^2)/189 + (143443*Lc[la, p1]*Lc[lb, p1]*Lc[p1, p3]*Lc[p2, p3]^2)/45 + (3568451*Lc[la, p2]*Lc[lb, p1]*Lc[p1, p3]*Lc[p2, p3]^2)/945 + (3558623*Lc[la, p3]*Lc[lb, p1]*Lc[p1, p3]*Lc[p2, p3]^2)/945 - (26*Lc[la, lc]*Lc[lb, p2]*Lc[p1, p3]*Lc[p2, p3]^2)/3 - (589699*Lc[la, p1]*Lc[lb, p2]*Lc[p1, p3]*Lc[p2, p3]^2)/135 - (714349*Lc[la, p2]*Lc[lb, p2]*Lc[p1, p3]*Lc[p2, p3]^2)/189 - (3581573*Lc[la, p3]*Lc[lb, p2]*Lc[p1, p3]*Lc[p2, p3]^2)/945 - (602621*Lc[la, lc]*Lc[lb, p3]*Lc[p1, p3]*Lc[p2, p3]^2)/189 + (608108*Lc[la, p1]*Lc[lb, p3]*Lc[p1, p3]*Lc[p2, p3]^2)/315 + (196391*Lc[la, p2]*Lc[lb, p3]*Lc[p1, p3]*Lc[p2, p3]^2)/105 + (604748*Lc[la, p3]*Lc[lb, p3]*Lc[p1, p3]*Lc[p2, p3]^2)/315 - (743111*Lc[la, lb]*Lc[lc, p1]*Lc[p1, p3]*Lc[p2, p3]^2)/189 + (57313*Lc[la, p1]*Lc[lc, p1]*Lc[p1, p3]*Lc[p2, p3]^2)/63 + (5753*Lc[la, p2]*Lc[lc, p1]*Lc[p1, p3]*Lc[p2, p3]^2)/21 + (643*Lc[la, p3]*Lc[lc, p1]*Lc[p1, p3]*Lc[p2, p3]^2)/21 + (11418443*Lc[lb, p1]*Lc[lc, p1]*Lc[p1, p3]*Lc[p2, p3]^2)/315 - (837494*Lc[lb, p2]*Lc[lc, p1]*Lc[p1, p3]*Lc[p2, p3]^2)/135 + (554669*Lc[lb, p3]*Lc[lc, p1]*Lc[p1, p3]*Lc[p2, p3]^2)/105 + 56*Lc[la, lb]*Lc[lc, p2]*Lc[p1, p3]*Lc[p2, p3]^2 - (734744*Lc[la, p1]*Lc[lc, p2]*Lc[p1, p3]*Lc[p2, p3]^2)/945 - (19844*Lc[la, p2]*Lc[lc, p2]*Lc[p1, p3]*Lc[p2, p3]^2)/105 - (17576*Lc[la, p3]*Lc[lc, p2]*Lc[p1, p3]*Lc[p2, p3]^2)/105 - (1116364*Lc[lb, p1]*Lc[lc, p2]*Lc[p1, p3]*Lc[p2, p3]^2)/135 + (360299*Lc[lb, p2]*Lc[lc, p2]*Lc[p1, p3]*Lc[p2, p3]^2)/135 + (2549434*Lc[lb, p3]*Lc[lc, p2]*Lc[p1, p3]*Lc[p2, p3]^2)/135 + (737774*Lc[la, p1]*Lc[lc, p3]*Lc[p1, p3]*Lc[p2, p3]^2)/945 + (184846*Lc[la, p2]*Lc[lc, p3]*Lc[p1, p3]*Lc[p2, p3]^2)/135 + (183442*Lc[la, p3]*Lc[lc, p3]*Lc[p1, p3]*Lc[p2, p3]^2)/135 + (5684086*Lc[lb, p1]*Lc[lc, p3]*Lc[p1, p3]*Lc[p2, p3]^2)/135 - (1834696*Lc[lb, p2]*Lc[lc, p3]*Lc[p1, p3]*Lc[p2, p3]^2)/945 + (8504*Lc[lb, p3]*Lc[lc, p3]*Lc[p1, p3]*Lc[p2, p3]^2)/105 - 56*Lc[la, lb]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]^2 + 56*Lc[la, lc]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]^2 - (1613984*Lc[la, p1]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]^2)/105 - (525852*Lc[la, p2]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]^2)/35 - (4759016*Lc[la, p3]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]^2)/315 - (703111*Lc[lb, lc]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]^2)/63 - (5351809*Lc[lb, p1]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]^2)/315 + (942988*Lc[lb, p2]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]^2)/135 + (4395121*Lc[lb, p3]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]^2)/315 - (17399311*Lc[lc, p1]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]^2)/945 - (323273*Lc[lc, p2]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]^2)/63 + (6543692*Lc[lc, p3]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]^2)/945 + (160*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, p3]^2)/3 - (12603104*Lc[la, p1]*Lc[p1, p3]^2*Lc[p2, p3]^2)/315 - (38927908*Lc[la, p2]*Lc[p1, p3]^2*Lc[p2, p3]^2)/945 - (1096336*Lc[la, p3]*Lc[p1, p3]^2*Lc[p2, p3]^2)/27 - (42252733*Lc[lb, lc]*Lc[p1, p3]^2*Lc[p2, p3]^2)/945 - (4598912*Lc[lb, p1]*Lc[p1, p3]^2*Lc[p2, p3]^2)/945 + (8311316*Lc[lb, p2]*Lc[p1, p3]^2*Lc[p2, p3]^2)/945 - (260*Lc[lb, p3]*Lc[p1, p3]^2*Lc[p2, p3]^2)/7 + (2378*Lc[lc, p1]*Lc[p1, p3]^2*Lc[p2, p3]^2)/45 + (666413*Lc[lc, p2]*Lc[p1, p3]^2*Lc[p2, p3]^2)/315 - (144*Lc[lc, p3]*Lc[p1, p3]^2*Lc[p2, p3]^2)/35 + (52864016*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3]^2)/945 + (3917465*Lc[p1, p3]^3*Lc[p2, p3]^2)/63 - (1229287*Lc[la, p1]*Lc[lb, lc]*Lc[p2, p3]^3)/945 - (1222987*Lc[la, p2]*Lc[lb, lc]*Lc[p2, p3]^3)/945 - (1222987*Lc[la, p3]*Lc[lb, lc]*Lc[p2, p3]^3)/945 + (26*Lc[la, lc]*Lc[lb, p1]*Lc[p2, p3]^3)/3 + (3970927*Lc[la, p1]*Lc[lb, p1]*Lc[p2, p3]^3)/945 + (3964627*Lc[la, p2]*Lc[lb, p1]*Lc[p2, p3]^3)/945 + (3964627*Lc[la, p3]*Lc[lb, p1]*Lc[p2, p3]^3)/945 - (2312*Lc[la, p1]*Lc[lb, p2]*Lc[p2, p3]^3)/105 - (1004*Lc[la, p2]*Lc[lb, p2]*Lc[p2, p3]^3)/35 - (1004*Lc[la, p3]*Lc[lb, p2]*Lc[p2, p3]^3)/35 + 16*Lc[la, lc]*Lc[lb, p3]*Lc[p2, p3]^3 + (22139*Lc[la, p1]*Lc[lb, p3]*Lc[p2, p3]^3)/315 + (356*Lc[la, p2]*Lc[lb, p3]*Lc[p2, p3]^3)/35 + (2188*Lc[la, p3]*Lc[lb, p3]*Lc[p2, p3]^3)/105 + 40*Lc[la, lb]*Lc[lc, p1]*Lc[p2, p3]^3 + (1772804*Lc[la, p1]*Lc[lc, p1]*Lc[p2, p3]^3)/945 + (1919174*Lc[la, p2]*Lc[lc, p1]*Lc[p2, p3]^3)/945 + (1919174*Lc[la, p3]*Lc[lc, p1]*Lc[p2, p3]^3)/945 + (14117317*Lc[lb, p1]*Lc[lc, p1]*Lc[p2, p3]^3)/945 + (1395944*Lc[lb, p2]*Lc[lc, p1]*Lc[p2, p3]^3)/315 + (673223*Lc[lb, p3]*Lc[lc, p1]*Lc[p2, p3]^3)/189 + (108*Lc[la, p1]*Lc[lc, p2]*Lc[p2, p3]^3)/35 - (376*Lc[la, p2]*Lc[lc, p2]*Lc[p2, p3]^3)/105 - (376*Lc[la, p3]*Lc[lc, p2]*Lc[p2, p3]^3)/105 - (4598381*Lc[lb, p1]*Lc[lc, p2]*Lc[p2, p3]^3)/945 - (996*Lc[lb, p2]*Lc[lc, p2]*Lc[p2, p3]^3)/35 - (1010551*Lc[lb, p3]*Lc[lc, p2]*Lc[p2, p3]^3)/945 + (1768*Lc[la, p1]*Lc[lc, p3]*Lc[p2, p3]^3)/105 + (356*Lc[la, p2]*Lc[lc, p3]*Lc[p2, p3]^3)/35 + (356*Lc[la, p3]*Lc[lc, p3]*Lc[p2, p3]^3)/35 + (18557657*Lc[lb, p1]*Lc[lc, p3]*Lc[p2, p3]^3)/945 - (247067*Lc[lb, p2]*Lc[lc, p3]*Lc[p2, p3]^3)/189 - (20056*Lc[lb, p3]*Lc[lc, p3]*Lc[p2, p3]^3)/105 - (272*Lc[la, lb]*Lc[p1, p2]*Lc[p2, p3]^3)/15 - (272*Lc[la, lc]*Lc[p1, p2]*Lc[p2, p3]^3)/15 - (18738*Lc[la, p1]*Lc[p1, p2]*Lc[p2, p3]^3)/35 + (455354*Lc[la, p2]*Lc[p1, p2]*Lc[p2, p3]^3)/945 + (437462*Lc[la, p3]*Lc[p1, p2]*Lc[p2, p3]^3)/945 + (2770736*Lc[lb, lc]*Lc[p1, p2]*Lc[p2, p3]^3)/315 - (1354169*Lc[lb, p1]*Lc[p1, p2]*Lc[p2, p3]^3)/135 - (721892*Lc[lb, p2]*Lc[p1, p2]*Lc[p2, p3]^3)/945 + (3941143*Lc[lb, p3]*Lc[p1, p2]*Lc[p2, p3]^3)/945 - (6936262*Lc[lc, p1]*Lc[p1, p2]*Lc[p2, p3]^3)/945 - (737768*Lc[lc, p2]*Lc[p1, p2]*Lc[p2, p3]^3)/945 + (4138*Lc[lc, p3]*Lc[p1, p2]*Lc[p2, p3]^3)/3 - (443258*Lc[p1, p2]^2*Lc[p2, p3]^3)/945 + (272*Lc[la, lb]*Lc[p1, p3]*Lc[p2, p3]^3)/15 + (272*Lc[la, lc]*Lc[p1, p3]*Lc[p2, p3]^3)/15 - (199411*Lc[la, p1]*Lc[p1, p3]*Lc[p2, p3]^3)/9 - (21488003*Lc[la, p2]*Lc[p1, p3]*Lc[p2, p3]^3)/945 - (4295635*Lc[la, p3]*Lc[p1, p3]*Lc[p2, p3]^3)/189 - (16641379*Lc[lb, lc]*Lc[p1, p3]*Lc[p2, p3]^3)/945 - (71890*Lc[lb, p1]*Lc[p1, p3]*Lc[p2, p3]^3)/9 + (3583481*Lc[lb, p2]*Lc[p1, p3]*Lc[p2, p3]^3)/945 - (617024*Lc[lb, p3]*Lc[p1, p3]*Lc[p2, p3]^3)/315 - (2005019*Lc[lc, p1]*Lc[p1, p3]*Lc[p2, p3]^3)/945 + (17056*Lc[lc, p2]*Lc[p1, p3]*Lc[p2, p3]^3)/105 - (260354*Lc[lc, p3]*Lc[p1, p3]*Lc[p2, p3]^3)/189 + (11836679*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]^3)/315 + (59857999*Lc[p1, p3]^2*Lc[p2, p3]^3)/945 - (677231*Lc[la, p1]*Lc[p2, p3]^4)/945 - (670931*Lc[la, p2]*Lc[p2, p3]^4)/945 - (670931*Lc[la, p3]*Lc[p2, p3]^4)/945 + (1222987*Lc[lb, lc]*Lc[p2, p3]^4)/945 - (3964627*Lc[lb, p1]*Lc[p2, p3]^4)/945 + (1004*Lc[lb, p2]*Lc[p2, p3]^4)/35 - (1628*Lc[lb, p3]*Lc[p2, p3]^4)/105 - (1919174*Lc[lc, p1]*Lc[p2, p3]^4)/945 + (376*Lc[lc, p2]*Lc[p2, p3]^4)/105 - (356*Lc[lc, p3]*Lc[p2, p3]^4)/35 + (25297*Lc[p1, p2]*Lc[p2, p3]^4)/105 + (633062*Lc[p1, p3]*Lc[p2, p3]^4)/27 + (670931*Lc[p2, p3]^5)/945,
(* Master4 *)
-56*Lc[lb, p1]*Lc[lb, p3]*Lc[p1, p2]^3 - 56*Lc[lb, p2]*Lc[lb, p3]*Lc[p1, p2]^3 + 772*Lc[lb, p3]^2*Lc[p1, p2]^3 + 56*Lc[lb, p3]*Lc[p1, p2]^4 + 56*Lc[lb, p1]*Lc[lb, p2]*Lc[p1, p2]^2*Lc[p1, p3] + 24*Lc[lb, p2]^2*Lc[p1, p2]^2*Lc[p1, p3] - (142*Lc[lb, p1]*Lc[lb, p3]*Lc[p1, p2]^2*Lc[p1, p3])/3 - (274*Lc[lb, p2]*Lc[lb, p3]*Lc[p1, p2]^2*Lc[p1, p3])/3 + (1658*Lc[lb, p3]^2*Lc[p1, p2]^2*Lc[p1, p3])/3 + (272*Lc[lb, p1]*Lc[p1, p2]^3*Lc[p1, p3])/15 - (568*Lc[lb, p2]*Lc[p1, p2]^3*Lc[p1, p3])/15 - (4118*Lc[lb, p3]*Lc[p1, p2]^3*Lc[p1, p3])/15 - (272*Lc[p1, p2]^4*Lc[p1, p3])/15 + (142*Lc[lb, p1]*Lc[lb, p2]*Lc[p1, p2]*Lc[p1, p3]^2)/3 + (46*Lc[lb, p2]^2*Lc[p1, p2]*Lc[p1, p3]^2)/3 + (26*Lc[lb, p1]*Lc[lb, p3]*Lc[p1, p2]*Lc[p1, p3]^2)/3 - 360*Lc[lb, p2]*Lc[lb, p3]*Lc[p1, p2]*Lc[p1, p3]^2 - (562*Lc[lb, p3]^2*Lc[p1, p2]*Lc[p1, p3]^2)/3 - (310*Lc[lb, p2]*Lc[p1, p2]^2*Lc[p1, p3]^2)/3 - (304*Lc[lb, p3]*Lc[p1, p2]^2*Lc[p1, p3]^2)/3 - (272*Lc[p1, p2]^3*Lc[p1, p3]^2)/15 - (26*Lc[lb, p1]*Lc[lb, p2]*Lc[p1, p3]^3)/3 - (26*Lc[lb, p2]^2*Lc[p1, p3]^3)/3 - (974*Lc[lb, p2]*Lc[lb, p3]*Lc[p1, p3]^3)/3 + 32*Lc[lb, p3]^2*Lc[p1, p3]^3 - (272*Lc[lb, p1]*Lc[p1, p2]*Lc[p1, p3]^3)/15 - (284*Lc[lb, p2]*Lc[p1, p2]*Lc[p1, p3]^3)/5 + (1066*Lc[lb, p3]*Lc[p1, p2]*Lc[p1, p3]^3)/5 + (272*Lc[p1, p2]^2*Lc[p1, p3]^3)/15 + (26*Lc[lb, p2]*Lc[p1, p3]^4)/3 - 16*Lc[lb, p3]*Lc[p1, p3]^4 + (272*Lc[p1, p2]*Lc[p1, p3]^4)/15 + 24*Lc[lb, p1]^2*Lc[p1, p2]^2*Lc[p2, p3] + 56*Lc[lb, p1]*Lc[lb, p2]*Lc[p1, p2]^2*Lc[p2, p3] - (274*Lc[lb, p1]*Lc[lb, p3]*Lc[p1, p2]^2*Lc[p2, p3])/3 - (142*Lc[lb, p2]*Lc[lb, p3]*Lc[p1, p2]^2*Lc[p2, p3])/3 + (1658*Lc[lb, p3]^2*Lc[p1, p2]^2*Lc[p2, p3])/3 - (632*Lc[lb, p1]*Lc[p1, p2]^3*Lc[p2, p3])/15 - (272*Lc[lb, p2]*Lc[p1, p2]^3*Lc[p2, p3])/15 - (1234*Lc[lb, p3]*Lc[p1, p2]^3*Lc[p2, p3])/5 + (272*Lc[p1, p2]^4*Lc[p2, p3])/15 + (98*Lc[lb, p1]^2*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/3 + (388*Lc[lb, p1]*Lc[lb, p2]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/3 + (98*Lc[lb, p2]^2*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/3 + 298*Lc[lb, p1]*Lc[lb, p3]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3] + 298*Lc[lb, p2]*Lc[lb, p3]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3] - (1508*Lc[lb, p3]^2*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3])/3 + (16*Lc[lb, lb]*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, p3])/3 - (338*Lc[lb, p1]*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, p3])/3 - (434*Lc[lb, p2]*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, p3])/3 - (2036*Lc[lb, p3]*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, p3])/3 + 56*Lc[p1, p2]^3*Lc[p1, p3]*Lc[p2, p3] + (26*Lc[lb, p1]^2*Lc[p1, p3]^2*Lc[p2, p3])/3 + (26*Lc[lb, p1]*Lc[lb, p2]*Lc[p1, p3]^2*Lc[p2, p3])/3 + (974*Lc[lb, p1]*Lc[lb, p3]*Lc[p1, p3]^2*Lc[p2, p3])/3 - 32*Lc[lb, p3]^2*Lc[p1, p3]^2*Lc[p2, p3] + (16*Lc[lb, lb]*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3])/3 - (292*Lc[lb, p1]*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3])/3 - 136*Lc[lb, p2]*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3] + 218*Lc[lb, p3]*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3] + 112*Lc[p1, p2]^2*Lc[p1, p3]^2*Lc[p2, p3] + (142*Lc[lb, p1]*Lc[p1, p3]^3*Lc[p2, p3])/15 + (134*Lc[lb, p2]*Lc[p1, p3]^3*Lc[p2, p3])/5 + (272*Lc[lb, p3]*Lc[p1, p3]^3*Lc[p2, p3])/15 + 56*Lc[p1, p2]*Lc[p1, p3]^3*Lc[p2, p3] - (272*Lc[p1, p3]^4*Lc[p2, p3])/15 + (46*Lc[lb, p1]^2*Lc[p1, p2]*Lc[p2, p3]^2)/3 + (142*Lc[lb, p1]*Lc[lb, p2]*Lc[p1, p2]*Lc[p2, p3]^2)/3 - 360*Lc[lb, p1]*Lc[lb, p3]*Lc[p1, p2]*Lc[p2, p3]^2 + (26*Lc[lb, p2]*Lc[lb, p3]*Lc[p1, p2]*Lc[p2, p3]^2)/3 - (562*Lc[lb, p3]^2*Lc[p1, p2]*Lc[p2, p3]^2)/3 - (214*Lc[lb, p1]*Lc[p1, p2]^2*Lc[p2, p3]^2)/3 - (16*Lc[lb, p3]*Lc[p1, p2]^2*Lc[p2, p3]^2)/3 + (272*Lc[p1, p2]^3*Lc[p2, p3]^2)/15 + (26*Lc[lb, p1]*Lc[lb, p2]*Lc[p1, p3]*Lc[p2, p3]^2)/3 + (26*Lc[lb, p2]^2*Lc[p1, p3]*Lc[p2, p3]^2)/3 + (974*Lc[lb, p2]*Lc[lb, p3]*Lc[p1, p3]*Lc[p2, p3]^2)/3 - 32*Lc[lb, p3]^2*Lc[p1, p3]*Lc[p2, p3]^2 + (16*Lc[lb, lb]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]^2)/3 - 136*Lc[lb, p1]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]^2 - (292*Lc[lb, p2]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]^2)/3 + 250*Lc[lb, p3]*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]^2 + 112*Lc[p1, p2]^2*Lc[p1, p3]*Lc[p2, p3]^2 - (26*Lc[lb, p1]*Lc[p1, p3]^2*Lc[p2, p3]^2)/3 - (26*Lc[lb, p2]*Lc[p1, p3]^2*Lc[p2, p3]^2)/3 + 32*Lc[lb, p3]*Lc[p1, p3]^2*Lc[p2, p3]^2 + 112*Lc[p1, p2]*Lc[p1, p3]^2*Lc[p2, p3]^2 - (272*Lc[p1, p3]^3*Lc[p2, p3]^2)/15 - (26*Lc[lb, p1]^2*Lc[p2, p3]^3)/3 - (26*Lc[lb, p1]*Lc[lb, p2]*Lc[p2, p3]^3)/3 - (974*Lc[lb, p1]*Lc[lb, p3]*Lc[p2, p3]^3)/3 + 32*Lc[lb, p3]^2*Lc[p2, p3]^3 - (308*Lc[lb, p1]*Lc[p1, p2]*Lc[p2, p3]^3)/15 + (272*Lc[lb, p2]*Lc[p1, p2]*Lc[p2, p3]^3)/15 + (4222*Lc[lb, p3]*Lc[p1, p2]*Lc[p2, p3]^3)/15 - (272*Lc[p1, p2]^2*Lc[p2, p3]^3)/15 - (142*Lc[lb, p1]*Lc[p1, p3]*Lc[p2, p3]^3)/15 - (134*Lc[lb, p2]*Lc[p1, p3]*Lc[p2, p3]^3)/5 - (272*Lc[lb, p3]*Lc[p1, p3]*Lc[p2, p3]^3)/15 + 56*Lc[p1, p2]*Lc[p1, p3]*Lc[p2, p3]^3 + (272*Lc[p1, p3]^2*Lc[p2, p3]^3)/15 + (26*Lc[lb, p1]*Lc[p2, p3]^4)/3 - 16*Lc[lb, p3]*Lc[p2, p3]^4 - (272*Lc[p1, p2]*Lc[p2, p3]^4)/15 + (272*Lc[p1, p3]*Lc[p2, p3]^4)/15
};


==> 3_FormFactor_All_CK_Factors.m <==
(* ::Package:: *)

(*
In this file, we give various factors within the CK-dual representation of the 4-loop 3-point form factor of tr(phi^2).
'symmetryfactors, colorfactors, propagatorlists, numeratorfactors' provide Subscript[S, i], Subscript[C, i], Subscript[P, Subscript[\[Alpha], i]], Subscript[N, i] in Eq.(3) in the paper.
'rulesFromEdgeToMomentum' provides the mappings from edges to momenta.
Each list contains 229 elements, corresponding to the 229 cubic graphs.
*)


(* Symmetry factors *)
symmetryfactors = {2, 1, 2, 1, 2, 1, 2, 1, 2, 2, 2, 1, 2, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 2, 2, 1, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 1, 1, 1, 1, 1, 2, 2, 2, 2, 1, 1, 1, 2, 2, 2, 2, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 2, 4, 2, 2, 2, 1, 1, 1, 1, 2, 1, 2, 1, 4, 2, 1, 1, 4, 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 4, 2, 2, 2, 2, 2, 2, 2, 4, 2, 2, 2, 2, 2, 2, 2, 4, 4, 1, 2, 1, 2, 1, 1, 2, 1, 1, 1, 2, 2, 4, 1, 2, 2, 4, 4, 8, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 2, 2, 2, 1, 1, 4, 2, 4, 4, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 2, 1, 2, 4, 1, 1, 1, 2, 2, 2, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2, 4, 2, 4};




(* 
Color factors are given as product of structure constants f[a,b,c] and a single factor tr[a,b]=\[Delta][a,b] which is from the operator insertion.
We use graph edges such as e[v1,v2] to represent the color indices.
*)
colorfactors = {
(* top1 *)
f[e[v1, v4], e[v3, v4], e[v4, v8]] f[e[v1, v4], e[vqi, v1], e[v1, v7]] f[e[v2, v3], e[v2, v5], e[vqi, v2]] f[e[v2, v3], e[v3, v4], e[v3, v6]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v4, v8], e[v7, v8], e[v8, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v1, v7], e[v7, v8]] f[e[v9, a2], e[v6, v9], e[v8, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top2 *)
f[e[v1, v4], e[v3, v4], e[v4, v9]] f[e[v1, v4], e[vqi, v1], e[v1, v7]] f[e[v2, v3], e[v2, v5], e[vqi, v2]] f[e[v2, v3], e[v3, v4], e[v3, v6]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v4, v9], e[v6, v9], e[v8, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v1, v7], e[v7, v8]] f[e[v8, a2], e[v7, v8], e[v8, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top3 *)
f[e[v1, v3], e[v1, v7], e[vqi, v1]] f[e[v1, v3], e[v2, v3], e[v3, v4]] f[e[v2, v3], e[v2, v5], e[vqi, v2]] f[e[v3, v4], e[v4, v6], e[v4, v8]] f[e[v4, v6], e[v6, v5], e[v6, v9]] f[e[v4, v8], e[v7, v8], e[v8, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v1, v7], e[v7, v8]] f[e[v9, a2], e[v6, v9], e[v8, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top4 *)
f[e[v1, v2], e[v2, v3], e[vqi, v2]] f[e[v1, v2], e[vqi, v1], e[v1, v7]] f[e[v2, v3], e[v3, v4], e[v3, v5]] f[e[v3, v4], e[v4, v6], e[v4, v8]] f[e[v4, v6], e[v6, v5], e[v6, v9]] f[e[v4, v8], e[v7, v8], e[v8, v9]] f[e[v5, a1], e[v3, v5], e[v6, v5]] f[e[v7, a3], e[v1, v7], e[v7, v8]] f[e[v9, a2], e[v6, v9], e[v8, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top5 *)
f[e[v1, v4], e[v3, v4], e[v4, v9]] f[e[v1, v4], e[vqi, v1], e[v1, v8]] f[e[v1, v8], e[v7, v8], e[v8, v9]] f[e[v2, v3], e[v2, v5], e[vqi, v2]] f[e[v2, v3], e[v3, v4], e[v3, v6]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v4, v9], e[v6, v9], e[v8, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a2], e[v7, a3], e[v7, v8]] tr[e[vqi, v1], e[vqi, v2]], 
(* top6 *)
f[e[v1, v3], e[v2, v3], e[v3, v4]] f[e[v1, v3], e[vqi, v1], e[v1, v8]] f[e[v1, v8], e[v4, v8], e[v7, v8]] f[e[v2, v3], e[v2, v5], e[vqi, v2]] f[e[v3, v4], e[v4, v6], e[v4, v8]] f[e[v4, v6], e[v6, v5], e[v6, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v7, v8], e[v7, v9]] f[e[v9, a2], e[v6, v9], e[v7, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top7 *)
f[e[v1, v3], e[v2, v3], e[v3, v4]] f[e[v1, v3], e[vqi, v1], e[v1, v8]] f[e[v1, v8], e[v4, v8], e[v9, v8]] f[e[v2, v3], e[v2, v5], e[vqi, v2]] f[e[v3, v4], e[v4, v6], e[v4, v8]] f[e[v4, v6], e[v6, v5], e[v6, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v6, v9], e[v7, v9], e[v9, v8]] f[e[v7, a2], e[v7, a3], e[v7, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top8 *)
f[e[v1, v3], e[v2, v3], e[v3, v4]] f[e[v1, v3], e[vqi, v1], e[v1, v7]] f[e[v2, v3], e[v2, v5], e[vqi, v2]] f[e[v2, v5], e[v4, v5], e[v6, v5]] f[e[v3, v4], e[v4, v5], e[v4, v9]] f[e[v4, v9], e[v6, v9], e[v8, v9]] f[e[v6, a1], e[v6, v5], e[v6, v9]] f[e[v7, a3], e[v1, v7], e[v7, v8]] f[e[v8, a2], e[v7, v8], e[v8, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top9 *)
f[e[v1, v3], e[v1, v8], e[vqi, v1]] f[e[v1, v3], e[v2, v3], e[v3, v4]] f[e[v1, v8], e[v4, v8], e[v7, v8]] f[e[v2, v3], e[v2, v5], e[vqi, v2]] f[e[v2, v5], e[v4, v5], e[v6, v5]] f[e[v3, v4], e[v4, v5], e[v4, v8]] f[e[v6, a1], e[v6, v5], e[v6, v9]] f[e[v7, a3], e[v7, v8], e[v7, v9]] f[e[v9, a2], e[v6, v9], e[v7, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top10 *)
f[e[v1, v3], e[v1, v8], e[vqi, v1]] f[e[v1, v3], e[v2, v3], e[v3, v4]] f[e[v1, v8], e[v4, v8], e[v9, v8]] f[e[v2, v3], e[v2, v5], e[vqi, v2]] f[e[v2, v5], e[v4, v5], e[v6, v5]] f[e[v3, v4], e[v4, v5], e[v4, v8]] f[e[v6, a1], e[v6, v5], e[v6, v9]] f[e[v6, v9], e[v7, v9], e[v9, v8]] f[e[v7, a2], e[v7, a3], e[v7, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top11 *)
f[e[v1, v3], e[v2, v3], e[v3, v4]] f[e[v1, v3], e[vqi, v1], e[v1, v8]] f[e[v1, v8], e[v7, v8], e[v8, v9]] f[e[v2, v3], e[v2, v5], e[vqi, v2]] f[e[v2, v5], e[v4, v5], e[v6, v5]] f[e[v3, v4], e[v4, v5], e[v4, v9]] f[e[v4, v9], e[v6, v9], e[v8, v9]] f[e[v6, a1], e[v6, v5], e[v6, v9]] f[e[v7, a2], e[v7, a3], e[v7, v8]] tr[e[vqi, v1], e[vqi, v2]], 
(* top12 *)
f[e[v1, v2], e[v1, v8], e[vqi, v1]] f[e[v1, v2], e[v2, v3], e[vqi, v2]] f[e[v1, v8], e[v4, v8], e[v7, v8]] f[e[v2, v3], e[v3, v4], e[v3, v5]] f[e[v3, v4], e[v4, v6], e[v4, v8]] f[e[v4, v6], e[v6, v5], e[v6, v9]] f[e[v5, a1], e[v3, v5], e[v6, v5]] f[e[v7, a3], e[v7, v8], e[v7, v9]] f[e[v9, a2], e[v6, v9], e[v7, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top13 *)
f[e[v1, v2], e[v1, v8], e[vqi, v1]] f[e[v1, v2], e[v2, v3], e[vqi, v2]] f[e[v1, v8], e[v4, v8], e[v9, v8]] f[e[v2, v3], e[v3, v4], e[v3, v5]] f[e[v3, v4], e[v4, v6], e[v4, v8]] f[e[v4, v6], e[v6, v5], e[v6, v9]] f[e[v5, a1], e[v3, v5], e[v6, v5]] f[e[v6, v9], e[v7, v9], e[v9, v8]] f[e[v7, a2], e[v7, a3], e[v7, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top14 *)
f[e[v1, v2], e[v1, v7], e[vqi, v1]] f[e[v1, v2], e[v2, v3], e[v2, v5]] f[e[v2, v3], e[v3, v4], e[v3, v6]] f[e[v3, v4], e[v4, v8], e[vqi, v4]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v4, v8], e[v7, v8], e[v8, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v1, v7], e[v7, v8]] f[e[v9, a2], e[v6, v9], e[v8, v9]] tr[e[vqi, v1], e[vqi, v4]], 
(* top15 *)
f[e[v1, v2], e[v1, v7], e[vqi, v1]] f[e[v1, v2], e[v2, v3], e[v2, v5]] f[e[v2, v3], e[v3, v4], e[v3, v6]] f[e[v3, v4], e[v4, v9], e[vqi, v4]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v4, v9], e[v6, v9], e[v8, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v1, v7], e[v7, v8]] f[e[v8, a2], e[v7, v8], e[v8, v9]] tr[e[vqi, v1], e[vqi, v4]], 
(* top16 *)
f[e[v1, v2], e[v2, v3], e[v2, v5]] f[e[v1, v2], e[vqi, v1], e[v1, v8]] f[e[v1, v8], e[v4, v8], e[v7, v8]] f[e[v2, v3], e[v3, v4], e[v3, v6]] f[e[v3, v4], e[v4, v8], e[vqi, v4]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v7, v8], e[v7, v9]] f[e[v9, a2], e[v6, v9], e[v7, v9]] tr[e[vqi, v1], e[vqi, v4]], 
(* top17 *)
f[e[v1, v2], e[v2, v3], e[v2, v5]] f[e[v1, v2], e[vqi, v1], e[v1, v8]] f[e[v1, v8], e[v4, v8], e[v9, v8]] f[e[v2, v3], e[v3, v4], e[v3, v6]] f[e[v3, v4], e[v4, v8], e[vqi, v4]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v6, v9], e[v7, v9], e[v9, v8]] f[e[v7, a2], e[v7, a3], e[v7, v9]] tr[e[vqi, v1], e[vqi, v4]], 
(* top18 *)
f[e[v1, v2], e[v1, v8], e[vqi, v1]] f[e[v1, v2], e[v2, v3], e[v2, v5]] f[e[v1, v8], e[v7, v8], e[v8, v9]] f[e[v2, v3], e[v3, v4], e[v3, v6]] f[e[v3, v4], e[v4, v9], e[vqi, v4]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v4, v9], e[v6, v9], e[v8, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a2], e[v7, a3], e[v7, v8]] tr[e[vqi, v1], e[vqi, v4]], 
(* top19 *)
f[e[v1, v2], e[v2, v3], e[v2, v5]] f[e[v1, v2], e[vqi, v1], e[v1, v7]] f[e[v2, v3], e[v3, v4], e[vqi, v3]] f[e[v3, v4], e[v4, v6], e[v4, v8]] f[e[v4, v6], e[v6, v5], e[v6, v9]] f[e[v4, v8], e[v7, v8], e[v8, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v1, v7], e[v7, v8]] f[e[v9, a2], e[v6, v9], e[v8, v9]] tr[e[vqi, v1], e[vqi, v3]], 
(* top20 *)
f[e[v1, v2], e[v1, v8], e[vqi, v1]] f[e[v1, v2], e[v2, v3], e[v2, v5]] f[e[v1, v8], e[v4, v8], e[v7, v8]] f[e[v2, v3], e[v3, v4], e[vqi, v3]] f[e[v3, v4], e[v4, v6], e[v4, v8]] f[e[v4, v6], e[v6, v5], e[v6, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v7, v8], e[v7, v9]] f[e[v9, a2], e[v6, v9], e[v7, v9]] tr[e[vqi, v1], e[vqi, v3]], 
(* top21 *)
f[e[v1, v2], e[v1, v8], e[vqi, v1]] f[e[v1, v2], e[v2, v3], e[v2, v5]] f[e[v1, v8], e[v4, v8], e[v9, v8]] f[e[v2, v3], e[v3, v4], e[vqi, v3]] f[e[v3, v4], e[v4, v6], e[v4, v8]] f[e[v4, v6], e[v6, v5], e[v6, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v6, v9], e[v7, v9], e[v9, v8]] f[e[v7, a2], e[v7, a3], e[v7, v9]] tr[e[vqi, v1], e[vqi, v3]], 
(* top22 *)
f[e[v1, v2], e[v1, v7], e[vqi, v1]] f[e[v1, v2], e[v2, v3], e[v2, v5]] f[e[v2, v3], e[v3, v4], e[vqi, v3]] f[e[v2, v5], e[v4, v5], e[v6, v5]] f[e[v3, v4], e[v4, v5], e[v4, v8]] f[e[v4, v8], e[v7, v8], e[v8, v9]] f[e[v6, a1], e[v6, v5], e[v6, v9]] f[e[v7, a3], e[v1, v7], e[v7, v8]] f[e[v9, a2], e[v6, v9], e[v8, v9]] tr[e[vqi, v1], e[vqi, v3]], 
(* top23 *)
f[e[v1, v2], e[v1, v7], e[vqi, v1]] f[e[v1, v2], e[v2, v3], e[v2, v5]] f[e[v2, v3], e[v3, v4], e[vqi, v3]] f[e[v2, v5], e[v4, v5], e[v6, v5]] f[e[v3, v4], e[v4, v5], e[v4, v9]] f[e[v4, v9], e[v6, v9], e[v8, v9]] f[e[v6, a1], e[v6, v5], e[v6, v9]] f[e[v7, a3], e[v1, v7], e[v7, v8]] f[e[v8, a2], e[v7, v8], e[v8, v9]] tr[e[vqi, v1], e[vqi, v3]], 
(* top24 *)
f[e[v1, v2], e[v2, v3], e[v2, v5]] f[e[v1, v2], e[vqi, v1], e[v1, v8]] f[e[v1, v8], e[v4, v8], e[v7, v8]] f[e[v2, v3], e[v3, v4], e[vqi, v3]] f[e[v2, v5], e[v4, v5], e[v6, v5]] f[e[v3, v4], e[v4, v5], e[v4, v8]] f[e[v6, a1], e[v6, v5], e[v6, v9]] f[e[v7, a3], e[v7, v8], e[v7, v9]] f[e[v9, a2], e[v6, v9], e[v7, v9]] tr[e[vqi, v1], e[vqi, v3]], 
(* top25 *)
f[e[v1, v2], e[v2, v3], e[v2, v5]] f[e[v1, v2], e[vqi, v1], e[v1, v8]] f[e[v1, v8], e[v4, v8], e[v9, v8]] f[e[v2, v3], e[v3, v4], e[vqi, v3]] f[e[v2, v5], e[v4, v5], e[v6, v5]] f[e[v3, v4], e[v4, v5], e[v4, v8]] f[e[v6, a1], e[v6, v5], e[v6, v9]] f[e[v6, v9], e[v7, v9], e[v9, v8]] f[e[v7, a2], e[v7, a3], e[v7, v9]] tr[e[vqi, v1], e[vqi, v3]], 
(* top26 *)
f[e[v1, v2], e[v1, v8], e[vqi, v1]] f[e[v1, v2], e[v2, v3], e[v2, v5]] f[e[v1, v8], e[v7, v8], e[v8, v9]] f[e[v2, v3], e[v3, v4], e[vqi, v3]] f[e[v2, v5], e[v4, v5], e[v6, v5]] f[e[v3, v4], e[v4, v5], e[v4, v9]] f[e[v4, v9], e[v6, v9], e[v8, v9]] f[e[v6, a1], e[v6, v5], e[v6, v9]] f[e[v7, a2], e[v7, a3], e[v7, v8]] tr[e[vqi, v1], e[vqi, v3]], 
(* top27 *)
f[e[v1, v2], e[v2, v3], e[v2, v5]] f[e[v1, v2], e[vqi, v1], e[v1, v4]] f[e[v1, v4], e[v3, v4], e[v4, v8]] f[e[v2, v3], e[v3, v4], e[v3, v6]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v4, v8], e[v7, v8], e[v8, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v7, v8], e[vqi, v7]] f[e[v9, a2], e[v6, v9], e[v8, v9]] tr[e[vqi, v1], e[vqi, v7]], 
(* top28 *)
f[e[v1, v2], e[v2, v3], e[v2, v5]] f[e[v1, v2], e[vqi, v1], e[v1, v4]] f[e[v1, v4], e[v3, v4], e[v4, v9]] f[e[v2, v3], e[v3, v4], e[v3, v6]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v4, v9], e[v6, v9], e[v8, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v7, v8], e[vqi, v7]] f[e[v8, a2], e[v7, v8], e[v8, v9]] tr[e[vqi, v1], e[vqi, v7]], 
(* top29 *)
f[e[v1, v2], e[v1, v4], e[vqi, v1]] f[e[v1, v2], e[v2, v3], e[v2, v5]] f[e[v1, v4], e[v3, v4], e[v4, v9]] f[e[v2, v3], e[v3, v4], e[v3, v6]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v4, v9], e[v6, v9], e[v8, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a2], e[v7, a3], e[v7, v8]] f[e[v7, v8], e[v8, v9], e[vqi, v8]] tr[e[vqi, v1], e[vqi, v8]], 
(* top30 *)
f[e[v1, v4], e[vqi, v4], e[v4, v8]] f[e[v2, v3], e[v2, v5], e[vqi, v2]] f[e[v3, v1], e[v1, v4], e[v1, v7]] f[e[v3, v1], e[v2, v3], e[v3, v6]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v4, v8], e[v7, v8], e[v8, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v1, v7], e[v7, v8]] f[e[v9, a2], e[v6, v9], e[v8, v9]] tr[e[vqi, v2], e[vqi, v4]], 
(* top31 *)
f[e[v1, v3], e[v3, v4], e[v3, v6]] f[e[v1, v3], e[vqi, v1], e[v1, v7]] f[e[v2, v4], e[v2, v5], e[vqi, v2]] f[e[v2, v4], e[v3, v4], e[v4, v8]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v4, v8], e[v7, v8], e[v8, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v1, v7], e[v7, v8]] f[e[v9, a2], e[v6, v9], e[v8, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top32 *)
f[e[v1, v4], e[v3, v4], e[v4, v8]] f[e[v1, v4], e[vqi, v1], e[v1, v7]] f[e[v2, v5], e[v2, v6], e[vqi, v2]] f[e[v2, v6], e[v3, v6], e[v6, v9]] f[e[v3, v4], e[v3, v5], e[v3, v6]] f[e[v4, v8], e[v7, v8], e[v8, v9]] f[e[v5, a1], e[v2, v5], e[v3, v5]] f[e[v7, a3], e[v1, v7], e[v7, v8]] f[e[v9, a2], e[v6, v9], e[v8, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top33 *)
f[e[v1, v4], e[v1, v7], e[vqi, v1]] f[e[v1, v4], e[v3, v4], e[v4, v8]] f[e[v2, v3], e[v2, v5], e[vqi, v2]] f[e[v2, v3], e[v3, v4], e[v3, v6]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v6, v9], e[v7, v9], e[v8, v9]] f[e[v7, a3], e[v1, v7], e[v7, v9]] f[e[v8, a2], e[v4, v8], e[v8, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top34 *)
f[e[v1, v4], e[v4, v9], e[vqi, v4]] f[e[v2, v3], e[v2, v5], e[vqi, v2]] f[e[v3, v1], e[v1, v4], e[v1, v7]] f[e[v3, v1], e[v2, v3], e[v3, v6]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v4, v9], e[v6, v9], e[v8, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v1, v7], e[v7, v8]] f[e[v8, a2], e[v7, v8], e[v8, v9]] tr[e[vqi, v2], e[vqi, v4]], 
(* top35 *)
f[e[v1, v4], e[v1, v9], e[v1, v7]] f[e[v1, v4], e[v3, v4], e[vqi, v4]] f[e[v1, v9], e[v6, v9], e[v8, v9]] f[e[v2, v3], e[v2, v5], e[vqi, v2]] f[e[v2, v3], e[v3, v4], e[v3, v6]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v1, v7], e[v7, v8]] f[e[v8, a2], e[v7, v8], e[v8, v9]] tr[e[vqi, v2], e[vqi, v4]], 
(* top36 *)
f[e[v1, v4], e[v1, v7], e[vqi, v1]] f[e[v1, v4], e[v2, v4], e[v4, v9]] f[e[v2, v3], e[v2, v4], e[v2, v5]] f[e[v2, v3], e[v3, v6], e[vqi, v3]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v4, v9], e[v6, v9], e[v8, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v1, v7], e[v7, v8]] f[e[v8, a2], e[v7, v8], e[v8, v9]] tr[e[vqi, v1], e[vqi, v3]], 
(* top37 *)
f[e[v1, v3], e[v1, v7], e[vqi, v1]] f[e[v1, v3], e[v3, v4], e[v3, v6]] f[e[v2, v4], e[v2, v5], e[vqi, v2]] f[e[v2, v4], e[v3, v4], e[v4, v9]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v4, v9], e[v6, v9], e[v8, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v1, v7], e[v7, v8]] f[e[v8, a2], e[v7, v8], e[v8, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top38 *)
f[e[v1, v4], e[v3, v4], e[v4, v9]] f[e[v1, v4], e[vqi, v1], e[v1, v7]] f[e[v2, v5], e[v2, v6], e[vqi, v2]] f[e[v2, v6], e[v3, v6], e[v6, v9]] f[e[v3, v4], e[v3, v5], e[v3, v6]] f[e[v4, v9], e[v6, v9], e[v8, v9]] f[e[v5, a1], e[v2, v5], e[v3, v5]] f[e[v7, a3], e[v1, v7], e[v7, v8]] f[e[v8, a2], e[v7, v8], e[v8, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top39 *)
f[e[v1, v4], e[v4, v9], e[vqi, v4]] f[e[v1, v8], e[v7, v8], e[v8, v9]] f[e[v2, v3], e[v2, v5], e[vqi, v2]] f[e[v3, v1], e[v1, v4], e[v1, v8]] f[e[v3, v1], e[v2, v3], e[v3, v6]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v4, v9], e[v6, v9], e[v8, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a2], e[v7, a3], e[v7, v8]] tr[e[vqi, v2], e[vqi, v4]], 
(* top40 *)
f[e[v1, v4], e[v1, v8], e[vqi, v1]] f[e[v1, v4], e[v2, v4], e[v4, v9]] f[e[v1, v8], e[v7, v8], e[v8, v9]] f[e[v2, v3], e[v2, v4], e[v2, v5]] f[e[v2, v3], e[v3, v6], e[vqi, v3]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v4, v9], e[v6, v9], e[v8, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a2], e[v7, a3], e[v7, v8]] tr[e[vqi, v1], e[vqi, v3]], 
(* top41 *)
f[e[v1, v3], e[v1, v8], e[vqi, v1]] f[e[v1, v3], e[v3, v4], e[v3, v6]] f[e[v1, v8], e[v7, v8], e[v8, v9]] f[e[v2, v4], e[v2, v5], e[vqi, v2]] f[e[v2, v4], e[v3, v4], e[v4, v9]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v4, v9], e[v6, v9], e[v8, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a2], e[v7, a3], e[v7, v8]] tr[e[vqi, v1], e[vqi, v2]], 
(* top42 *)
f[e[v1, v4], e[v3, v4], e[v4, v9]] f[e[v1, v4], e[vqi, v1], e[v1, v8]] f[e[v1, v8], e[v7, v8], e[v8, v9]] f[e[v2, v5], e[v2, v6], e[vqi, v2]] f[e[v2, v6], e[v3, v6], e[v6, v9]] f[e[v3, v4], e[v3, v5], e[v3, v6]] f[e[v4, v9], e[v6, v9], e[v8, v9]] f[e[v5, a1], e[v2, v5], e[v3, v5]] f[e[v7, a2], e[v7, a3], e[v7, v8]] tr[e[vqi, v1], e[vqi, v2]], 
(* top43 *)
f[e[v1, v3], e[v2, v3], e[v3, v6]] f[e[v1, v3], e[vqi, v1], e[v1, v7]] f[e[v2, v3], e[v2, v5], e[vqi, v2]] f[e[v3, v6], e[v4, v6], e[v6, v9]] f[e[v4, v5], e[v4, v6], e[v4, v8]] f[e[v4, v8], e[v7, v8], e[v8, v9]] f[e[v5, a1], e[v2, v5], e[v4, v5]] f[e[v7, a3], e[v1, v7], e[v7, v8]] f[e[v9, a2], e[v6, v9], e[v8, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top44 *)
f[e[v1, v3], e[v1, v7], e[vqi, v1]] f[e[v1, v3], e[v2, v3], e[v3, v4]] f[e[v2, v3], e[v2, v5], e[vqi, v2]] f[e[v2, v5], e[v6, v5], e[v5, v9]] f[e[v3, v4], e[v4, v6], e[v4, v8]] f[e[v4, v8], e[v7, v8], e[v8, v9]] f[e[v6, a1], e[v4, v6], e[v6, v5]] f[e[v7, a3], e[v1, v7], e[v7, v8]] f[e[v9, a2], e[v5, v9], e[v8, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top45 *)
f[e[v1, v3], e[v1, v8], e[vqi, v1]] f[e[v1, v3], e[v3, v4], e[v3, v6]] f[e[v1, v8], e[v4, v8], e[v7, v8]] f[e[v2, v4], e[v2, v5], e[vqi, v2]] f[e[v2, v4], e[v3, v4], e[v4, v8]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v7, v8], e[v7, v9]] f[e[v9, a2], e[v6, v9], e[v7, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top46 *)
f[e[v1, v3], e[v2, v3], e[v3, v6]] f[e[v1, v3], e[vqi, v1], e[v1, v8]] f[e[v1, v8], e[v4, v8], e[v7, v8]] f[e[v2, v3], e[v2, v5], e[vqi, v2]] f[e[v3, v6], e[v4, v6], e[v6, v9]] f[e[v4, v5], e[v4, v6], e[v4, v8]] f[e[v5, a1], e[v2, v5], e[v4, v5]] f[e[v7, a3], e[v7, v8], e[v7, v9]] f[e[v9, a2], e[v6, v9], e[v7, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top47 *)
f[e[v1, v3], e[v2, v3], e[v3, v4]] f[e[v1, v3], e[vqi, v1], e[v1, v8]] f[e[v1, v8], e[v4, v8], e[v7, v8]] f[e[v2, v3], e[v2, v5], e[vqi, v2]] f[e[v2, v5], e[v6, v5], e[v5, v9]] f[e[v3, v4], e[v4, v6], e[v4, v8]] f[e[v6, a1], e[v4, v6], e[v6, v5]] f[e[v7, a3], e[v7, v8], e[v7, v9]] f[e[v9, a2], e[v5, v9], e[v7, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top48 *)
f[e[v1, v3], e[v3, v4], e[vqi, v3]] f[e[v1, v8], e[v4, v8], e[v9, v8]] f[e[v2, v1], e[v1, v3], e[v1, v8]] f[e[v2, v1], e[v2, v5], e[vqi, v2]] f[e[v3, v4], e[v4, v6], e[v4, v8]] f[e[v4, v6], e[v6, v5], e[v6, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v6, v9], e[v7, v9], e[v9, v8]] f[e[v7, a2], e[v7, a3], e[v7, v9]] tr[e[vqi, v2], e[vqi, v3]], 
(* top49 *)
f[e[v1, v3], e[v1, v8], e[vqi, v1]] f[e[v1, v3], e[v3, v4], e[v3, v6]] f[e[v1, v8], e[v4, v8], e[v9, v8]] f[e[v2, v4], e[v2, v5], e[vqi, v2]] f[e[v2, v4], e[v3, v4], e[v4, v8]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v6, v9], e[v7, v9], e[v9, v8]] f[e[v7, a2], e[v7, a3], e[v7, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top50 *)
f[e[v1, v3], e[v2, v3], e[v3, v6]] f[e[v1, v3], e[vqi, v1], e[v1, v8]] f[e[v1, v8], e[v4, v8], e[v9, v8]] f[e[v2, v3], e[v2, v5], e[vqi, v2]] f[e[v3, v6], e[v4, v6], e[v6, v9]] f[e[v4, v5], e[v4, v6], e[v4, v8]] f[e[v5, a1], e[v2, v5], e[v4, v5]] f[e[v6, v9], e[v7, v9], e[v9, v8]] f[e[v7, a2], e[v7, a3], e[v7, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top51 *)
f[e[v1, v3], e[v2, v3], e[v3, v4]] f[e[v1, v3], e[vqi, v1], e[v1, v8]] f[e[v1, v8], e[v4, v8], e[v9, v8]] f[e[v2, v3], e[v2, v5], e[vqi, v2]] f[e[v2, v5], e[v6, v5], e[v5, v9]] f[e[v3, v4], e[v4, v6], e[v4, v8]] f[e[v5, v9], e[v7, v9], e[v9, v8]] f[e[v6, a1], e[v4, v6], e[v6, v5]] f[e[v7, a2], e[v7, a3], e[v7, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top52 *)
f[e[v1, v3], e[v3, v4], e[v3, v5]] f[e[v1, v3], e[vqi, v1], e[v1, v7]] f[e[v2, v4], e[v2, v5], e[vqi, v2]] f[e[v2, v4], e[v3, v4], e[v4, v9]] f[e[v2, v5], e[v3, v5], e[v6, v5]] f[e[v4, v9], e[v6, v9], e[v8, v9]] f[e[v6, a1], e[v6, v5], e[v6, v9]] f[e[v7, a3], e[v1, v7], e[v7, v8]] f[e[v8, a2], e[v7, v8], e[v8, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top53 *)
f[e[v1, v3], e[v2, v3], e[v3, v9]] f[e[v1, v3], e[vqi, v1], e[v1, v7]] f[e[v2, v3], e[v2, v5], e[vqi, v2]] f[e[v2, v5], e[v4, v5], e[v6, v5]] f[e[v3, v9], e[v4, v9], e[v6, v9]] f[e[v4, v5], e[v8, v4], e[v4, v9]] f[e[v6, a1], e[v6, v5], e[v6, v9]] f[e[v7, a3], e[v1, v7], e[v7, v8]] f[e[v8, a2], e[v8, v4], e[v7, v8]] tr[e[vqi, v1], e[vqi, v2]], 
(* top54 *)
f[e[v1, v3], e[v1, v7], e[vqi, v1]] f[e[v1, v3], e[v2, v3], e[v3, v4]] f[e[v2, v3], e[v2, v5], e[vqi, v2]] f[e[v2, v5], e[v4, v5], e[v6, v5]] f[e[v3, v4], e[v4, v5], e[v4, v8]] f[e[v6, a1], e[v6, v5], e[v6, v9]] f[e[v6, v9], e[v7, v9], e[v8, v9]] f[e[v7, a3], e[v1, v7], e[v7, v9]] f[e[v8, a2], e[v4, v8], e[v8, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top55 *)
f[e[v1, v3], e[v1, v8], e[vqi, v1]] f[e[v1, v3], e[v3, v4], e[v3, v5]] f[e[v1, v8], e[v4, v8], e[v7, v8]] f[e[v2, v4], e[v2, v5], e[vqi, v2]] f[e[v2, v4], e[v3, v4], e[v4, v8]] f[e[v2, v5], e[v3, v5], e[v6, v5]] f[e[v6, a1], e[v6, v5], e[v6, v9]] f[e[v7, a3], e[v7, v8], e[v7, v9]] f[e[v9, a2], e[v6, v9], e[v7, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top56 *)
f[e[v1, v3], e[vqi, v3], e[v3, v4]] f[e[v1, v8], e[v4, v8], e[v9, v8]] f[e[v2, v1], e[v1, v3], e[v1, v8]] f[e[v2, v1], e[v2, v5], e[vqi, v2]] f[e[v2, v5], e[v4, v5], e[v6, v5]] f[e[v3, v4], e[v4, v5], e[v4, v8]] f[e[v6, a1], e[v6, v5], e[v6, v9]] f[e[v6, v9], e[v7, v9], e[v9, v8]] f[e[v7, a2], e[v7, a3], e[v7, v9]] tr[e[vqi, v2], e[vqi, v3]], 
(* top57 *)
f[e[v1, v3], e[v1, v8], e[vqi, v1]] f[e[v1, v3], e[v3, v4], e[v3, v5]] f[e[v1, v8], e[v4, v8], e[v9, v8]] f[e[v2, v4], e[v2, v5], e[vqi, v2]] f[e[v2, v4], e[v3, v4], e[v4, v8]] f[e[v2, v5], e[v3, v5], e[v6, v5]] f[e[v6, a1], e[v6, v5], e[v6, v9]] f[e[v6, v9], e[v7, v9], e[v9, v8]] f[e[v7, a2], e[v7, a3], e[v7, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top58 *)
f[e[v1, v3], e[v2, v3], e[v3, v4]] f[e[v1, v3], e[vqi, v1], e[v1, v9]] f[e[v1, v9], e[v6, v9], e[v9, v8]] f[e[v2, v3], e[v2, v5], e[vqi, v2]] f[e[v2, v5], e[v4, v5], e[v6, v5]] f[e[v3, v4], e[v4, v5], e[v4, v8]] f[e[v4, v8], e[v7, v8], e[v9, v8]] f[e[v6, a1], e[v6, v5], e[v6, v9]] f[e[v7, a2], e[v7, a3], e[v7, v8]] tr[e[vqi, v1], e[vqi, v2]], 
(* top59 *)
f[e[v1, v3], e[v3, v4], e[v3, v5]] f[e[v1, v3], e[vqi, v1], e[v1, v8]] f[e[v1, v8], e[v7, v8], e[v8, v9]] f[e[v2, v4], e[v2, v5], e[vqi, v2]] f[e[v2, v4], e[v3, v4], e[v4, v9]] f[e[v2, v5], e[v3, v5], e[v6, v5]] f[e[v4, v9], e[v6, v9], e[v8, v9]] f[e[v6, a1], e[v6, v5], e[v6, v9]] f[e[v7, a2], e[v7, a3], e[v7, v8]] tr[e[vqi, v1], e[vqi, v2]], 
(* top60 *)
f[e[v1, v3], e[v2, v3], e[v3, v9]] f[e[v1, v3], e[vqi, v1], e[v1, v8]] f[e[v1, v8], e[v8, v4], e[v7, v8]] f[e[v2, v3], e[v2, v5], e[vqi, v2]] f[e[v2, v5], e[v4, v5], e[v6, v5]] f[e[v3, v9], e[v4, v9], e[v6, v9]] f[e[v4, v5], e[v8, v4], e[v4, v9]] f[e[v6, a1], e[v6, v5], e[v6, v9]] f[e[v7, a2], e[v7, a3], e[v7, v8]] tr[e[vqi, v1], e[vqi, v2]], 
(* top61 *)
f[e[v1, v2], e[v1, v7], e[vqi, v1]] f[e[v1, v2], e[v2, v4], e[vqi, v2]] f[e[v2, v4], e[v3, v4], e[v4, v6]] f[e[v3, v4], e[v3, v5], e[v3, v8]] f[e[v3, v8], e[v7, v8], e[v8, v9]] f[e[v4, v6], e[v6, v5], e[v6, v9]] f[e[v5, a1], e[v3, v5], e[v6, v5]] f[e[v7, a3], e[v1, v7], e[v7, v8]] f[e[v9, a2], e[v6, v9], e[v8, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top62 *)
f[e[v1, v2], e[v2, v3], e[vqi, v2]] f[e[v1, v2], e[vqi, v1], e[v1, v7]] f[e[v2, v3], e[v3, v5], e[v3, v6]] f[e[v3, v6], e[v4, v6], e[v6, v9]] f[e[v4, v5], e[v4, v6], e[v4, v8]] f[e[v4, v8], e[v7, v8], e[v8, v9]] f[e[v5, a1], e[v3, v5], e[v4, v5]] f[e[v7, a3], e[v1, v7], e[v7, v8]] f[e[v9, a2], e[v6, v9], e[v8, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top63 *)
f[e[v1, v2], e[v1, v7], e[vqi, v1]] f[e[v1, v2], e[v2, v3], e[vqi, v2]] f[e[v2, v3], e[v3, v5], e[v3, v8]] f[e[v3, v8], e[v4, v8], e[v8, v9]] f[e[v4, v6], e[v6, v5], e[v6, v9]] f[e[v4, v6], e[v7, v4], e[v4, v8]] f[e[v5, a1], e[v3, v5], e[v6, v5]] f[e[v7, a3], e[v1, v7], e[v7, v4]] f[e[v9, a2], e[v6, v9], e[v8, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top64 *)
f[e[v1, v2], e[v1, v7], e[vqi, v1]] f[e[v1, v2], e[v2, v3], e[vqi, v2]] f[e[v1, v7], e[v7, v8], e[v7, v9]] f[e[v2, v3], e[v3, v4], e[v3, v5]] f[e[v3, v4], e[v4, v6], e[v4, v8]] f[e[v4, v6], e[v6, v5], e[v6, v9]] f[e[v5, a1], e[v3, v5], e[v6, v5]] f[e[v8, a3], e[v4, v8], e[v7, v8]] f[e[v9, a2], e[v6, v9], e[v7, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top65 *)
f[e[v1, v2], e[v1, v8], e[vqi, v1]] f[e[v1, v2], e[v2, v4], e[vqi, v2]] f[e[v1, v8], e[v3, v8], e[v7, v8]] f[e[v2, v4], e[v3, v4], e[v4, v6]] f[e[v3, v4], e[v3, v5], e[v3, v8]] f[e[v4, v6], e[v6, v5], e[v6, v9]] f[e[v5, a1], e[v3, v5], e[v6, v5]] f[e[v7, a3], e[v7, v8], e[v7, v9]] f[e[v9, a2], e[v6, v9], e[v7, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top66 *)
f[e[v1, v2], e[v2, v3], e[vqi, v2]] f[e[v1, v2], e[vqi, v1], e[v1, v8]] f[e[v1, v8], e[v4, v8], e[v7, v8]] f[e[v2, v3], e[v3, v5], e[v3, v6]] f[e[v3, v6], e[v4, v6], e[v6, v9]] f[e[v4, v5], e[v4, v6], e[v4, v8]] f[e[v5, a1], e[v3, v5], e[v4, v5]] f[e[v7, a3], e[v7, v8], e[v7, v9]] f[e[v9, a2], e[v6, v9], e[v7, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top67 *)
f[e[v1, v2], e[v1, v8], e[vqi, v1]] f[e[v1, v2], e[v2, v3], e[vqi, v2]] f[e[v1, v8], e[v3, v8], e[v4, v8]] f[e[v2, v3], e[v3, v5], e[v3, v8]] f[e[v4, v6], e[v6, v5], e[v6, v9]] f[e[v4, v6], e[v7, v4], e[v4, v8]] f[e[v5, a1], e[v3, v5], e[v6, v5]] f[e[v7, a3], e[v7, v4], e[v7, v9]] f[e[v9, a2], e[v6, v9], e[v7, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top68 *)
f[e[v1, v2], e[v2, v3], e[vqi, v2]] f[e[v1, v2], e[vqi, v1], e[v1, v4]] f[e[v1, v4], e[v4, v6], e[v4, v8]] f[e[v2, v3], e[v3, v5], e[v3, v8]] f[e[v3, v8], e[v4, v8], e[v7, v8]] f[e[v4, v6], e[v6, v5], e[v6, v9]] f[e[v5, a1], e[v3, v5], e[v6, v5]] f[e[v7, a3], e[v7, v8], e[v7, v9]] f[e[v9, a2], e[v6, v9], e[v7, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top69 *)
f[e[v1, v2], e[v1, v8], e[vqi, v1]] f[e[v1, v2], e[v2, v4], e[vqi, v2]] f[e[v1, v8], e[v3, v8], e[v9, v8]] f[e[v2, v4], e[v3, v4], e[v4, v6]] f[e[v3, v4], e[v3, v5], e[v3, v8]] f[e[v4, v6], e[v6, v5], e[v6, v9]] f[e[v5, a1], e[v3, v5], e[v6, v5]] f[e[v6, v9], e[v7, v9], e[v9, v8]] f[e[v7, a2], e[v7, a3], e[v7, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top70 *)
f[e[v1, v2], e[v2, v3], e[vqi, v2]] f[e[v1, v2], e[vqi, v1], e[v1, v8]] f[e[v1, v8], e[v4, v8], e[v9, v8]] f[e[v2, v3], e[v3, v5], e[v3, v6]] f[e[v3, v6], e[v4, v6], e[v6, v9]] f[e[v4, v5], e[v4, v6], e[v4, v8]] f[e[v5, a1], e[v3, v5], e[v4, v5]] f[e[v6, v9], e[v7, v9], e[v9, v8]] f[e[v7, a2], e[v7, a3], e[v7, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top71 *)
f[e[v1, v2], e[v1, v4], e[vqi, v1]] f[e[v1, v2], e[v2, v3], e[vqi, v2]] f[e[v1, v4], e[v4, v6], e[v4, v8]] f[e[v2, v3], e[v3, v5], e[v3, v8]] f[e[v3, v8], e[v4, v8], e[v9, v8]] f[e[v4, v6], e[v6, v5], e[v6, v9]] f[e[v5, a1], e[v3, v5], e[v6, v5]] f[e[v6, v9], e[v7, v9], e[v9, v8]] f[e[v7, a2], e[v7, a3], e[v7, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top72 *)
f[e[v1, v3], e[v1, v7], e[vqi, v1]] f[e[v1, v3], e[v2, v3], e[v3, v6]] f[e[v2, v3], e[v2, v4], e[v2, v5]] f[e[v2, v4], e[v4, v8], e[vqi, v4]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v4, v8], e[v7, v8], e[v8, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v1, v7], e[v7, v8]] f[e[v9, a2], e[v6, v9], e[v8, v9]] tr[e[vqi, v1], e[vqi, v4]], 
(* top73 *)
f[e[v1, v2], e[v1, v7], e[vqi, v1]] f[e[v1, v2], e[v2, v4], e[v2, v5]] f[e[v2, v4], e[v3, v4], e[v4, v8]] f[e[v3, v4], e[v3, v6], e[vqi, v3]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v4, v8], e[v7, v8], e[v8, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v1, v7], e[v7, v8]] f[e[v9, a2], e[v6, v9], e[v8, v9]] tr[e[vqi, v1], e[vqi, v3]], 
(* top74 *)
f[e[v1, v2], e[v2, v5], e[v2, v6]] f[e[v1, v2], e[vqi, v1], e[v1, v7]] f[e[v2, v6], e[v3, v6], e[v6, v9]] f[e[v3, v4], e[v3, v5], e[v3, v6]] f[e[v3, v4], e[v4, v8], e[vqi, v4]] f[e[v4, v8], e[v7, v8], e[v8, v9]] f[e[v5, a1], e[v2, v5], e[v3, v5]] f[e[v7, a3], e[v1, v7], e[v7, v8]] f[e[v9, a2], e[v6, v9], e[v8, v9]] tr[e[vqi, v1], e[vqi, v4]], 
(* top75 *)
f[e[v1, v2], e[v1, v7], e[vqi, v1]] f[e[v1, v2], e[v2, v3], e[v2, v5]] f[e[v2, v3], e[v3, v6], e[v3, v8]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v3, v8], e[v4, v8], e[v8, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v1, v7], e[v7, v4]] f[e[v7, v4], e[v4, v8], e[vqi, v4]] f[e[v9, a2], e[v6, v9], e[v8, v9]] tr[e[vqi, v1], e[vqi, v4]], 
(* top76 *)
f[e[v1, v2], e[v1, v7], e[vqi, v1]] f[e[v1, v2], e[v2, v3], e[v2, v5]] f[e[v2, v3], e[v3, v6], e[v3, v8]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v3, v8], e[v4, v8], e[v7, v8]] f[e[v4, v8], e[v4, v9], e[vqi, v4]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v1, v7], e[v7, v8]] f[e[v9, a2], e[v4, v9], e[v6, v9]] tr[e[vqi, v1], e[vqi, v4]], 
(* top77 *)
f[e[v1, v2], e[v2, v3], e[v2, v5]] f[e[v1, v2], e[vqi, v1], e[v1, v7]] f[e[v2, v3], e[v3, v4], e[v3, v6]] f[e[v3, v4], e[v4, v8], e[vqi, v4]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v6, v9], e[v7, v9], e[v8, v9]] f[e[v7, a3], e[v1, v7], e[v7, v9]] f[e[v8, a2], e[v4, v8], e[v8, v9]] tr[e[vqi, v1], e[vqi, v4]], 
(* top78 *)
f[e[v1, v3], e[v2, v3], e[v3, v6]] f[e[v1, v3], e[vqi, v1], e[v1, v7]] f[e[v2, v3], e[v2, v4], e[v2, v5]] f[e[v2, v4], e[v4, v9], e[vqi, v4]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v4, v9], e[v6, v9], e[v8, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v1, v7], e[v7, v8]] f[e[v8, a2], e[v7, v8], e[v8, v9]] tr[e[vqi, v1], e[vqi, v4]], 
(* top79 *)
f[e[v1, v2], e[v2, v4], e[v2, v5]] f[e[v1, v2], e[vqi, v1], e[v1, v7]] f[e[v2, v4], e[v3, v4], e[v4, v9]] f[e[v3, v4], e[v3, v6], e[vqi, v3]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v4, v9], e[v6, v9], e[v8, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v1, v7], e[v7, v8]] f[e[v8, a2], e[v7, v8], e[v8, v9]] tr[e[vqi, v1], e[vqi, v3]], 
(* top80 *)
f[e[v1, v2], e[v2, v5], e[v2, v6]] f[e[v1, v2], e[vqi, v1], e[v1, v7]] f[e[v2, v6], e[v3, v6], e[v6, v9]] f[e[v3, v4], e[v3, v5], e[v3, v6]] f[e[v3, v4], e[v4, v9], e[vqi, v4]] f[e[v4, v9], e[v6, v9], e[v8, v9]] f[e[v5, a1], e[v2, v5], e[v3, v5]] f[e[v7, a3], e[v1, v7], e[v7, v8]] f[e[v8, a2], e[v7, v8], e[v8, v9]] tr[e[vqi, v1], e[vqi, v4]], 
(* top81 *)
f[e[v1, v2], e[v1, v8], e[vqi, v1]] f[e[v1, v2], e[v2, v4], e[v2, v5]] f[e[v1, v8], e[v4, v8], e[v7, v8]] f[e[v2, v4], e[v3, v4], e[v4, v8]] f[e[v3, v4], e[v3, v6], e[vqi, v3]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v7, v8], e[v7, v9]] f[e[v9, a2], e[v6, v9], e[v7, v9]] tr[e[vqi, v1], e[vqi, v3]], 
(* top82 *)
f[e[v1, v2], e[v1, v8], e[vqi, v1]] f[e[v1, v2], e[v2, v5], e[v2, v6]] f[e[v1, v8], e[v4, v8], e[v7, v8]] f[e[v2, v6], e[v3, v6], e[v6, v9]] f[e[v3, v4], e[v3, v5], e[v3, v6]] f[e[v3, v4], e[v4, v8], e[vqi, v4]] f[e[v5, a1], e[v2, v5], e[v3, v5]] f[e[v7, a3], e[v7, v8], e[v7, v9]] f[e[v9, a2], e[v6, v9], e[v7, v9]] tr[e[vqi, v1], e[vqi, v4]], 
(* top83 *)
f[e[v1, v2], e[v1, v8], e[vqi, v1]] f[e[v1, v2], e[v2, v4], e[v2, v5]] f[e[v1, v8], e[v4, v8], e[v9, v8]] f[e[v2, v4], e[v3, v4], e[v4, v8]] f[e[v3, v4], e[v3, v6], e[vqi, v3]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v6, v9], e[v7, v9], e[v9, v8]] f[e[v7, a2], e[v7, a3], e[v7, v9]] tr[e[vqi, v1], e[vqi, v3]], 
(* top84 *)
f[e[v1, v2], e[v1, v8], e[vqi, v1]] f[e[v1, v2], e[v2, v5], e[v2, v6]] f[e[v1, v8], e[v4, v8], e[v9, v8]] f[e[v2, v6], e[v3, v6], e[v6, v9]] f[e[v3, v4], e[v3, v5], e[v3, v6]] f[e[v3, v4], e[v4, v8], e[vqi, v4]] f[e[v5, a1], e[v2, v5], e[v3, v5]] f[e[v6, v9], e[v7, v9], e[v9, v8]] f[e[v7, a2], e[v7, a3], e[v7, v9]] tr[e[vqi, v1], e[vqi, v4]], 
(* top85 *)
f[e[v1, v2], e[v2, v3], e[v2, v5]] f[e[v1, v2], e[vqi, v1], e[v1, v9]] f[e[v1, v9], e[v6, v9], e[v9, v8]] f[e[v2, v3], e[v3, v4], e[v3, v6]] f[e[v3, v4], e[v4, v8], e[vqi, v4]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v4, v8], e[v7, v8], e[v9, v8]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a2], e[v7, a3], e[v7, v8]] tr[e[vqi, v1], e[vqi, v4]], 
(* top86 *)
f[e[v1, v2], e[v2, v4], e[v2, v5]] f[e[v1, v2], e[vqi, v1], e[v1, v8]] f[e[v1, v8], e[v7, v8], e[v8, v9]] f[e[v2, v4], e[v3, v4], e[v4, v9]] f[e[v3, v4], e[v3, v6], e[vqi, v3]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v4, v9], e[v6, v9], e[v8, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a2], e[v7, a3], e[v7, v8]] tr[e[vqi, v1], e[vqi, v3]], 
(* top87 *)
f[e[v1, v2], e[v2, v5], e[v2, v6]] f[e[v1, v2], e[vqi, v1], e[v1, v8]] f[e[v1, v8], e[v7, v8], e[v8, v9]] f[e[v2, v6], e[v3, v6], e[v6, v9]] f[e[v3, v4], e[v3, v5], e[v3, v6]] f[e[v3, v4], e[v4, v9], e[vqi, v4]] f[e[v4, v9], e[v6, v9], e[v8, v9]] f[e[v5, a1], e[v2, v5], e[v3, v5]] f[e[v7, a2], e[v7, a3], e[v7, v8]] tr[e[vqi, v1], e[vqi, v4]], 
(* top88 *)
f[e[v1, v2], e[v1, v7], e[vqi, v1]] f[e[v1, v2], e[v2, v3], e[v2, v5]] f[e[v2, v3], e[v3, v6], e[vqi, v3]] f[e[v3, v6], e[v4, v6], e[v6, v9]] f[e[v4, v5], e[v4, v6], e[v4, v8]] f[e[v4, v8], e[v7, v8], e[v8, v9]] f[e[v5, a1], e[v2, v5], e[v4, v5]] f[e[v7, a3], e[v1, v7], e[v7, v8]] f[e[v9, a2], e[v6, v9], e[v8, v9]] tr[e[vqi, v1], e[vqi, v3]], 
(* top89 *)
f[e[v1, v2], e[v2, v3], e[v2, v5]] f[e[v1, v2], e[vqi, v1], e[v1, v7]] f[e[v2, v3], e[v3, v8], e[vqi, v3]] f[e[v3, v8], e[v4, v8], e[v8, v9]] f[e[v4, v6], e[v6, v5], e[v6, v9]] f[e[v4, v6], e[v7, v4], e[v4, v8]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v1, v7], e[v7, v4]] f[e[v9, a2], e[v6, v9], e[v8, v9]] tr[e[vqi, v1], e[vqi, v3]], 
(* top90 *)
f[e[v1, v2], e[v2, v3], e[v2, v5]] f[e[v1, v2], e[vqi, v1], e[v1, v7]] f[e[v2, v3], e[v3, v4], e[vqi, v3]] f[e[v2, v5], e[v6, v5], e[v5, v9]] f[e[v3, v4], e[v4, v6], e[v4, v8]] f[e[v4, v8], e[v7, v8], e[v8, v9]] f[e[v6, a1], e[v4, v6], e[v6, v5]] f[e[v7, a3], e[v1, v7], e[v7, v8]] f[e[v9, a2], e[v5, v9], e[v8, v9]] tr[e[vqi, v1], e[vqi, v3]], 
(* top91 *)
f[e[v1, v2], e[v1, v7], e[vqi, v1]] f[e[v1, v2], e[v2, v3], e[v2, v5]] f[e[v1, v7], e[v7, v8], e[v7, v9]] f[e[v2, v3], e[v3, v4], e[vqi, v3]] f[e[v3, v4], e[v4, v6], e[v4, v8]] f[e[v4, v6], e[v6, v5], e[v6, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v8, a3], e[v4, v8], e[v7, v8]] f[e[v9, a2], e[v6, v9], e[v7, v9]] tr[e[vqi, v1], e[vqi, v3]], 
(* top92 *)
f[e[v1, v2], e[v1, v8], e[vqi, v1]] f[e[v1, v2], e[v2, v3], e[v2, v5]] f[e[v1, v8], e[v4, v8], e[v7, v8]] f[e[v2, v3], e[v3, v6], e[vqi, v3]] f[e[v3, v6], e[v4, v6], e[v6, v9]] f[e[v4, v5], e[v4, v6], e[v4, v8]] f[e[v5, a1], e[v2, v5], e[v4, v5]] f[e[v7, a3], e[v7, v8], e[v7, v9]] f[e[v9, a2], e[v6, v9], e[v7, v9]] tr[e[vqi, v1], e[vqi, v3]], 
(* top93 *)
f[e[v1, v2], e[v1, v8], e[vqi, v1]] f[e[v1, v2], e[v2, v3], e[v2, v5]] f[e[v1, v8], e[v4, v8], e[v7, v8]] f[e[v2, v3], e[v3, v6], e[vqi, v3]] f[e[v3, v6], e[v4, v6], e[v6, v5]] f[e[v4, v6], e[v4, v8], e[v4, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v7, v8], e[v7, v9]] f[e[v9, a2], e[v4, v9], e[v7, v9]] tr[e[vqi, v1], e[vqi, v3]], 
(* top94 *)
f[e[v1, v2], e[v2, v3], e[v2, v5]] f[e[v1, v2], e[vqi, v1], e[v1, v8]] f[e[v1, v8], e[v3, v8], e[v4, v8]] f[e[v2, v3], e[v3, v8], e[vqi, v3]] f[e[v4, v6], e[v6, v5], e[v6, v9]] f[e[v4, v6], e[v7, v4], e[v4, v8]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v7, v4], e[v7, v9]] f[e[v9, a2], e[v6, v9], e[v7, v9]] tr[e[vqi, v1], e[vqi, v3]], 
(* top95 *)
f[e[v1, v2], e[v1, v8], e[vqi, v1]] f[e[v1, v2], e[v2, v3], e[v2, v5]] f[e[v1, v8], e[v4, v8], e[v7, v8]] f[e[v2, v3], e[v3, v4], e[vqi, v3]] f[e[v2, v5], e[v6, v5], e[v5, v9]] f[e[v3, v4], e[v4, v6], e[v4, v8]] f[e[v6, a1], e[v4, v6], e[v6, v5]] f[e[v7, a3], e[v7, v8], e[v7, v9]] f[e[v9, a2], e[v5, v9], e[v7, v9]] tr[e[vqi, v1], e[vqi, v3]], 
(* top96 *)
f[e[v1, v2], e[v1, v8], e[vqi, v1]] f[e[v1, v2], e[v2, v3], e[v2, v5]] f[e[v1, v8], e[v4, v8], e[v9, v8]] f[e[v2, v3], e[v3, v6], e[vqi, v3]] f[e[v3, v6], e[v4, v6], e[v6, v9]] f[e[v4, v5], e[v4, v6], e[v4, v8]] f[e[v5, a1], e[v2, v5], e[v4, v5]] f[e[v6, v9], e[v7, v9], e[v9, v8]] f[e[v7, a2], e[v7, a3], e[v7, v9]] tr[e[vqi, v1], e[vqi, v3]], 
(* top97 *)
f[e[v1, v2], e[v1, v8], e[vqi, v1]] f[e[v1, v2], e[v2, v3], e[v2, v5]] f[e[v1, v8], e[v4, v8], e[v9, v8]] f[e[v2, v3], e[v3, v4], e[vqi, v3]] f[e[v2, v5], e[v6, v5], e[v5, v9]] f[e[v3, v4], e[v4, v6], e[v4, v8]] f[e[v5, v9], e[v7, v9], e[v9, v8]] f[e[v6, a1], e[v4, v6], e[v6, v5]] f[e[v7, a2], e[v7, a3], e[v7, v9]] tr[e[vqi, v1], e[vqi, v3]], 
(* top98 *)
f[e[v1, v2], e[v2, v3], e[v2, v5]] f[e[v1, v2], e[vqi, v1], e[v1, v7]] f[e[v2, v3], e[v3, v8], e[vqi, v3]] f[e[v2, v5], e[v4, v5], e[v6, v5]] f[e[v3, v8], e[v4, v8], e[v7, v8]] f[e[v4, v5], e[v4, v8], e[v4, v9]] f[e[v6, a1], e[v6, v5], e[v6, v9]] f[e[v7, a3], e[v1, v7], e[v7, v8]] f[e[v9, a2], e[v4, v9], e[v6, v9]] tr[e[vqi, v1], e[vqi, v3]], 
(* top99 *)
f[e[v1, v2], e[v2, v3], e[v2, v5]] f[e[v1, v2], e[vqi, v1], e[v1, v7]] f[e[v1, v7], e[v7, v8], e[v7, v9]] f[e[v2, v3], e[v3, v4], e[vqi, v3]] f[e[v2, v5], e[v4, v5], e[v6, v5]] f[e[v3, v4], e[v4, v5], e[v4, v8]] f[e[v6, a1], e[v6, v5], e[v6, v9]] f[e[v8, a3], e[v4, v8], e[v7, v8]] f[e[v9, a2], e[v6, v9], e[v7, v9]] tr[e[vqi, v1], e[vqi, v3]], 
(* top100 *)
f[e[v1, v2], e[v2, v3], e[v2, v5]] f[e[v1, v2], e[vqi, v1], e[v1, v8]] f[e[v1, v8], e[v3, v8], e[v4, v8]] f[e[v2, v3], e[v3, v8], e[vqi, v3]] f[e[v2, v5], e[v4, v5], e[v6, v5]] f[e[v4, v5], e[v7, v4], e[v4, v8]] f[e[v6, a1], e[v6, v5], e[v6, v9]] f[e[v7, a3], e[v7, v4], e[v7, v9]] f[e[v9, a2], e[v6, v9], e[v7, v9]] tr[e[vqi, v1], e[vqi, v3]], 
(* top101 *)
f[e[v1, v2], e[v2, v3], e[v2, v5]] f[e[v1, v2], e[vqi, v1], e[v1, v8]] f[e[v1, v8], e[v3, v8], e[v4, v8]] f[e[v2, v3], e[v3, v8], e[vqi, v3]] f[e[v2, v5], e[v4, v5], e[v6, v5]] f[e[v4, v5], e[v4, v8], e[v9, v4]] f[e[v6, a1], e[v6, v5], e[v6, v9]] f[e[v7, a2], e[v7, a3], e[v7, v9]] f[e[v9, v4], e[v6, v9], e[v7, v9]] tr[e[vqi, v1], e[vqi, v3]], 
(* top102 *)
f[e[v1, v2], e[v1, v4], e[v1, v8]] f[e[v1, v2], e[v2, v3], e[v2, v5]] f[e[v1, v4], e[v3, v4], e[vqi, v4]] f[e[v1, v8], e[v7, v8], e[v8, v9]] f[e[v2, v3], e[v3, v4], e[v3, v6]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v7, v8], e[vqi, v7]] f[e[v9, a2], e[v6, v9], e[v8, v9]] tr[e[vqi, v4], e[vqi, v7]], 
(* top103 *)
f[e[v1, v2], e[v1, v3], e[vqi, v1]] f[e[v1, v2], e[v2, v4], e[v2, v5]] f[e[v1, v3], e[v3, v4], e[v3, v6]] f[e[v2, v4], e[v3, v4], e[v4, v8]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v4, v8], e[v7, v8], e[v8, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v7, v8], e[vqi, v7]] f[e[v9, a2], e[v6, v9], e[v8, v9]] tr[e[vqi, v1], e[vqi, v7]], 
(* top104 *)
f[e[v1, v2], e[v2, v5], e[v2, v6]] f[e[v1, v2], e[vqi, v1], e[v1, v4]] f[e[v1, v4], e[v3, v4], e[v4, v8]] f[e[v2, v6], e[v3, v6], e[v6, v9]] f[e[v3, v4], e[v3, v5], e[v3, v6]] f[e[v4, v8], e[v7, v8], e[v8, v9]] f[e[v5, a1], e[v2, v5], e[v3, v5]] f[e[v7, a3], e[v7, v8], e[vqi, v7]] f[e[v9, a2], e[v6, v9], e[v8, v9]] tr[e[vqi, v1], e[vqi, v7]], 
(* top105 *)
f[e[v1, v2], e[v2, v3], e[v2, v5]] f[e[v1, v2], e[vqi, v1], e[v1, v4]] f[e[v1, v4], e[v7, v4], e[v4, v8]] f[e[v2, v3], e[v3, v6], e[v3, v8]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v3, v8], e[v4, v8], e[v8, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v7, v4], e[vqi, v7]] f[e[v9, a2], e[v6, v9], e[v8, v9]] tr[e[vqi, v1], e[vqi, v7]], 
(* top106 *)
f[e[v1, v2], e[v2, v3], e[v2, v5]] f[e[v1, v2], e[vqi, v1], e[v1, v4]] f[e[v1, v4], e[v4, v8], e[v4, v9]] f[e[v2, v3], e[v3, v6], e[v3, v8]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v3, v8], e[v4, v8], e[v7, v8]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v7, v8], e[vqi, v7]] f[e[v9, a2], e[v4, v9], e[v6, v9]] tr[e[vqi, v1], e[vqi, v7]], 
(* top107 *)
f[e[v1, v2], e[v2, v3], e[v2, v5]] f[e[v1, v2], e[vqi, v1], e[v1, v4]] f[e[v1, v4], e[v3, v4], e[v4, v8]] f[e[v2, v3], e[v3, v4], e[v3, v6]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, v8], e[v7, v9], e[vqi, v7]] f[e[v8, a3], e[v4, v8], e[v7, v8]] f[e[v9, a2], e[v6, v9], e[v7, v9]] tr[e[vqi, v1], e[vqi, v7]], 
(* top108 *)
f[e[v1, v2], e[v1, v4], e[vqi, v1]] f[e[v1, v2], e[v2, v3], e[v2, v5]] f[e[v1, v4], e[v3, v4], e[v4, v8]] f[e[v2, v3], e[v3, v4], e[v3, v6]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v6, v9], e[v7, v9], e[v8, v9]] f[e[v7, a3], e[v7, v9], e[vqi, v7]] f[e[v8, a2], e[v4, v8], e[v8, v9]] tr[e[vqi, v1], e[vqi, v7]], 
(* top109 *)
f[e[v1, v2], e[v1, v9], e[v1, v4]] f[e[v1, v2], e[v2, v3], e[v2, v5]] f[e[v1, v4], e[v3, v4], e[vqi, v4]] f[e[v1, v9], e[v6, v9], e[v8, v9]] f[e[v2, v3], e[v3, v4], e[v3, v6]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v7, v8], e[vqi, v7]] f[e[v8, a2], e[v7, v8], e[v8, v9]] tr[e[vqi, v4], e[vqi, v7]], 
(* top110 *)
f[e[v1, v2], e[v2, v4], e[v2, v5]] f[e[v1, v2], e[vqi, v1], e[v1, v3]] f[e[v1, v3], e[v3, v4], e[v3, v6]] f[e[v2, v4], e[v3, v4], e[v4, v9]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v4, v9], e[v6, v9], e[v8, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v7, v8], e[vqi, v7]] f[e[v8, a2], e[v7, v8], e[v8, v9]] tr[e[vqi, v1], e[vqi, v7]], 
(* top111 *)
f[e[v1, v2], e[v2, v5], e[v2, v6]] f[e[v1, v2], e[vqi, v1], e[v1, v4]] f[e[v1, v4], e[v3, v4], e[v4, v9]] f[e[v2, v6], e[v3, v6], e[v6, v9]] f[e[v3, v4], e[v3, v5], e[v3, v6]] f[e[v4, v9], e[v6, v9], e[v8, v9]] f[e[v5, a1], e[v2, v5], e[v3, v5]] f[e[v7, a3], e[v7, v8], e[vqi, v7]] f[e[v8, a2], e[v7, v8], e[v8, v9]] tr[e[vqi, v1], e[vqi, v7]], 
(* top112 *)
f[e[v1, v2], e[v1, v4], e[v1, v9]] f[e[v1, v2], e[v2, v3], e[v2, v5]] f[e[v1, v4], e[v3, v4], e[vqi, v4]] f[e[v1, v9], e[v6, v9], e[v8, v9]] f[e[v2, v3], e[v3, v4], e[v3, v6]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a2], e[v7, a3], e[v7, v8]] f[e[v7, v8], e[v8, v9], e[vqi, v8]] tr[e[vqi, v4], e[vqi, v8]], 
(* top113 *)
f[e[v1, v2], e[v1, v3], e[vqi, v1]] f[e[v1, v2], e[v2, v4], e[v2, v5]] f[e[v1, v3], e[v3, v4], e[v3, v6]] f[e[v2, v4], e[v3, v4], e[v4, v9]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v4, v9], e[v6, v9], e[v8, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a2], e[v7, a3], e[v7, v8]] f[e[v7, v8], e[v8, v9], e[vqi, v8]] tr[e[vqi, v1], e[vqi, v8]], 
(* top114 *)
f[e[v1, v2], e[v1, v4], e[vqi, v1]] f[e[v1, v2], e[v2, v5], e[v2, v6]] f[e[v1, v4], e[v3, v4], e[v4, v9]] f[e[v2, v6], e[v3, v6], e[v6, v9]] f[e[v3, v4], e[v3, v5], e[v3, v6]] f[e[v4, v9], e[v6, v9], e[v8, v9]] f[e[v5, a1], e[v2, v5], e[v3, v5]] f[e[v7, a2], e[v7, a3], e[v7, v8]] f[e[v7, v8], e[v8, v9], e[vqi, v8]] tr[e[vqi, v1], e[vqi, v8]], 
(* top115 *)
f[e[v1, v4], e[vqi, v4], e[v4, v8]] f[e[v2, v3], e[v2, v6], e[vqi, v2]] f[e[v2, v6], e[v6, v5], e[v6, v9]] f[e[v3, v1], e[v1, v4], e[v1, v7]] f[e[v3, v1], e[v2, v3], e[v3, v5]] f[e[v4, v8], e[v7, v8], e[v8, v9]] f[e[v5, a1], e[v3, v5], e[v6, v5]] f[e[v7, a3], e[v1, v7], e[v7, v8]] f[e[v9, a2], e[v6, v9], e[v8, v9]] tr[e[vqi, v2], e[vqi, v4]], 
(* top116 *)
f[e[v1, v4], e[v4, v8], e[vqi, v4]] f[e[v2, v5], e[v2, v6], e[vqi, v2]] f[e[v2, v6], e[v3, v6], e[v6, v9]] f[e[v3, v1], e[v1, v4], e[v1, v7]] f[e[v3, v1], e[v3, v5], e[v3, v6]] f[e[v4, v8], e[v7, v8], e[v8, v9]] f[e[v5, a1], e[v2, v5], e[v3, v5]] f[e[v7, a3], e[v1, v7], e[v7, v8]] f[e[v9, a2], e[v6, v9], e[v8, v9]] tr[e[vqi, v2], e[vqi, v4]], 
(* top117 *)
f[e[v1, v6], e[v1, v7], e[vqi, v1]] f[e[v1, v6], e[v3, v6], e[v6, v9]] f[e[v2, v4], e[v2, v5], e[vqi, v2]] f[e[v2, v4], e[v3, v4], e[v4, v8]] f[e[v3, v4], e[v3, v5], e[v3, v6]] f[e[v4, v8], e[v7, v8], e[v8, v9]] f[e[v5, a1], e[v2, v5], e[v3, v5]] f[e[v7, a3], e[v1, v7], e[v7, v8]] f[e[v9, a2], e[v6, v9], e[v8, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top118 *)
f[e[v1, v6], e[v3, v6], e[v6, v5]] f[e[v1, v6], e[vqi, v1], e[v1, v7]] f[e[v2, v4], e[v2, v5], e[vqi, v2]] f[e[v2, v4], e[v3, v4], e[v4, v8]] f[e[v3, v4], e[v3, v6], e[v3, v9]] f[e[v4, v8], e[v7, v8], e[v8, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v1, v7], e[v7, v8]] f[e[v9, a2], e[v3, v9], e[v8, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top119 *)
f[e[v1, v3], e[v1, v7], e[vqi, v1]] f[e[v1, v3], e[v3, v4], e[v3, v6]] f[e[v2, v4], e[v2, v5], e[vqi, v2]] f[e[v2, v4], e[v3, v4], e[v4, v8]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v6, v9], e[v7, v9], e[v8, v9]] f[e[v7, a3], e[v1, v7], e[v7, v9]] f[e[v8, a2], e[v4, v8], e[v8, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top120 *)
f[e[v1, v7], e[v1, v8], e[vqi, v1]] f[e[v1, v8], e[v4, v8], e[v8, v9]] f[e[v2, v5], e[v2, v6], e[vqi, v2]] f[e[v2, v6], e[v3, v6], e[v6, v9]] f[e[v3, v4], e[v3, v5], e[v3, v6]] f[e[v3, v4], e[v7, v4], e[v4, v8]] f[e[v5, a1], e[v2, v5], e[v3, v5]] f[e[v7, a3], e[v1, v7], e[v7, v4]] f[e[v9, a2], e[v6, v9], e[v8, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top121 *)
f[e[v1, v4], e[v4, v8], e[v4, v7]] f[e[v2, v3], e[v2, v5], e[vqi, v2]] f[e[v3, v1], e[v1, v4], e[vqi, v1]] f[e[v3, v1], e[v2, v3], e[v3, v6]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v6, v9], e[v7, v9], e[v8, v9]] f[e[v7, a3], e[v4, v7], e[v7, v9]] f[e[v8, a2], e[v4, v8], e[v8, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top122 *)
f[e[v1, v4], e[v1, v7], e[vqi, v1]] f[e[v1, v4], e[v3, v4], e[v4, v8]] f[e[v2, v3], e[v2, v6], e[vqi, v2]] f[e[v2, v3], e[v3, v4], e[v3, v5]] f[e[v2, v6], e[v6, v5], e[v6, v9]] f[e[v5, a1], e[v3, v5], e[v6, v5]] f[e[v6, v9], e[v7, v9], e[v8, v9]] f[e[v7, a3], e[v1, v7], e[v7, v9]] f[e[v8, a2], e[v4, v8], e[v8, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top123 *)
f[e[v1, v7], e[v1, v8], e[vqi, v1]] f[e[v2, v3], e[v2, v5], e[vqi, v2]] f[e[v2, v3], e[v3, v4], e[v3, v6]] f[e[v3, v4], e[v4, v8], e[v4, v9]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v4, v9], e[v6, v9], e[v7, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v1, v7], e[v7, v9]] f[e[v8, a2], e[v1, v8], e[v4, v8]] tr[e[vqi, v1], e[vqi, v2]], 
(* top124 *)
f[e[v1, v4], e[v4, v9], e[vqi, v4]] f[e[v2, v3], e[v2, v6], e[vqi, v2]] f[e[v2, v6], e[v6, v5], e[v6, v9]] f[e[v3, v1], e[v1, v4], e[v1, v7]] f[e[v3, v1], e[v2, v3], e[v3, v5]] f[e[v4, v9], e[v6, v9], e[v8, v9]] f[e[v5, a1], e[v3, v5], e[v6, v5]] f[e[v7, a3], e[v1, v7], e[v7, v8]] f[e[v8, a2], e[v7, v8], e[v8, v9]] tr[e[vqi, v2], e[vqi, v4]], 
(* top125 *)
f[e[v2, v1], e[v3, v1], e[v1, v7]] f[e[v2, v1], e[vqi, v2], e[v2, v5]] f[e[v3, v1], e[v3, v4], e[v3, v6]] f[e[v3, v4], e[v4, v9], e[vqi, v4]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v4, v9], e[v6, v9], e[v8, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v1, v7], e[v7, v8]] f[e[v8, a2], e[v7, v8], e[v8, v9]] tr[e[vqi, v2], e[vqi, v4]], 
(* top126 *)
f[e[v1, v4], e[v8, v4], e[v4, v9]] f[e[v2, v3], e[v2, v5], e[vqi, v2]] f[e[v3, v1], e[v1, v4], e[v1, v7]] f[e[v3, v1], e[v2, v3], e[v3, v6]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v4, v9], e[v6, v9], e[vqi, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v1, v7], e[v7, v8]] f[e[v8, a2], e[v8, v4], e[v7, v8]] tr[e[vqi, v2], e[vqi, v9]], 
(* top127 *)
f[e[v1, v3], e[v1, v7], e[v1, v9]] f[e[v1, v3], e[v3, v4], e[v3, v6]] f[e[v1, v9], e[v6, v9], e[v8, v9]] f[e[v2, v4], e[v2, v5], e[vqi, v2]] f[e[v2, v4], e[v3, v4], e[vqi, v4]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v1, v7], e[v7, v8]] f[e[v8, a2], e[v7, v8], e[v8, v9]] tr[e[vqi, v2], e[vqi, v4]], 
(* top128 *)
f[e[v1, v3], e[v1, v6], e[vqi, v1]] f[e[v1, v3], e[v3, v4], e[v3, v7]] f[e[v1, v6], e[v6, v5], e[v6, v9]] f[e[v2, v4], e[v2, v5], e[vqi, v2]] f[e[v2, v4], e[v3, v4], e[v4, v9]] f[e[v4, v9], e[v6, v9], e[v8, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v3, v7], e[v7, v8]] f[e[v8, a2], e[v7, v8], e[v8, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top129 *)
f[e[v1, v4], e[v4, v9], e[vqi, v4]] f[e[v1, v8], e[v7, v8], e[v8, v9]] f[e[v2, v3], e[v2, v6], e[vqi, v2]] f[e[v2, v6], e[v6, v5], e[v6, v9]] f[e[v3, v1], e[v1, v4], e[v1, v8]] f[e[v3, v1], e[v2, v3], e[v3, v5]] f[e[v4, v9], e[v6, v9], e[v8, v9]] f[e[v5, a1], e[v3, v5], e[v6, v5]] f[e[v7, a2], e[v7, a3], e[v7, v8]] tr[e[vqi, v2], e[vqi, v4]], 
(* top130 *)
f[e[v1, v8], e[v8, v9], e[v7, v8]] f[e[v2, v1], e[v2, v5], e[vqi, v2]] f[e[v2, v1], e[v3, v1], e[v1, v8]] f[e[v3, v1], e[v3, v4], e[v3, v6]] f[e[v3, v4], e[v4, v9], e[vqi, v4]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v4, v9], e[v6, v9], e[v8, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a2], e[v7, a3], e[v7, v8]] tr[e[vqi, v2], e[vqi, v4]], 
(* top131 *)
f[e[v1, v3], e[v1, v6], e[vqi, v1]] f[e[v1, v3], e[v3, v4], e[v3, v8]] f[e[v1, v6], e[v6, v5], e[v6, v9]] f[e[v2, v4], e[v2, v5], e[vqi, v2]] f[e[v2, v4], e[v3, v4], e[v4, v9]] f[e[v3, v8], e[v7, v8], e[v8, v9]] f[e[v4, v9], e[v6, v9], e[v8, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a2], e[v7, a3], e[v7, v8]] tr[e[vqi, v1], e[vqi, v2]], 
(* top132 *)
f[e[v1, v3], e[v2, v3], e[v3, v4]] f[e[v1, v3], e[vqi, v1], e[v1, v8]] f[e[v1, v8], e[v7, v8], e[v8, v9]] f[e[v2, v3], e[v2, v5], e[vqi, v2]] f[e[v2, v5], e[v6, v5], e[v5, v9]] f[e[v3, v4], e[v4, v6], e[v4, v7]] f[e[v6, a1], e[v4, v6], e[v6, v5]] f[e[v7, a3], e[v4, v7], e[v7, v8]] f[e[v9, a2], e[v5, v9], e[v8, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top133 *)
f[e[v1, v3], e[v3, v8], e[v3, v6]] f[e[v2, v1], e[v1, v3], e[vqi, v1]] f[e[v2, v1], e[v2, v5], e[vqi, v2]] f[e[v3, v6], e[v4, v6], e[v6, v9]] f[e[v3, v8], e[v4, v8], e[v7, v8]] f[e[v4, v5], e[v4, v6], e[v4, v8]] f[e[v5, a1], e[v2, v5], e[v4, v5]] f[e[v7, a3], e[v7, v8], e[v7, v9]] f[e[v9, a2], e[v6, v9], e[v7, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top134 *)
f[e[v1, v3], e[v1, v7], e[vqi, v1]] f[e[v1, v3], e[v3, v4], e[v3, v5]] f[e[v2, v4], e[v2, v5], e[vqi, v2]] f[e[v2, v4], e[v3, v4], e[v4, v8]] f[e[v2, v5], e[v3, v5], e[v6, v5]] f[e[v6, a1], e[v6, v5], e[v6, v9]] f[e[v6, v9], e[v7, v9], e[v8, v9]] f[e[v7, a3], e[v1, v7], e[v7, v9]] f[e[v8, a2], e[v4, v8], e[v8, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top135 *)
f[e[v1, v3], e[v3, v7], e[v3, v4]] f[e[v2, v1], e[v1, v3], e[vqi, v1]] f[e[v2, v1], e[v2, v5], e[vqi, v2]] f[e[v2, v5], e[v4, v5], e[v6, v5]] f[e[v3, v4], e[v4, v5], e[v4, v8]] f[e[v6, a1], e[v6, v5], e[v6, v9]] f[e[v6, v9], e[v7, v9], e[v8, v9]] f[e[v7, a3], e[v3, v7], e[v7, v9]] f[e[v8, a2], e[v4, v8], e[v8, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top136 *)
f[e[v1, v3], e[v1, v4], e[vqi, v1]] f[e[v1, v3], e[v2, v3], e[v3, v7]] f[e[v1, v4], e[v4, v5], e[v4, v8]] f[e[v2, v3], e[v2, v5], e[vqi, v2]] f[e[v2, v5], e[v4, v5], e[v6, v5]] f[e[v6, a1], e[v6, v5], e[v6, v9]] f[e[v6, v9], e[v7, v9], e[v8, v9]] f[e[v7, a3], e[v3, v7], e[v7, v9]] f[e[v8, a2], e[v4, v8], e[v8, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top137 *)
f[e[v1, v5], e[v6, v5], e[v4, v5]] f[e[v1, v8], e[v4, v8], e[v9, v8]] f[e[v2, v1], e[v1, v5], e[v1, v8]] f[e[v2, v1], e[v2, v3], e[vqi, v2]] f[e[v2, v3], e[v3, v4], e[vqi, v3]] f[e[v3, v4], e[v4, v5], e[v4, v8]] f[e[v6, a1], e[v6, v5], e[v6, v9]] f[e[v6, v9], e[v7, v9], e[v9, v8]] f[e[v7, a2], e[v7, a3], e[v7, v9]] tr[e[vqi, v2], e[vqi, v3]], 
(* top138 *)
f[e[v1, v2], e[v2, v4], e[vqi, v2]] f[e[v1, v2], e[vqi, v1], e[v1, v7]] f[e[v2, v4], e[v3, v4], e[v4, v6]] f[e[v3, v4], e[v7, v3], e[v3, v8]] f[e[v3, v8], e[v8, v5], e[v8, v9]] f[e[v4, v6], e[v6, v5], e[v6, v9]] f[e[v5, a1], e[v6, v5], e[v8, v5]] f[e[v7, a3], e[v1, v7], e[v7, v3]] f[e[v9, a2], e[v6, v9], e[v8, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top139 *)
f[e[v1, v2], e[v1, v8], e[vqi, v1]] f[e[v1, v2], e[v2, v4], e[vqi, v2]] f[e[v1, v8], e[v7, v8], e[v8, v9]] f[e[v2, v4], e[v3, v4], e[v4, v6]] f[e[v3, v4], e[v3, v5], e[v3, v7]] f[e[v4, v6], e[v6, v5], e[v6, v9]] f[e[v5, a1], e[v3, v5], e[v6, v5]] f[e[v7, a3], e[v3, v7], e[v7, v8]] f[e[v9, a2], e[v6, v9], e[v8, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top140 *)
f[e[v1, v2], e[v1, v4], e[vqi, v1]] f[e[v1, v2], e[v2, v3], e[vqi, v2]] f[e[v1, v4], e[v4, v6], e[v7, v4]] f[e[v2, v3], e[v3, v5], e[v3, v8]] f[e[v3, v8], e[v7, v8], e[v8, v9]] f[e[v4, v6], e[v6, v5], e[v6, v9]] f[e[v5, a1], e[v3, v5], e[v6, v5]] f[e[v7, a3], e[v7, v4], e[v7, v8]] f[e[v9, a2], e[v6, v9], e[v8, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top141 *)
f[e[v1, v2], e[v1, v3], e[vqi, v1]] f[e[v1, v2], e[v2, v4], e[vqi, v2]] f[e[v1, v3], e[v3, v4], e[v3, v8]] f[e[v2, v4], e[v3, v4], e[v4, v6]] f[e[v3, v8], e[v8, v5], e[v7, v8]] f[e[v4, v6], e[v6, v5], e[v6, v9]] f[e[v5, a1], e[v6, v5], e[v8, v5]] f[e[v7, a3], e[v7, v8], e[v7, v9]] f[e[v9, a2], e[v6, v9], e[v7, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top142 *)
f[e[v1, v2], e[v1, v8], e[vqi, v1]] f[e[v1, v2], e[v2, v3], e[vqi, v2]] f[e[v1, v8], e[v4, v8], e[v8, v5]] f[e[v2, v3], e[v3, v5], e[v3, v6]] f[e[v3, v6], e[v4, v6], e[v6, v9]] f[e[v4, v6], e[v7, v4], e[v4, v8]] f[e[v5, a1], e[v3, v5], e[v8, v5]] f[e[v7, a3], e[v7, v4], e[v7, v9]] f[e[v9, a2], e[v6, v9], e[v7, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top143 *)
f[e[v1, v2], e[v2, v3], e[vqi, v2]] f[e[v1, v2], e[vqi, v1], e[v1, v8]] f[e[v1, v8], e[v3, v8], e[v4, v8]] f[e[v2, v3], e[v3, v6], e[v3, v8]] f[e[v3, v6], e[v4, v6], e[v6, v5]] f[e[v4, v6], e[v7, v4], e[v4, v8]] f[e[v5, a1], e[v6, v5], e[v5, v9]] f[e[v7, a3], e[v7, v4], e[v7, v9]] f[e[v9, a2], e[v5, v9], e[v7, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top144 *)
f[e[v1, v2], e[v2, v3], e[vqi, v2]] f[e[v1, v2], e[vqi, v1], e[v1, v8]] f[e[v1, v8], e[v3, v8], e[v7, v8]] f[e[v2, v3], e[v3, v5], e[v3, v8]] f[e[v4, a3], e[v4, v6], e[v7, v4]] f[e[v4, v6], e[v6, v5], e[v6, v9]] f[e[v5, a1], e[v3, v5], e[v6, v5]] f[e[v7, v4], e[v7, v8], e[v7, v9]] f[e[v9, a2], e[v6, v9], e[v7, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top145 *)
f[e[v1, v2], e[v2, v3], e[vqi, v2]] f[e[v1, v2], e[vqi, v1], e[v1, v4]] f[e[v1, v4], e[v4, v6], e[v4, v8]] f[e[v2, v3], e[v3, v6], e[v3, v8]] f[e[v3, v6], e[v4, v6], e[v6, v5]] f[e[v3, v8], e[v4, v8], e[v7, v8]] f[e[v5, a1], e[v6, v5], e[v5, v9]] f[e[v7, a3], e[v7, v8], e[v7, v9]] f[e[v9, a2], e[v5, v9], e[v7, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top146 *)
f[e[v1, v2], e[v2, v4], e[vqi, v2]] f[e[v1, v2], e[vqi, v1], e[v1, v3]] f[e[v1, v3], e[v3, v4], e[v3, v8]] f[e[v2, v4], e[v3, v4], e[v4, v6]] f[e[v3, v8], e[v8, v5], e[v9, v8]] f[e[v4, v6], e[v6, v5], e[v6, v9]] f[e[v5, a1], e[v6, v5], e[v8, v5]] f[e[v6, v9], e[v7, v9], e[v9, v8]] f[e[v7, a2], e[v7, a3], e[v7, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top147 *)
f[e[v1, v3], e[v2, v3], e[v3, v6]] f[e[v1, v3], e[vqi, v1], e[v1, v7]] f[e[v2, v3], e[v2, v4], e[v2, v5]] f[e[v2, v4], e[v4, v8], e[v4, v9]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v4, v8], e[v7, v8], e[vqi, v8]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v1, v7], e[v7, v8]] f[e[v9, a2], e[v4, v9], e[v6, v9]] tr[e[vqi, v1], e[vqi, v8]], 
(* top148 *)
f[e[v1, v2], e[v1, v7], e[vqi, v1]] f[e[v1, v2], e[v2, v4], e[v2, v5]] f[e[v2, v4], e[v3, v4], e[v4, v8]] f[e[v3, v4], e[v3, v5], e[v3, v6]] f[e[v3, v6], e[v6, v9], e[vqi, v6]] f[e[v4, v8], e[v7, v8], e[v8, v9]] f[e[v5, a1], e[v2, v5], e[v3, v5]] f[e[v7, a3], e[v1, v7], e[v7, v8]] f[e[v9, a2], e[v6, v9], e[v8, v9]] tr[e[vqi, v1], e[vqi, v6]], 
(* top149 *)
f[e[v1, v2], e[v1, v7], e[vqi, v1]] f[e[v1, v2], e[v2, v5], e[v2, v8]] f[e[v2, v8], e[v4, v8], e[v8, v9]] f[e[v3, v4], e[v3, v6], e[vqi, v3]] f[e[v3, v4], e[v7, v4], e[v4, v8]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v1, v7], e[v7, v4]] f[e[v9, a2], e[v6, v9], e[v8, v9]] tr[e[vqi, v1], e[vqi, v3]], 
(* top150 *)
f[e[v1, v2], e[v1, v8], e[vqi, v1]] f[e[v1, v2], e[v2, v4], e[v2, v5]] f[e[v1, v8], e[v7, v8], e[v8, v9]] f[e[v2, v4], e[v3, v4], e[v4, v7]] f[e[v3, v4], e[v3, v6], e[vqi, v3]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v4, v7], e[v7, v8]] f[e[v9, a2], e[v6, v9], e[v8, v9]] tr[e[vqi, v1], e[vqi, v3]], 
(* top151 *)
f[e[v1, v2], e[v1, v7], e[vqi, v1]] f[e[v1, v2], e[v2, v4], e[v2, v5]] f[e[v2, v4], e[v3, v4], e[v4, v8]] f[e[v3, v4], e[v3, v6], e[vqi, v3]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v6, v9], e[v7, v9], e[v8, v9]] f[e[v7, a3], e[v1, v7], e[v7, v9]] f[e[v8, a2], e[v4, v8], e[v8, v9]] tr[e[vqi, v1], e[vqi, v3]], 
(* top152 *)
f[e[v1, v2], e[v2, v5], e[v2, v6]] f[e[v1, v2], e[vqi, v1], e[v1, v7]] f[e[v2, v6], e[v3, v6], e[v6, v9]] f[e[v3, v4], e[v3, v5], e[v3, v6]] f[e[v3, v4], e[v7, v4], e[v4, v8]] f[e[v4, v8], e[v8, v9], e[vqi, v8]] f[e[v5, a1], e[v2, v5], e[v3, v5]] f[e[v7, a3], e[v1, v7], e[v7, v4]] f[e[v9, a2], e[v6, v9], e[v8, v9]] tr[e[vqi, v1], e[vqi, v8]], 
(* top153 *)
f[e[v1, v2], e[v2, v5], e[v2, v6]] f[e[v1, v2], e[vqi, v1], e[v1, v7]] f[e[v2, v6], e[v3, v6], e[v6, v9]] f[e[v3, v4], e[v3, v5], e[v3, v6]] f[e[v3, v4], e[v4, v8], e[v4, v9]] f[e[v4, v8], e[v7, v8], e[vqi, v8]] f[e[v5, a1], e[v2, v5], e[v3, v5]] f[e[v7, a3], e[v1, v7], e[v7, v8]] f[e[v9, a2], e[v4, v9], e[v6, v9]] tr[e[vqi, v1], e[vqi, v8]], 
(* top154 *)
f[e[v1, v2], e[v2, v3], e[v2, v5]] f[e[v1, v2], e[vqi, v1], e[v1, v7]] f[e[v2, v3], e[v3, v6], e[v3, v8]] f[e[v3, v6], e[v6, v4], e[v6, v5]] f[e[v3, v8], e[v4, v8], e[v7, v8]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v6, v4], e[v4, v8], e[v4, v9]] f[e[v7, a3], e[v1, v7], e[v7, v8]] f[e[v9, a2], e[v4, v9], e[vqi, v9]] tr[e[vqi, v1], e[vqi, v9]], 
(* top155 *)
f[e[v1, v2], e[v2, v3], e[v2, v5]] f[e[v1, v2], e[vqi, v1], e[v1, v7]] f[e[v2, v3], e[v3, v6], e[v3, v8]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v3, v8], e[v4, v8], e[v8, v9]] f[e[v4, a2], e[v4, v8], e[vqi, v4]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v6, v9], e[v7, v9], e[v8, v9]] f[e[v7, a3], e[v1, v7], e[v7, v9]] tr[e[vqi, v1], e[vqi, v4]], 
(* top156 *)
f[e[v1, v2], e[v1, v8], e[vqi, v1]] f[e[v1, v2], e[v2, v4], e[v2, v5]] f[e[v1, v8], e[v4, v8], e[v7, v8]] f[e[v2, v4], e[v3, v4], e[v4, v8]] f[e[v3, v4], e[v3, v6], e[v3, v9]] f[e[v3, v6], e[v6, v5], e[vqi, v6]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v7, v8], e[v7, v9]] f[e[v9, a2], e[v3, v9], e[v7, v9]] tr[e[vqi, v1], e[vqi, v6]], 
(* top157 *)
f[e[v1, v2], e[v2, v5], e[v2, v6]] f[e[v1, v2], e[vqi, v1], e[v1, v8]] f[e[v1, v8], e[v4, v8], e[v7, v8]] f[e[v2, v6], e[v3, v6], e[v6, v9]] f[e[v3, v4], e[v3, v6], e[vqi, v3]] f[e[v3, v4], e[v4, v5], e[v4, v8]] f[e[v5, a1], e[v2, v5], e[v4, v5]] f[e[v7, a3], e[v7, v8], e[v7, v9]] f[e[v9, a2], e[v6, v9], e[v7, v9]] tr[e[vqi, v1], e[vqi, v3]], 
(* top158 *)
f[e[v1, v2], e[v1, v8], e[vqi, v1]] f[e[v1, v2], e[v2, v4], e[v2, v5]] f[e[v1, v8], e[v4, v8], e[v9, v8]] f[e[v2, v4], e[v3, v4], e[v4, v8]] f[e[v3, v4], e[v3, v6], e[v3, v9]] f[e[v3, v6], e[v6, v5], e[vqi, v6]] f[e[v3, v9], e[v7, v9], e[v9, v8]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a2], e[v7, a3], e[v7, v9]] tr[e[vqi, v1], e[vqi, v6]], 
(* top159 *)
f[e[v1, v2], e[v1, v8], e[vqi, v1]] f[e[v1, v2], e[v2, v4], e[v2, v5]] f[e[v1, v8], e[v6, v8], e[v9, v8]] f[e[v2, v4], e[v3, v4], e[v4, v9]] f[e[v3, v4], e[v3, v6], e[vqi, v3]] f[e[v3, v6], e[v6, v5], e[v6, v8]] f[e[v4, v9], e[v7, v9], e[v9, v8]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a2], e[v7, a3], e[v7, v9]] tr[e[vqi, v1], e[vqi, v3]], 
(* top160 *)
f[e[v1, v2], e[v1, v7], e[vqi, v1]] f[e[v1, v2], e[v2, v5], e[v2, v8]] f[e[v2, v8], e[v3, v8], e[v8, v9]] f[e[v4, v3], e[v3, v8], e[vqi, v3]] f[e[v4, v3], e[v4, v6], e[v7, v4]] f[e[v4, v6], e[v6, v5], e[v6, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v1, v7], e[v7, v4]] f[e[v9, a2], e[v6, v9], e[v8, v9]] tr[e[vqi, v1], e[vqi, v3]], 
(* top161 *)
f[e[v1, v2], e[v1, v7], e[vqi, v1]] f[e[v1, v2], e[v2, v3], e[v2, v5]] f[e[v2, v3], e[v3, v8], e[vqi, v3]] f[e[v2, v5], e[v6, v5], e[v5, v9]] f[e[v3, v8], e[v4, v8], e[v7, v8]] f[e[v4, v6], e[v4, v8], e[v4, v9]] f[e[v6, a1], e[v4, v6], e[v6, v5]] f[e[v7, a3], e[v1, v7], e[v7, v8]] f[e[v9, a2], e[v4, v9], e[v5, v9]] tr[e[vqi, v1], e[vqi, v3]], 
(* top162 *)
f[e[v1, v2], e[v2, v3], e[v2, v5]] f[e[v1, v2], e[vqi, v1], e[v1, v7]] f[e[v1, v7], e[v7, v8], e[v7, v9]] f[e[v2, v3], e[v3, v6], e[vqi, v3]] f[e[v3, v6], e[v4, v6], e[v6, v5]] f[e[v4, v6], e[v4, v8], e[v4, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v8, a3], e[v4, v8], e[v7, v8]] f[e[v9, a2], e[v4, v9], e[v7, v9]] tr[e[vqi, v1], e[vqi, v3]], 
(* top163 *)
f[e[v1, v2], e[v1, v8], e[vqi, v1]] f[e[v1, v2], e[v2, v3], e[v2, v5]] f[e[v1, v8], e[v3, v8], e[v4, v8]] f[e[v2, v3], e[v3, v8], e[vqi, v3]] f[e[v2, v5], e[v6, v5], e[v5, v9]] f[e[v4, v6], e[v7, v4], e[v4, v8]] f[e[v6, a1], e[v4, v6], e[v6, v5]] f[e[v7, a3], e[v7, v4], e[v7, v9]] f[e[v9, a2], e[v5, v9], e[v7, v9]] tr[e[vqi, v1], e[vqi, v3]], 
(* top164 *)
f[e[v1, v2], e[v2, v3], e[v2, v5]] f[e[v1, v2], e[vqi, v1], e[v1, v8]] f[e[v1, v8], e[v3, v8], e[v7, v8]] f[e[v2, v3], e[v3, v8], e[vqi, v3]] f[e[v4, a3], e[v4, v6], e[v7, v4]] f[e[v4, v6], e[v6, v5], e[v6, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, v4], e[v7, v8], e[v7, v9]] f[e[v9, a2], e[v6, v9], e[v7, v9]] tr[e[vqi, v1], e[vqi, v3]], 
(* top165 *)
f[e[v1, v2], e[v1, v8], e[vqi, v1]] f[e[v1, v2], e[v2, v3], e[v2, v5]] f[e[v1, v8], e[v3, v8], e[v4, v8]] f[e[v2, v3], e[v3, v8], e[vqi, v3]] f[e[v2, v5], e[v6, v5], e[v5, v9]] f[e[v4, v6], e[v4, v8], e[v9, v4]] f[e[v6, a1], e[v4, v6], e[v6, v5]] f[e[v7, a2], e[v7, a3], e[v7, v9]] f[e[v9, v4], e[v5, v9], e[v7, v9]] tr[e[vqi, v1], e[vqi, v3]], 
(* top166 *)
f[e[v1, v2], e[v2, v5], e[v2, v8]] f[e[v1, v2], e[vqi, v1], e[v1, v7]] f[e[v2, v5], e[v4, v5], e[v6, v5]] f[e[v2, v8], e[v3, v8], e[v4, v8]] f[e[v4, v5], e[v4, v8], e[v4, v9]] f[e[v6, a1], e[v6, v5], e[v6, v9]] f[e[v7, a3], e[v1, v7], e[v7, v3]] f[e[v7, v3], e[v3, v8], e[vqi, v3]] f[e[v9, a2], e[v4, v9], e[v6, v9]] tr[e[vqi, v1], e[vqi, v3]], 
(* top167 *)
f[e[v1, v3], e[v1, v8], e[vqi, v1]] f[e[v1, v3], e[v2, v3], e[vqi, v3]] f[e[v1, v8], e[v2, v8], e[v4, v8]] f[e[v2, v3], e[v2, v5], e[v2, v8]] f[e[v2, v5], e[v4, v5], e[v6, v5]] f[e[v4, v5], e[v4, v8], e[v9, v4]] f[e[v6, a1], e[v6, v5], e[v6, v9]] f[e[v7, a2], e[v7, a3], e[v7, v9]] f[e[v9, v4], e[v6, v9], e[v7, v9]] tr[e[vqi, v1], e[vqi, v3]], 
(* top168 *)
f[e[v1, v4], e[v7, v1], e[v1, v8]] f[e[v1, v4], e[vqi, v4], e[v3, v4]] f[e[v1, v8], e[v8, v2], e[v8, v9]] f[e[v2, v3], e[v2, v5], e[v8, v2]] f[e[v2, v3], e[v3, v4], e[v3, v6]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v7, v1], e[vqi, v7]] f[e[v9, a2], e[v6, v9], e[v8, v9]] tr[e[vqi, v4], e[vqi, v7]], 
(* top169 *)
f[e[v1, v4], e[v1, v9], e[v1, v8]] f[e[v1, v4], e[v3, v4], e[vqi, v4]] f[e[v1, v8], e[v8, v2], e[v7, v8]] f[e[v2, v3], e[v2, v5], e[v8, v2]] f[e[v2, v3], e[v3, v4], e[v3, v6]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v7, v8], e[vqi, v7]] f[e[v9, a2], e[v1, v9], e[v6, v9]] tr[e[vqi, v4], e[vqi, v7]], 
(* top170 *)
f[e[v1, v2], e[v1, v8], e[v1, v4]] f[e[v1, v2], e[v2, v3], e[v2, v5]] f[e[v1, v4], e[v3, v4], e[vqi, v4]] f[e[v2, v3], e[v3, v4], e[v3, v6]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, v8], e[v7, v9], e[vqi, v7]] f[e[v8, a3], e[v1, v8], e[v7, v8]] f[e[v9, a2], e[v6, v9], e[v7, v9]] tr[e[vqi, v4], e[vqi, v7]], 
(* top171 *)
f[e[v1, v2], e[v1, v4], e[v1, v8]] f[e[v1, v2], e[v2, v3], e[v2, v5]] f[e[v1, v4], e[v3, v4], e[vqi, v4]] f[e[v2, v3], e[v3, v4], e[v3, v6]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v6, v9], e[v7, v9], e[v8, v9]] f[e[v7, a3], e[v7, v9], e[vqi, v7]] f[e[v8, a2], e[v1, v8], e[v8, v9]] tr[e[vqi, v4], e[vqi, v7]], 
(* top172 *)
f[e[v1, v2], e[v1, v6], e[vqi, v1]] f[e[v1, v2], e[v2, v4], e[v2, v5]] f[e[v1, v6], e[v3, v6], e[v6, v9]] f[e[v2, v4], e[v3, v4], e[v4, v8]] f[e[v3, v4], e[v3, v5], e[v3, v6]] f[e[v4, v8], e[v7, v8], e[v8, v9]] f[e[v5, a1], e[v2, v5], e[v3, v5]] f[e[v7, a3], e[v7, v8], e[vqi, v7]] f[e[v9, a2], e[v6, v9], e[v8, v9]] tr[e[vqi, v1], e[vqi, v7]], 
(* top173 *)
f[e[v1, v2], e[v2, v4], e[v2, v5]] f[e[v1, v2], e[vqi, v1], e[v1, v6]] f[e[v1, v6], e[v3, v6], e[v6, v5]] f[e[v2, v4], e[v3, v4], e[v4, v8]] f[e[v3, v4], e[v3, v6], e[v3, v9]] f[e[v4, v8], e[v7, v8], e[v8, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v7, v8], e[vqi, v7]] f[e[v9, a2], e[v3, v9], e[v8, v9]] tr[e[vqi, v1], e[vqi, v7]], 
(* top174 *)
f[e[v1, v2], e[v2, v5], e[v2, v8]] f[e[v1, v2], e[vqi, v1], e[v1, v3]] f[e[v1, v3], e[v3, v4], e[v3, v6]] f[e[v2, v8], e[v4, v8], e[v8, v9]] f[e[v3, v4], e[v7, v4], e[v4, v8]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v7, v4], e[vqi, v7]] f[e[v9, a2], e[v6, v9], e[v8, v9]] tr[e[vqi, v1], e[vqi, v7]], 
(* top175 *)
f[e[v1, v2], e[v2, v4], e[v2, v5]] f[e[v1, v2], e[vqi, v1], e[v1, v3]] f[e[v1, v3], e[v3, v4], e[v3, v6]] f[e[v2, v4], e[v3, v4], e[v4, v8]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, v8], e[v7, v9], e[vqi, v7]] f[e[v8, a3], e[v4, v8], e[v7, v8]] f[e[v9, a2], e[v6, v9], e[v7, v9]] tr[e[vqi, v1], e[vqi, v7]], 
(* top176 *)
f[e[v1, v2], e[v1, v3], e[vqi, v1]] f[e[v1, v2], e[v2, v4], e[v2, v5]] f[e[v1, v3], e[v3, v4], e[v3, v6]] f[e[v2, v4], e[v3, v4], e[v4, v8]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v6, v9], e[v7, v9], e[v8, v9]] f[e[v7, a3], e[v7, v9], e[vqi, v7]] f[e[v8, a2], e[v4, v8], e[v8, v9]] tr[e[vqi, v1], e[vqi, v7]], 
(* top177 *)
f[e[v1, v2], e[v1, v8], e[vqi, v1]] f[e[v1, v2], e[v2, v5], e[v2, v6]] f[e[v1, v8], e[v4, v8], e[v8, v9]] f[e[v2, v6], e[v3, v6], e[v6, v9]] f[e[v3, v4], e[v3, v5], e[v3, v6]] f[e[v3, v4], e[v7, v4], e[v4, v8]] f[e[v5, a1], e[v2, v5], e[v3, v5]] f[e[v7, a3], e[v7, v4], e[vqi, v7]] f[e[v9, a2], e[v6, v9], e[v8, v9]] tr[e[vqi, v1], e[vqi, v7]], 
(* top178 *)
f[e[v1, v2], e[v1, v8], e[vqi, v1]] f[e[v1, v2], e[v2, v5], e[v2, v6]] f[e[v1, v8], e[v4, v8], e[v7, v8]] f[e[v2, v6], e[v3, v6], e[v6, v9]] f[e[v3, v4], e[v3, v5], e[v3, v6]] f[e[v3, v4], e[v4, v8], e[v4, v9]] f[e[v5, a1], e[v2, v5], e[v3, v5]] f[e[v7, a3], e[v7, v8], e[vqi, v7]] f[e[v9, a2], e[v4, v9], e[v6, v9]] tr[e[vqi, v1], e[vqi, v7]], 
(* top179 *)
f[e[v1, v2], e[v1, v4], e[vqi, v1]] f[e[v1, v2], e[v2, v5], e[v2, v6]] f[e[v1, v4], e[v3, v4], e[v4, v8]] f[e[v2, v6], e[v3, v6], e[v6, v9]] f[e[v3, v4], e[v3, v5], e[v3, v6]] f[e[v5, a1], e[v2, v5], e[v3, v5]] f[e[v7, v8], e[v7, v9], e[vqi, v7]] f[e[v8, a3], e[v4, v8], e[v7, v8]] f[e[v9, a2], e[v6, v9], e[v7, v9]] tr[e[vqi, v1], e[vqi, v7]], 
(* top180 *)
f[e[v1, v4], e[v4, v8], e[v4, v2]] f[e[v1, v4], e[v7, v1], e[vqi, v1]] f[e[v2, v3], e[v3, v6], e[v3, v8]] f[e[v2, v3], e[v4, v2], e[v2, v5]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v3, v8], e[v4, v8], e[v8, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v7, v1], e[vqi, v7]] f[e[v9, a2], e[v6, v9], e[v8, v9]] tr[e[vqi, v1], e[vqi, v7]], 
(* top181 *)
f[e[v1, v2], e[v2, v5], e[v2, v8]] f[e[v1, v2], e[vqi, v1], e[v1, v4]] f[e[v1, v4], e[v4, v3], e[v7, v4]] f[e[v2, v8], e[v3, v8], e[v8, v9]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v4, v3], e[v3, v6], e[v3, v8]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v7, v4], e[vqi, v7]] f[e[v9, a2], e[v6, v9], e[v8, v9]] tr[e[vqi, v1], e[vqi, v7]], 
(* top182 *)
f[e[v1, v4], e[v1, v9], e[vqi, v1]] f[e[v1, v4], e[v4, v2], e[v4, v8]] f[e[v2, v3], e[v3, v6], e[v3, v8]] f[e[v2, v3], e[v4, v2], e[v2, v5]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v3, v8], e[v4, v8], e[v7, v8]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v7, v8], e[vqi, v7]] f[e[v9, a2], e[v1, v9], e[v6, v9]] tr[e[vqi, v1], e[vqi, v7]], 
(* top183 *)
f[e[v1, v2], e[v1, v4], e[vqi, v1]] f[e[v1, v2], e[v2, v5], e[v2, v8]] f[e[v1, v4], e[v4, v8], e[v4, v9]] f[e[v2, v8], e[v3, v8], e[v4, v8]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v3, v6], e[v7, v3], e[v3, v8]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v7, v3], e[vqi, v7]] f[e[v9, a2], e[v4, v9], e[v6, v9]] tr[e[vqi, v1], e[vqi, v7]], 
(* top184 *)
f[e[v1, v6], e[v6, v9], e[v6, v7]] f[e[v2, v4], e[v2, v5], e[vqi, v2]] f[e[v2, v4], e[v3, v4], e[v4, v8]] f[e[v3, v1], e[v1, v6], e[vqi, v1]] f[e[v3, v1], e[v3, v4], e[v3, v5]] f[e[v4, v8], e[v7, v8], e[v8, v9]] f[e[v5, a1], e[v2, v5], e[v3, v5]] f[e[v7, a3], e[v6, v7], e[v7, v8]] f[e[v9, a2], e[v6, v9], e[v8, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top185 *)
f[e[v1, v6], e[v1, v7], e[vqi, v1]] f[e[v1, v6], e[v3, v6], e[v6, v9]] f[e[v2, v5], e[v2, v8], e[vqi, v2]] f[e[v2, v8], e[v4, v8], e[v8, v9]] f[e[v3, v4], e[v3, v5], e[v3, v6]] f[e[v3, v4], e[v7, v4], e[v4, v8]] f[e[v5, a1], e[v2, v5], e[v3, v5]] f[e[v7, a3], e[v1, v7], e[v7, v4]] f[e[v9, a2], e[v6, v9], e[v8, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top186 *)
f[e[v1, v3], e[v1, v7], e[vqi, v1]] f[e[v1, v3], e[v3, v4], e[v3, v6]] f[e[v2, v5], e[v2, v8], e[vqi, v2]] f[e[v3, v4], e[v4, v8], e[v4, v9]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v4, v9], e[v6, v9], e[v7, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v1, v7], e[v7, v9]] f[e[v8, a2], e[v2, v8], e[v4, v8]] tr[e[vqi, v1], e[vqi, v2]], 
(* top187 *)
f[e[v1, v7], e[v1, v8], e[vqi, v1]] f[e[v2, v3], e[v2, v6], e[vqi, v2]] f[e[v2, v3], e[v3, v4], e[v3, v5]] f[e[v2, v6], e[v6, v5], e[v6, v9]] f[e[v3, v4], e[v4, v8], e[v4, v9]] f[e[v4, v9], e[v6, v9], e[v7, v9]] f[e[v5, a1], e[v3, v5], e[v6, v5]] f[e[v7, a3], e[v1, v7], e[v7, v9]] f[e[v8, a2], e[v1, v8], e[v4, v8]] tr[e[vqi, v1], e[vqi, v2]], 
(* top188 *)
f[e[v1, a2], e[v1, v8], e[vqi, v1]] f[e[v1, v8], e[v4, v8], e[v8, v7]] f[e[v2, v3], e[v2, v5], e[vqi, v2]] f[e[v2, v3], e[v3, v4], e[v3, v6]] f[e[v3, v4], e[v4, v8], e[v4, v9]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v4, v9], e[v6, v9], e[v7, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v8, v7], e[v7, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top189 *)
f[e[v2, v1], e[v2, v5], e[vqi, v2]] f[e[v2, v1], e[v3, v1], e[v1, v7]] f[e[v3, v1], e[v3, v4], e[v3, v9]] f[e[v3, v4], e[v4, v6], e[vqi, v4]] f[e[v3, v9], e[v6, v9], e[v8, v9]] f[e[v4, v6], e[v6, v5], e[v6, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v1, v7], e[v7, v8]] f[e[v8, a2], e[v7, v8], e[v8, v9]] tr[e[vqi, v2], e[vqi, v4]], 
(* top190 *)
f[e[v1, v3], e[v1, v9], e[v1, v6]] f[e[v1, v3], e[v3, v4], e[v3, v7]] f[e[v1, v6], e[v6, v5], e[vqi, v6]] f[e[v1, v9], e[v4, v9], e[v8, v9]] f[e[v2, v4], e[v2, v5], e[vqi, v2]] f[e[v2, v4], e[v3, v4], e[v4, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v3, v7], e[v7, v8]] f[e[v8, a2], e[v7, v8], e[v8, v9]] tr[e[vqi, v2], e[vqi, v6]], 
(* top191 *)
f[e[v1, v8], e[v7, v8], e[v8, v9]] f[e[v2, v1], e[v2, v5], e[vqi, v2]] f[e[v2, v1], e[v3, v1], e[v1, v8]] f[e[v3, v1], e[v3, v4], e[v3, v9]] f[e[v3, v4], e[v4, v6], e[vqi, v4]] f[e[v3, v9], e[v6, v9], e[v8, v9]] f[e[v4, v6], e[v6, v5], e[v6, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a2], e[v7, a3], e[v7, v8]] tr[e[vqi, v2], e[vqi, v4]], 
(* top192 *)
f[e[v1, v2], e[v2, v4], e[vqi, v2]] f[e[v1, v2], e[vqi, v1], e[v1, v3]] f[e[v1, v3], e[v7, v3], e[v3, v8]] f[e[v2, v4], e[v4, v6], e[v7, v4]] f[e[v3, v8], e[v8, v5], e[v8, v9]] f[e[v4, v6], e[v6, v5], e[v6, v9]] f[e[v5, a1], e[v6, v5], e[v8, v5]] f[e[v7, a3], e[v7, v3], e[v7, v4]] f[e[v9, a2], e[v6, v9], e[v8, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top193 *)
f[e[v1, v3], e[v4, v3], e[v3, v6]] f[e[v1, v3], e[vqi, v1], e[v1, v7]] f[e[v2, v4], e[v2, v5], e[v2, v9]] f[e[v2, v4], e[v4, v3], e[v4, v8]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v4, v8], e[v7, v8], e[vqi, v8]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v1, v7], e[v7, v8]] f[e[v9, a2], e[v2, v9], e[v6, v9]] tr[e[vqi, v1], e[vqi, v8]], 
(* top194 *)
f[e[v1, v2], e[v2, v5], e[v2, v8]] f[e[v1, v2], e[vqi, v1], e[v1, v4]] f[e[v1, v4], e[v7, v4], e[v4, v8]] f[e[v2, v8], e[v4, v8], e[v8, v9]] f[e[v3, v6], e[v3, v7], e[vqi, v3]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v3, v7], e[v7, v4]] f[e[v9, a2], e[v6, v9], e[v8, v9]] tr[e[vqi, v1], e[vqi, v3]], 
(* top195 *)
f[e[v1, v2], e[v1, v8], e[vqi, v1]] f[e[v1, v2], e[v2, v5], e[v2, v7]] f[e[v1, v8], e[v7, v8], e[v8, v9]] f[e[v2, v7], e[v4, v7], e[v7, v8]] f[e[v3, v4], e[v3, v6], e[vqi, v3]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v4, a3], e[v3, v4], e[v4, v7]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v9, a2], e[v6, v9], e[v8, v9]] tr[e[vqi, v1], e[vqi, v3]], 
(* top196 *)
f[e[v1, v3], e[v1, v7], e[vqi, v1]] f[e[v1, v3], e[v2, v3], e[v3, v6]] f[e[v2, v3], e[v2, v5], e[v2, v8]] f[e[v2, v8], e[v4, v8], e[v7, v8]] f[e[v3, v6], e[v6, v4], e[v6, v5]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v6, v4], e[v4, v8], e[v4, v9]] f[e[v7, a3], e[v1, v7], e[v7, v8]] f[e[v9, a2], e[v4, v9], e[vqi, v9]] tr[e[vqi, v1], e[vqi, v9]], 
(* top197 *)
f[e[v1, v2], e[v1, v7], e[vqi, v1]] f[e[v1, v2], e[v2, v5], e[v2, v8]] f[e[v2, v8], e[v3, v8], e[v4, v8]] f[e[v3, v6], e[v6, v4], e[v6, v5]] f[e[v3, v6], e[v7, v3], e[v3, v8]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v6, v4], e[v4, v8], e[v4, v9]] f[e[v7, a3], e[v1, v7], e[v7, v3]] f[e[v9, a2], e[v4, v9], e[vqi, v9]] tr[e[vqi, v1], e[vqi, v9]], 
(* top198 *)
f[e[v1, v2], e[v1, v8], e[vqi, v1]] f[e[v1, v2], e[v2, v4], e[v2, v6]] f[e[v1, v8], e[v4, v8], e[v7, v8]] f[e[v2, v4], e[v3, v4], e[v4, v8]] f[e[v2, v6], e[v3, v6], e[v6, v5]] f[e[v3, v4], e[v3, v6], e[v3, v9]] f[e[v5, a1], e[v6, v5], e[vqi, v5]] f[e[v7, a3], e[v7, v8], e[v7, v9]] f[e[v9, a2], e[v3, v9], e[v7, v9]] tr[e[vqi, v1], e[vqi, v5]], 
(* top199 *)
f[e[v1, v2], e[v1, v8], e[vqi, v1]] f[e[v1, v2], e[v2, v4], e[v2, v6]] f[e[v1, v8], e[v4, v8], e[v9, v8]] f[e[v2, v4], e[v3, v4], e[v4, v8]] f[e[v2, v6], e[v3, v6], e[v6, v5]] f[e[v3, v4], e[v3, v6], e[v3, v9]] f[e[v3, v9], e[v7, v9], e[v9, v8]] f[e[v5, a1], e[v6, v5], e[vqi, v5]] f[e[v7, a2], e[v7, a3], e[v7, v9]] tr[e[vqi, v1], e[vqi, v5]], 
(* top200 *)
f[e[v1, v2], e[v1, v3], e[vqi, v1]] f[e[v1, v2], e[v2, v5], e[v2, v8]] f[e[v1, v3], e[v7, v3], e[v3, v8]] f[e[v2, v5], e[v4, v5], e[v6, v5]] f[e[v2, v8], e[v3, v8], e[v4, v8]] f[e[v4, v5], e[v4, v8], e[v4, v9]] f[e[v6, a1], e[v6, v5], e[v6, v9]] f[e[v7, a3], e[v7, v3], e[vqi, v7]] f[e[v9, a2], e[v4, v9], e[v6, v9]] tr[e[vqi, v1], e[vqi, v7]], 
(* top201 *)
f[e[v1, v4], e[v7, v4], e[vqi, v4]] f[e[v1, v8], e[v8, v2], e[v8, v9]] f[e[v2, v3], e[v2, v5], e[v8, v2]] f[e[v3, v1], e[v1, v4], e[v1, v8]] f[e[v3, v1], e[v2, v3], e[v3, v6]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v7, v4], e[vqi, v7]] f[e[v9, a2], e[v6, v9], e[v8, v9]] tr[e[vqi, v4], e[vqi, v7]], 
(* top202 *)
f[e[v1, v4], e[v3, v4], e[v2, v4]] f[e[v1, v4], e[v7, v1], e[v1, v8]] f[e[v1, v8], e[v8, v2], e[v8, v9]] f[e[v2, v4], e[v2, v5], e[v8, v2]] f[e[v3, v4], e[v3, v6], e[vqi, v3]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v7, v1], e[vqi, v7]] f[e[v9, a2], e[v6, v9], e[v8, v9]] tr[e[vqi, v3], e[vqi, v7]], 
(* top203 *)
f[e[v1, v4], e[v4, v9], e[vqi, v4]] f[e[v1, v8], e[v8, v2], e[v7, v8]] f[e[v2, v3], e[v2, v5], e[v8, v2]] f[e[v3, v1], e[v1, v4], e[v1, v8]] f[e[v3, v1], e[v2, v3], e[v3, v6]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v7, v8], e[vqi, v7]] f[e[v9, a2], e[v4, v9], e[v6, v9]] tr[e[vqi, v4], e[vqi, v7]], 
(* top204 *)
f[e[v1, v4], e[v1, v9], e[v1, v8]] f[e[v1, v4], e[v2, v4], e[v3, v4]] f[e[v1, v8], e[v8, v2], e[v7, v8]] f[e[v2, v4], e[v2, v5], e[v8, v2]] f[e[v3, v4], e[v3, v6], e[vqi, v3]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v7, v8], e[vqi, v7]] f[e[v9, a2], e[v1, v9], e[v6, v9]] tr[e[vqi, v3], e[vqi, v7]], 
(* top205 *)
f[e[v1, v2], e[v2, v5], e[v2, v8]] f[e[v1, v2], e[vqi, v1], e[v1, v6]] f[e[v1, v6], e[v3, v6], e[v6, v9]] f[e[v2, v8], e[v4, v8], e[v8, v9]] f[e[v3, v4], e[v3, v5], e[v3, v6]] f[e[v3, v4], e[v7, v4], e[v4, v8]] f[e[v5, a1], e[v2, v5], e[v3, v5]] f[e[v7, a3], e[v7, v4], e[vqi, v7]] f[e[v9, a2], e[v6, v9], e[v8, v9]] tr[e[vqi, v1], e[vqi, v7]], 
(* top206 *)
f[e[v1, v5], e[vqi, v1], e[v1, v6]] f[e[v1, v6], e[v6, v2], e[v3, v6]] f[e[v2, v4], e[v2, v5], e[v6, v2]] f[e[v2, v4], e[v3, v4], e[v4, v8]] f[e[v3, v4], e[v3, v6], e[v3, v9]] f[e[v4, v8], e[v7, v8], e[v8, v9]] f[e[v5, a1], e[v1, v5], e[v2, v5]] f[e[v7, a3], e[v7, v8], e[vqi, v7]] f[e[v9, a2], e[v3, v9], e[v8, v9]] tr[e[vqi, v1], e[vqi, v7]], 
(* top207 *)
f[e[v1, v2], e[v1, v6], e[vqi, v1]] f[e[v1, v2], e[v2, v5], e[v2, v8]] f[e[v1, v6], e[v3, v6], e[v6, v5]] f[e[v2, v8], e[v4, v8], e[v8, v9]] f[e[v3, v4], e[v3, v6], e[v3, v9]] f[e[v3, v4], e[v7, v4], e[v4, v8]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v7, v4], e[vqi, v7]] f[e[v9, a2], e[v3, v9], e[v8, v9]] tr[e[vqi, v1], e[vqi, v7]], 
(* top208 *)
f[e[v1, v3], e[v1, v8], e[vqi, v1]] f[e[v1, v3], e[v3, v4], e[v3, v6]] f[e[v1, v8], e[v2, v8], e[v4, v8]] f[e[v2, v5], e[v2, v8], e[v2, v9]] f[e[v3, v4], e[v7, v4], e[v4, v8]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v7, v4], e[vqi, v7]] f[e[v9, a2], e[v2, v9], e[v6, v9]] tr[e[vqi, v1], e[vqi, v7]], 
(* top209 *)
f[e[v1, v2], e[v2, v5], e[v2, v8]] f[e[v1, v2], e[vqi, v1], e[v1, v4]] f[e[v1, v4], e[v3, v4], e[v4, v8]] f[e[v2, v8], e[v4, v8], e[v8, v9]] f[e[v3, v4], e[v3, v6], e[v7, v3]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v7, v3], e[vqi, v7]] f[e[v9, a2], e[v6, v9], e[v8, v9]] tr[e[vqi, v1], e[vqi, v7]], 
(* top210 *)
f[e[v1, v2], e[v2, v5], e[v2, v8]] f[e[v1, v2], e[vqi, v1], e[v1, v3]] f[e[v1, v3], e[v3, v4], e[v3, v5]] f[e[v2, v5], e[v3, v5], e[v6, v5]] f[e[v2, v8], e[v4, v8], e[v8, v9]] f[e[v3, v4], e[v7, v4], e[v4, v8]] f[e[v6, a1], e[v6, v5], e[v6, v9]] f[e[v7, a3], e[v7, v4], e[vqi, v7]] f[e[v9, a2], e[v6, v9], e[v8, v9]] tr[e[vqi, v1], e[vqi, v7]], 
(* top211 *)
f[e[v1, v8], e[v8, v2], e[v4, v8]] f[e[v1, v8], e[vqi, v1], e[v1, v9]] f[e[v2, v5], e[v2, v6], e[v8, v2]] f[e[v2, v6], e[v3, v6], e[v6, v9]] f[e[v3, v4], e[v3, v5], e[v3, v6]] f[e[v3, v4], e[v7, v4], e[v4, v8]] f[e[v5, a1], e[v2, v5], e[v3, v5]] f[e[v7, a3], e[v7, v4], e[vqi, v7]] f[e[v9, a2], e[v1, v9], e[v6, v9]] tr[e[vqi, v1], e[vqi, v7]], 
(* top212 *)
f[e[v1, v8], e[v8, v2], e[v4, v8]] f[e[v2, v5], e[v2, v6], e[v8, v2]] f[e[v2, v6], e[v3, v6], e[v6, v9]] f[e[v3, v4], e[v3, v5], e[v3, v6]] f[e[v3, v4], e[v4, v8], e[v4, v9]] f[e[v5, a1], e[v2, v5], e[v3, v5]] f[e[v7, a3], e[v7, v1], e[vqi, v7]] f[e[v7, v1], e[v1, v8], e[vqi, v1]] f[e[v9, a2], e[v4, v9], e[v6, v9]] tr[e[vqi, v1], e[vqi, v7]], 
(* top213 *)
f[e[v1, v4], e[v4, v3], e[v7, v4]] f[e[v1, v4], e[vqi, v1], e[v1, v8]] f[e[v1, v8], e[v2, v8], e[v3, v8]] f[e[v2, v5], e[v2, v8], e[v2, v9]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v4, v3], e[v3, v6], e[v3, v8]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v7, v4], e[vqi, v7]] f[e[v9, a2], e[v2, v9], e[v6, v9]] tr[e[vqi, v1], e[vqi, v7]], 
(* top214 *)
f[e[v1, v2], e[v1, v4], e[vqi, v1]] f[e[v1, v2], e[v2, v6], e[v2, v8]] f[e[v1, v4], e[v4, v3], e[v7, v4]] f[e[v2, v6], e[v3, v6], e[v6, v5]] f[e[v2, v8], e[v3, v8], e[v8, v9]] f[e[v4, v3], e[v3, v6], e[v3, v8]] f[e[v5, a1], e[v6, v5], e[v5, v9]] f[e[v7, a3], e[v7, v4], e[vqi, v7]] f[e[v9, a2], e[v5, v9], e[v8, v9]] tr[e[vqi, v1], e[vqi, v7]], 
(* top215 *)
f[e[v1, v4], e[v4, v2], e[v4, v8]] f[e[v1, v4], e[v6, v1], e[v1, v9]] f[e[v2, v3], e[v3, v6], e[v3, v8]] f[e[v2, v3], e[v4, v2], e[v2, v5]] f[e[v3, v8], e[v4, v8], e[v7, v8]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v6, v1], e[v3, v6], e[v6, v5]] f[e[v7, a3], e[v7, v8], e[vqi, v7]] f[e[v9, a2], e[v1, v9], e[vqi, v9]] tr[e[vqi, v7], e[vqi, v9]], 
(* top216 *)
f[e[v1, v4], e[v4, v2], e[v4, v3]] f[e[v1, v4], e[vqi, v1], e[v1, v9]] f[e[v2, v8], e[v3, v8], e[v7, v8]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v4, v2], e[v2, v5], e[v2, v8]] f[e[v4, v3], e[v3, v6], e[v3, v8]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v7, v8], e[vqi, v7]] f[e[v9, a2], e[v1, v9], e[v6, v9]] tr[e[vqi, v1], e[vqi, v7]], 
(* top217 *)
f[e[v1, v2], e[v1, v4], e[vqi, v1]] f[e[v1, v2], e[v2, v6], e[v2, v8]] f[e[v1, v4], e[v4, v8], e[v4, v9]] f[e[v2, v6], e[v3, v6], e[v6, v5]] f[e[v2, v8], e[v3, v8], e[v4, v8]] f[e[v3, v6], e[v7, v3], e[v3, v8]] f[e[v5, a1], e[v6, v5], e[v5, v9]] f[e[v7, a3], e[v7, v3], e[vqi, v7]] f[e[v9, a2], e[v4, v9], e[v5, v9]] tr[e[vqi, v1], e[vqi, v7]], 
(* top218 *)
f[e[v1, v3], e[v3, v4], e[v3, v6]] f[e[v1, v3], e[vqi, v1], e[v1, v7]] f[e[v2, a2], e[v2, v8], e[vqi, v2]] f[e[v2, v8], e[v4, v8], e[v8, v5]] f[e[v3, v4], e[v4, v8], e[v4, v9]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v4, v9], e[v6, v9], e[v7, v9]] f[e[v5, a1], e[v6, v5], e[v8, v5]] f[e[v7, a3], e[v1, v7], e[v7, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top219 *)
f[e[v1, a2], e[v1, v4], e[vqi, v1]] f[e[v1, v4], e[v4, v8], e[v4, v9]] f[e[v2, v3], e[v2, v5], e[vqi, v2]] f[e[v2, v3], e[v3, v6], e[v3, v8]] f[e[v3, v6], e[v6, v5], e[v6, v9]] f[e[v3, v8], e[v4, v8], e[v8, v7]] f[e[v4, v9], e[v6, v9], e[v7, v9]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v8, v7], e[v7, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top220 *)
f[e[v1, v2], e[v2, v4], e[v2, v6]] f[e[v1, v2], e[vqi, v1], e[v1, v8]] f[e[v1, v8], e[v3, v8], e[v7, v8]] f[e[v2, v4], e[v3, v4], e[v4, v9]] f[e[v2, v6], e[v3, v6], e[v6, v5]] f[e[v3, v4], e[v3, v6], e[v3, v8]] f[e[v5, a1], e[v6, v5], e[vqi, v5]] f[e[v7, a3], e[v7, v8], e[v7, v9]] f[e[v9, a2], e[v4, v9], e[v7, v9]] tr[e[vqi, v1], e[vqi, v5]], 
(* top221 *)
f[e[v1, v4], e[v1, v8], e[vqi, v1]] f[e[v1, v4], e[v2, v4], e[v3, v4]] f[e[v1, v8], e[v2, v8], e[v9, v8]] f[e[v2, v4], e[v2, v6], e[v2, v8]] f[e[v2, v6], e[v3, v6], e[v6, v5]] f[e[v3, v4], e[v3, v6], e[v3, v9]] f[e[v3, v9], e[v7, v9], e[v9, v8]] f[e[v5, a1], e[v6, v5], e[vqi, v5]] f[e[v7, a2], e[v7, a3], e[v7, v9]] tr[e[vqi, v1], e[vqi, v5]], 
(* top222 *)
f[e[v1, v2], e[v2, v4], e[v2, v6]] f[e[v1, v2], e[vqi, v1], e[v1, v8]] f[e[v1, v8], e[v3, v8], e[v9, v8]] f[e[v2, v4], e[v3, v4], e[v4, v9]] f[e[v2, v6], e[v3, v6], e[v6, v5]] f[e[v3, v4], e[v3, v6], e[v3, v8]] f[e[v4, v9], e[v7, v9], e[v9, v8]] f[e[v5, a1], e[v6, v5], e[vqi, v5]] f[e[v7, a2], e[v7, a3], e[v7, v9]] tr[e[vqi, v1], e[vqi, v5]], 
(* top223 *)
f[e[v1, v2], e[v2, v6], e[v2, v8]] f[e[v1, v2], e[vqi, v1], e[v1, v4]] f[e[v1, v4], e[v3, v4], e[v4, v8]] f[e[v2, v6], e[v3, v6], e[v6, v5]] f[e[v2, v8], e[v4, v8], e[v9, v8]] f[e[v3, v4], e[v3, v6], e[v3, v9]] f[e[v3, v9], e[v7, v9], e[v9, v8]] f[e[v5, a1], e[v6, v5], e[vqi, v5]] f[e[v7, a2], e[v7, a3], e[v7, v9]] tr[e[vqi, v1], e[vqi, v5]], 
(* top224 *)
f[e[v1, v2], e[v1, v8], e[vqi, v1]] f[e[v1, v2], e[v2, v3], e[v2, v5]] f[e[v1, v8], e[v3, v8], e[v4, v8]] f[e[v2, v3], e[v7, v3], e[v3, v8]] f[e[v2, v5], e[v4, v5], e[v6, v5]] f[e[v4, v5], e[v4, v8], e[v4, v9]] f[e[v6, a1], e[v6, v5], e[v6, v9]] f[e[v7, a3], e[v7, v3], e[vqi, v7]] f[e[v9, a2], e[v4, v9], e[v6, v9]] tr[e[vqi, v1], e[vqi, v7]], 
(* top225 *)
f[e[v1, v4], e[v6, v4], e[v4, v9]] f[e[v1, v8], e[v8, v2], e[v7, v8]] f[e[v2, v3], e[v2, v5], e[v8, v2]] f[e[v3, v1], e[v1, v4], e[v1, v8]] f[e[v3, v1], e[v2, v3], e[v3, v6]] f[e[v3, v6], e[v6, v4], e[v6, v5]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v7, a3], e[v7, v8], e[vqi, v7]] f[e[v9, a2], e[v4, v9], e[vqi, v9]] tr[e[vqi, v7], e[vqi, v9]], 
(* top226 *)
f[e[v1, v4], e[v4, v2], e[v4, v3]] f[e[v1, v4], e[v6, v1], e[v1, v9]] f[e[v2, v8], e[v3, v8], e[v7, v8]] f[e[v4, v2], e[v2, v5], e[v2, v8]] f[e[v4, v3], e[v3, v6], e[v3, v8]] f[e[v5, a1], e[v2, v5], e[v6, v5]] f[e[v6, v1], e[v3, v6], e[v6, v5]] f[e[v7, a3], e[v7, v8], e[vqi, v7]] f[e[v9, a2], e[v1, v9], e[vqi, v9]] tr[e[vqi, v7], e[vqi, v9]], 
(* top227 *)
f[e[v1, v3], e[v2, v3], e[v3, v4]] f[e[v1, v3], e[vqi, v1], e[v1, v8]] f[e[v1, v8], e[v4, v8], e[v6, v8]] f[e[v2, v3], e[v2, v5], e[vqi, v2]] f[e[v2, v5], e[v4, v5], e[v6, v5]] f[e[v3, v4], e[v4, v5], e[v4, v8]] f[e[v6, v5], e[v6, v8], e[v6, v9]] f[e[v7, a2], e[v7, a3], e[v7, v9]] f[e[v9, a1], e[v6, v9], e[v7, v9]] tr[e[vqi, v1], e[vqi, v2]], 
(* top228 *)
f[e[v1, v2], e[v2, v3], e[v2, v5]] f[e[v1, v2], e[vqi, v1], e[v1, v8]] f[e[v1, v8], e[v4, v8], e[v6, v8]] f[e[v2, v3], e[v3, v4], e[vqi, v3]] f[e[v2, v5], e[v4, v5], e[v6, v5]] f[e[v3, v4], e[v4, v5], e[v4, v8]] f[e[v6, v5], e[v6, v8], e[v6, v9]] f[e[v7, a2], e[v7, a3], e[v7, v9]] f[e[v9, a1], e[v6, v9], e[v7, v9]] tr[e[vqi, v1], e[vqi, v3]], 
(* top229 *)
f[e[v1, v3], e[v3, v4], e[v3, v5]] f[e[v1, v3], e[vqi, v1], e[v1, v8]] f[e[v1, v8], e[v4, v8], e[v6, v8]] f[e[v2, v4], e[v2, v5], e[vqi, v2]] f[e[v2, v4], e[v3, v4], e[v4, v8]] f[e[v2, v5], e[v3, v5], e[v6, v5]] f[e[v6, v5], e[v6, v8], e[v6, v9]] f[e[v7, a2], e[v7, a3], e[v7, v9]] f[e[v9, a1], e[v6, v9], e[v7, v9]] tr[e[vqi, v1], e[vqi, v2]]
};




(* 
The rule of translating edges to momenta.
{la, lb, lc, ld} are internal loop momenta and {p1, p2, p3} are external momenta.
About convention: 'e[v1,v2] -> p' denotes momentum p with direction from v1 to v2.
*)
rulesFromEdgeToMomentum = {
(* top1 *)
{e[vqi, v2] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top2 *)
{e[vqi, v2] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v8, a2] -> p2, e[v7, a3] -> p3}, 
(* top3 *)
{e[vqi, v2] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top4 *)
{e[vqi, v2] -> la, e[v1, v7] -> lb, e[v3, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top5 *)
{e[vqi, v2] -> la, e[v1, v8] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v7, a2] -> p2, e[v7, a3] -> p3}, 
(* top6 *)
{e[vqi, v2] -> la, e[v1, v8] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top7 *)
{e[vqi, v2] -> la, e[v1, v8] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v7, a2] -> p2, e[v7, a3] -> p3}, 
(* top8 *)
{e[vqi, v2] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v6, a1] -> p1, e[v8, a2] -> p2, e[v7, a3] -> p3}, 
(* top9 *)
{e[vqi, v2] -> la, e[v1, v8] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v6, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top10 *)
{e[vqi, v2] -> la, e[v1, v8] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v6, a1] -> p1, e[v7, a2] -> p2, e[v7, a3] -> p3}, 
(* top11 *)
{e[vqi, v2] -> la, e[v1, v8] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v6, a1] -> p1, e[v7, a2] -> p2, e[v7, a3] -> p3}, 
(* top12 *)
{e[vqi, v2] -> la, e[v1, v8] -> lb, e[v3, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top13 *)
{e[vqi, v2] -> la, e[v1, v8] -> lb, e[v3, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v7, a2] -> p2, e[v7, a3] -> p3}, 
(* top14 *)
{e[v1, v2] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top15 *)
{e[v1, v2] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v8, a2] -> p2, e[v7, a3] -> p3}, 
(* top16 *)
{e[v1, v2] -> la, e[v1, v8] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top17 *)
{e[v1, v2] -> la, e[v1, v8] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v7, a2] -> p2, e[v7, a3] -> p3}, 
(* top18 *)
{e[v1, v2] -> la, e[v1, v8] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v7, a2] -> p2, e[v7, a3] -> p3}, 
(* top19 *)
{e[v1, v2] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top20 *)
{e[v1, v2] -> la, e[v1, v8] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top21 *)
{e[v1, v2] -> la, e[v1, v8] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v7, a2] -> p2, e[v7, a3] -> p3}, 
(* top22 *)
{e[v1, v2] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v6, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top23 *)
{e[v1, v2] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v6, a1] -> p1, e[v8, a2] -> p2, e[v7, a3] -> p3}, 
(* top24 *)
{e[v1, v2] -> la, e[v1, v8] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v6, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top25 *)
{e[v1, v2] -> la, e[v1, v8] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v6, a1] -> p1, e[v7, a2] -> p2, e[v7, a3] -> p3}, 
(* top26 *)
{e[v1, v2] -> la, e[v1, v8] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v6, a1] -> p1, e[v7, a2] -> p2, e[v7, a3] -> p3}, 
(* top27 *)
{e[v1, v2] -> la, e[vqi, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top28 *)
{e[v1, v2] -> la, e[vqi, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v8, a2] -> p2, e[v7, a3] -> p3}, 
(* top29 *)
{e[v1, v2] -> la, e[vqi, v8] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v7, a2] -> p2, e[v7, a3] -> p3}, 
(* top30 *)
{e[vqi, v2] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top31 *)
{e[vqi, v2] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top32 *)
{e[vqi, v2] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top33 *)
{e[vqi, v2] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v8, a2] -> p2, e[v7, a3] -> p3}, 
(* top34 *)
{e[vqi, v2] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v8, a2] -> p2, e[v7, a3] -> p3}, 
(* top35 *)
{e[vqi, v2] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v8, a2] -> p2, e[v7, a3] -> p3}, 
(* top36 *)
{e[vqi, v3] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v8, a2] -> p2, e[v7, a3] -> p3}, 
(* top37 *)
{e[vqi, v2] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v8, a2] -> p2, e[v7, a3] -> p3}, 
(* top38 *)
{e[vqi, v2] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v8, a2] -> p2, e[v7, a3] -> p3}, 
(* top39 *)
{e[vqi, v2] -> la, e[v1, v8] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v7, a2] -> p2, e[v7, a3] -> p3}, 
(* top40 *)
{e[vqi, v3] -> la, e[v1, v8] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v7, a2] -> p2, e[v7, a3] -> p3}, 
(* top41 *)
{e[vqi, v2] -> la, e[v1, v8] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v7, a2] -> p2, e[v7, a3] -> p3}, 
(* top42 *)
{e[vqi, v2] -> la, e[v1, v8] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v7, a2] -> p2, e[v7, a3] -> p3}, 
(* top43 *)
{e[vqi, v2] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top44 *)
{e[vqi, v2] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v5, v9] -> ld, e[v6, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top45 *)
{e[vqi, v2] -> la, e[v1, v8] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top46 *)
{e[vqi, v2] -> la, e[v1, v8] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top47 *)
{e[vqi, v2] -> la, e[v1, v8] -> lb, e[v2, v5] -> lc, e[v5, v9] -> ld, e[v6, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top48 *)
{e[vqi, v2] -> la, e[v1, v8] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v7, a2] -> p2, e[v7, a3] -> p3}, 
(* top49 *)
{e[vqi, v2] -> la, e[v1, v8] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v7, a2] -> p2, e[v7, a3] -> p3}, 
(* top50 *)
{e[vqi, v2] -> la, e[v1, v8] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v7, a2] -> p2, e[v7, a3] -> p3}, 
(* top51 *)
{e[vqi, v2] -> la, e[v1, v8] -> lb, e[v2, v5] -> lc, e[v5, v9] -> ld, e[v6, a1] -> p1, e[v7, a2] -> p2, e[v7, a3] -> p3}, 
(* top52 *)
{e[vqi, v2] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v6, a1] -> p1, e[v8, a2] -> p2, e[v7, a3] -> p3}, 
(* top53 *)
{e[vqi, v2] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v6, a1] -> p1, e[v8, a2] -> p2, e[v7, a3] -> p3}, 
(* top54 *)
{e[vqi, v2] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v6, a1] -> p1, e[v8, a2] -> p2, e[v7, a3] -> p3}, 
(* top55 *)
{e[vqi, v2] -> la, e[v1, v8] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v6, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top56 *)
{e[vqi, v2] -> la, e[v1, v8] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v6, a1] -> p1, e[v7, a2] -> p2, e[v7, a3] -> p3}, 
(* top57 *)
{e[vqi, v2] -> la, e[v1, v8] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v6, a1] -> p1, e[v7, a2] -> p2, e[v7, a3] -> p3}, 
(* top58 *)
{e[vqi, v2] -> la, e[v1, v9] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v6, a1] -> p1, e[v7, a2] -> p2, e[v7, a3] -> p3}, 
(* top59 *)
{e[vqi, v2] -> la, e[v1, v8] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v6, a1] -> p1, e[v7, a2] -> p2, e[v7, a3] -> p3}, 
(* top60 *)
{e[vqi, v2] -> la, e[v1, v8] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v6, a1] -> p1, e[v7, a2] -> p2, e[v7, a3] -> p3}, 
(* top61 *)
{e[vqi, v2] -> la, e[v1, v7] -> lb, e[v3, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top62 *)
{e[vqi, v2] -> la, e[v1, v7] -> lb, e[v3, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top63 *)
{e[vqi, v2] -> la, e[v1, v7] -> lb, e[v3, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top64 *)
{e[vqi, v2] -> la, e[v1, v7] -> lb, e[v3, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v8, a3] -> p3}, 
(* top65 *)
{e[vqi, v2] -> la, e[v1, v8] -> lb, e[v3, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top66 *)
{e[vqi, v2] -> la, e[v1, v8] -> lb, e[v3, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top67 *)
{e[vqi, v2] -> la, e[v1, v8] -> lb, e[v3, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top68 *)
{e[vqi, v2] -> la, e[v1, v4] -> lb, e[v3, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top69 *)
{e[vqi, v2] -> la, e[v1, v8] -> lb, e[v3, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v7, a2] -> p2, e[v7, a3] -> p3}, 
(* top70 *)
{e[vqi, v2] -> la, e[v1, v8] -> lb, e[v3, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v7, a2] -> p2, e[v7, a3] -> p3}, 
(* top71 *)
{e[vqi, v2] -> la, e[v1, v4] -> lb, e[v3, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v7, a2] -> p2, e[v7, a3] -> p3}, 
(* top72 *)
{e[v1, v3] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top73 *)
{e[v1, v2] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top74 *)
{e[v1, v2] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top75 *)
{e[v1, v2] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top76 *)
{e[v1, v2] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top77 *)
{e[v1, v2] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v8, a2] -> p2, e[v7, a3] -> p3}, 
(* top78 *)
{e[v1, v3] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v8, a2] -> p2, e[v7, a3] -> p3}, 
(* top79 *)
{e[v1, v2] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v8, a2] -> p2, e[v7, a3] -> p3}, 
(* top80 *)
{e[v1, v2] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v8, a2] -> p2, e[v7, a3] -> p3}, 
(* top81 *)
{e[v1, v2] -> la, e[v1, v8] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top82 *)
{e[v1, v2] -> la, e[v1, v8] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top83 *)
{e[v1, v2] -> la, e[v1, v8] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v7, a2] -> p2, e[v7, a3] -> p3}, 
(* top84 *)
{e[v1, v2] -> la, e[v1, v8] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v7, a2] -> p2, e[v7, a3] -> p3}, 
(* top85 *)
{e[v1, v2] -> la, e[v1, v9] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v7, a2] -> p2, e[v7, a3] -> p3}, 
(* top86 *)
{e[v1, v2] -> la, e[v1, v8] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v7, a2] -> p2, e[v7, a3] -> p3}, 
(* top87 *)
{e[v1, v2] -> la, e[v1, v8] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v7, a2] -> p2, e[v7, a3] -> p3}, 
(* top88 *)
{e[v1, v2] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top89 *)
{e[v1, v2] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top90 *)
{e[v1, v2] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v5, v9] -> ld, e[v6, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top91 *)
{e[v1, v2] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v8, a3] -> p3}, 
(* top92 *)
{e[v1, v2] -> la, e[v1, v8] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top93 *)
{e[v1, v2] -> la, e[v1, v8] -> lb, e[v2, v5] -> lc, e[v4, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top94 *)
{e[v1, v2] -> la, e[v1, v8] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top95 *)
{e[v1, v2] -> la, e[v1, v8] -> lb, e[v2, v5] -> lc, e[v5, v9] -> ld, e[v6, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top96 *)
{e[v1, v2] -> la, e[v1, v8] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v7, a2] -> p2, e[v7, a3] -> p3}, 
(* top97 *)
{e[v1, v2] -> la, e[v1, v8] -> lb, e[v2, v5] -> lc, e[v5, v9] -> ld, e[v6, a1] -> p1, e[v7, a2] -> p2, e[v7, a3] -> p3}, 
(* top98 *)
{e[v1, v2] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v6, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top99 *)
{e[v1, v2] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v6, a1] -> p1, e[v9, a2] -> p2, e[v8, a3] -> p3}, 
(* top100 *)
{e[v1, v2] -> la, e[v1, v8] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v6, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top101 *)
{e[v1, v2] -> la, e[v1, v8] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v6, a1] -> p1, e[v7, a2] -> p2, e[v7, a3] -> p3}, 
(* top102 *)
{e[v1, v2] -> la, e[vqi, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top103 *)
{e[v1, v2] -> la, e[vqi, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top104 *)
{e[v1, v2] -> la, e[vqi, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top105 *)
{e[v1, v2] -> la, e[vqi, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top106 *)
{e[v1, v2] -> la, e[vqi, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top107 *)
{e[v1, v2] -> la, e[vqi, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v8, a3] -> p3}, 
(* top108 *)
{e[v1, v2] -> la, e[vqi, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v8, a2] -> p2, e[v7, a3] -> p3}, 
(* top109 *)
{e[v1, v2] -> la, e[vqi, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v8, a2] -> p2, e[v7, a3] -> p3}, 
(* top110 *)
{e[v1, v2] -> la, e[vqi, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v8, a2] -> p2, e[v7, a3] -> p3}, 
(* top111 *)
{e[v1, v2] -> la, e[vqi, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v8, a2] -> p2, e[v7, a3] -> p3}, 
(* top112 *)
{e[v1, v2] -> la, e[vqi, v8] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v7, a2] -> p2, e[v7, a3] -> p3}, 
(* top113 *)
{e[v1, v2] -> la, e[vqi, v8] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v7, a2] -> p2, e[v7, a3] -> p3}, 
(* top114 *)
{e[v1, v2] -> la, e[vqi, v8] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v7, a2] -> p2, e[v7, a3] -> p3}, 
(* top115 *)
{e[vqi, v2] -> la, e[v1, v7] -> lb, e[v3, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top116 *)
{e[vqi, v2] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top117 *)
{e[vqi, v2] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top118 *)
{e[vqi, v2] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v3, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top119 *)
{e[vqi, v2] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v8, a2] -> p2, e[v7, a3] -> p3}, 
(* top120 *)
{e[vqi, v2] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top121 *)
{e[vqi, v2] -> la, e[v4, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v8, a2] -> p2, e[v7, a3] -> p3}, 
(* top122 *)
{e[vqi, v2] -> la, e[v1, v7] -> lb, e[v3, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v8, a2] -> p2, e[v7, a3] -> p3}, 
(* top123 *)
{e[vqi, v2] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v8, a2] -> p2, e[v7, a3] -> p3}, 
(* top124 *)
{e[vqi, v2] -> la, e[v1, v7] -> lb, e[v3, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v8, a2] -> p2, e[v7, a3] -> p3}, 
(* top125 *)
{e[vqi, v2] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v8, a2] -> p2, e[v7, a3] -> p3}, 
(* top126 *)
{e[vqi, v2] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v8, a2] -> p2, e[v7, a3] -> p3}, 
(* top127 *)
{e[vqi, v2] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v8, a2] -> p2, e[v7, a3] -> p3}, 
(* top128 *)
{e[vqi, v2] -> la, e[v3, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v8, a2] -> p2, e[v7, a3] -> p3}, 
(* top129 *)
{e[vqi, v2] -> la, e[v1, v8] -> lb, e[v3, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v7, a2] -> p2, e[v7, a3] -> p3}, 
(* top130 *)
{e[vqi, v2] -> la, e[v1, v8] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v7, a2] -> p2, e[v7, a3] -> p3}, 
(* top131 *)
{e[vqi, v2] -> la, e[v3, v8] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v7, a2] -> p2, e[v7, a3] -> p3}, 
(* top132 *)
{e[vqi, v2] -> la, e[v1, v8] -> lb, e[v2, v5] -> lc, e[v5, v9] -> ld, e[v6, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top133 *)
{e[vqi, v2] -> la, e[v3, v8] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top134 *)
{e[vqi, v2] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v6, a1] -> p1, e[v8, a2] -> p2, e[v7, a3] -> p3}, 
(* top135 *)
{e[vqi, v2] -> la, e[v3, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v6, a1] -> p1, e[v8, a2] -> p2, e[v7, a3] -> p3}, 
(* top136 *)
{e[vqi, v2] -> la, e[v3, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v6, a1] -> p1, e[v8, a2] -> p2, e[v7, a3] -> p3}, 
(* top137 *)
{e[vqi, v2] -> la, e[v1, v8] -> lb, e[v1, v5] -> lc, e[v6, v9] -> ld, e[v6, a1] -> p1, e[v7, a2] -> p2, e[v7, a3] -> p3}, 
(* top138 *)
{e[vqi, v2] -> la, e[v1, v7] -> lb, e[v8, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top139 *)
{e[vqi, v2] -> la, e[v1, v8] -> lb, e[v3, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top140 *)
{e[vqi, v2] -> la, e[v1, v4] -> lb, e[v3, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top141 *)
{e[vqi, v2] -> la, e[v1, v3] -> lb, e[v8, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top142 *)
{e[vqi, v2] -> la, e[v1, v8] -> lb, e[v3, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top143 *)
{e[vqi, v2] -> la, e[v1, v8] -> lb, e[v3, v6] -> lc, e[v5, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top144 *)
{e[vqi, v2] -> la, e[v1, v8] -> lb, e[v3, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v4, a3] -> p3}, 
(* top145 *)
{e[vqi, v2] -> la, e[v1, v4] -> lb, e[v3, v6] -> lc, e[v5, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top146 *)
{e[vqi, v2] -> la, e[v1, v3] -> lb, e[v8, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v7, a2] -> p2, e[v7, a3] -> p3}, 
(* top147 *)
{e[v1, v3] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top148 *)
{e[v1, v2] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top149 *)
{e[v1, v2] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top150 *)
{e[v1, v2] -> la, e[v1, v8] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top151 *)
{e[v1, v2] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v8, a2] -> p2, e[v7, a3] -> p3}, 
(* top152 *)
{e[v1, v2] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top153 *)
{e[v1, v2] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top154 *)
{e[v1, v2] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v6, v4] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top155 *)
{e[v1, v2] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v4, a2] -> p2, e[v7, a3] -> p3}, 
(* top156 *)
{e[v1, v2] -> la, e[v1, v8] -> lb, e[v2, v5] -> lc, e[v3, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top157 *)
{e[v1, v2] -> la, e[v1, v8] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top158 *)
{e[v1, v2] -> la, e[v1, v8] -> lb, e[v2, v5] -> lc, e[v3, v9] -> ld, e[v5, a1] -> p1, e[v7, a2] -> p2, e[v7, a3] -> p3}, 
(* top159 *)
{e[v1, v2] -> la, e[v1, v8] -> lb, e[v2, v5] -> lc, e[v6, v8] -> ld, e[v5, a1] -> p1, e[v7, a2] -> p2, e[v7, a3] -> p3}, 
(* top160 *)
{e[v1, v2] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top161 *)
{e[v1, v2] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v5, v9] -> ld, e[v6, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top162 *)
{e[v1, v2] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v4, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v8, a3] -> p3}, 
(* top163 *)
{e[v1, v2] -> la, e[v1, v8] -> lb, e[v2, v5] -> lc, e[v5, v9] -> ld, e[v6, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top164 *)
{e[v1, v2] -> la, e[v1, v8] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v4, a3] -> p3}, 
(* top165 *)
{e[v1, v2] -> la, e[v1, v8] -> lb, e[v2, v5] -> lc, e[v5, v9] -> ld, e[v6, a1] -> p1, e[v7, a2] -> p2, e[v7, a3] -> p3}, 
(* top166 *)
{e[v1, v2] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v6, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top167 *)
{e[v1, v3] -> la, e[v1, v8] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v6, a1] -> p1, e[v7, a2] -> p2, e[v7, a3] -> p3}, 
(* top168 *)
{e[v8, v2] -> la, e[vqi, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top169 *)
{e[v8, v2] -> la, e[vqi, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top170 *)
{e[v1, v2] -> la, e[vqi, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v8, a3] -> p3}, 
(* top171 *)
{e[v1, v2] -> la, e[vqi, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v8, a2] -> p2, e[v7, a3] -> p3}, 
(* top172 *)
{e[v1, v2] -> la, e[vqi, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top173 *)
{e[v1, v2] -> la, e[vqi, v7] -> lb, e[v2, v5] -> lc, e[v3, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top174 *)
{e[v1, v2] -> la, e[vqi, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top175 *)
{e[v1, v2] -> la, e[vqi, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v8, a3] -> p3}, 
(* top176 *)
{e[v1, v2] -> la, e[vqi, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v8, a2] -> p2, e[v7, a3] -> p3}, 
(* top177 *)
{e[v1, v2] -> la, e[vqi, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top178 *)
{e[v1, v2] -> la, e[vqi, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top179 *)
{e[v1, v2] -> la, e[vqi, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v8, a3] -> p3}, 
(* top180 *)
{e[v4, v2] -> la, e[vqi, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top181 *)
{e[v1, v2] -> la, e[vqi, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top182 *)
{e[v4, v2] -> la, e[vqi, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top183 *)
{e[v1, v2] -> la, e[vqi, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top184 *)
{e[vqi, v2] -> la, e[v6, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top185 *)
{e[vqi, v2] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top186 *)
{e[vqi, v2] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v8, a2] -> p2, e[v7, a3] -> p3}, 
(* top187 *)
{e[vqi, v2] -> la, e[v1, v7] -> lb, e[v3, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v8, a2] -> p2, e[v7, a3] -> p3}, 
(* top188 *)
{e[vqi, v2] -> la, e[v8, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v1, a2] -> p2, e[v7, a3] -> p3}, 
(* top189 *)
{e[vqi, v2] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v8, a2] -> p2, e[v7, a3] -> p3}, 
(* top190 *)
{e[vqi, v2] -> la, e[v3, v7] -> lb, e[v2, v5] -> lc, e[v1, v9] -> ld, e[v5, a1] -> p1, e[v8, a2] -> p2, e[v7, a3] -> p3}, 
(* top191 *)
{e[vqi, v2] -> la, e[v1, v8] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v7, a2] -> p2, e[v7, a3] -> p3}, 
(* top192 *)
{e[vqi, v2] -> la, e[v1, v3] -> lb, e[v8, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top193 *)
{e[v1, v3] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top194 *)
{e[v1, v2] -> la, e[v1, v4] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top195 *)
{e[v1, v2] -> la, e[v1, v8] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v4, a3] -> p3}, 
(* top196 *)
{e[v1, v3] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v6, v4] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top197 *)
{e[v1, v2] -> la, e[v1, v7] -> lb, e[v2, v5] -> lc, e[v6, v4] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top198 *)
{e[v1, v2] -> la, e[v1, v8] -> lb, e[v2, v6] -> lc, e[v3, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top199 *)
{e[v1, v2] -> la, e[v1, v8] -> lb, e[v2, v6] -> lc, e[v3, v9] -> ld, e[v5, a1] -> p1, e[v7, a2] -> p2, e[v7, a3] -> p3}, 
(* top200 *)
{e[v1, v2] -> la, e[v1, v3] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v6, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top201 *)
{e[v8, v2] -> la, e[vqi, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top202 *)
{e[v8, v2] -> la, e[vqi, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top203 *)
{e[v8, v2] -> la, e[vqi, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top204 *)
{e[v8, v2] -> la, e[vqi, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top205 *)
{e[v1, v2] -> la, e[vqi, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top206 *)
{e[v6, v2] -> la, e[vqi, v7] -> lb, e[v2, v5] -> lc, e[v3, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top207 *)
{e[v1, v2] -> la, e[vqi, v7] -> lb, e[v2, v5] -> lc, e[v3, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top208 *)
{e[v1, v8] -> la, e[vqi, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top209 *)
{e[v1, v2] -> la, e[vqi, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top210 *)
{e[v1, v2] -> la, e[vqi, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v6, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top211 *)
{e[v8, v2] -> la, e[vqi, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top212 *)
{e[v8, v2] -> la, e[vqi, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top213 *)
{e[v1, v8] -> la, e[vqi, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top214 *)
{e[v1, v2] -> la, e[vqi, v7] -> lb, e[v2, v6] -> lc, e[v5, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top215 *)
{e[v4, v2] -> la, e[vqi, v7] -> lb, e[v2, v5] -> lc, e[v6, v1] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top216 *)
{e[v4, v2] -> la, e[vqi, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top217 *)
{e[v1, v2] -> la, e[vqi, v7] -> lb, e[v2, v6] -> lc, e[v5, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top218 *)
{e[vqi, v2] -> la, e[v1, v7] -> lb, e[v8, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v2, a2] -> p2, e[v7, a3] -> p3}, 
(* top219 *)
{e[vqi, v2] -> la, e[v8, v7] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v5, a1] -> p1, e[v1, a2] -> p2, e[v7, a3] -> p3}, 
(* top220 *)
{e[v1, v2] -> la, e[v1, v8] -> lb, e[v2, v6] -> lc, e[v4, v9] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top221 *)
{e[v1, v4] -> la, e[v1, v8] -> lb, e[v2, v6] -> lc, e[v3, v9] -> ld, e[v5, a1] -> p1, e[v7, a2] -> p2, e[v7, a3] -> p3}, 
(* top222 *)
{e[v1, v2] -> la, e[v1, v8] -> lb, e[v2, v6] -> lc, e[v4, v9] -> ld, e[v5, a1] -> p1, e[v7, a2] -> p2, e[v7, a3] -> p3}, 
(* top223 *)
{e[v1, v2] -> la, e[v1, v4] -> lb, e[v2, v6] -> lc, e[v3, v9] -> ld, e[v5, a1] -> p1, e[v7, a2] -> p2, e[v7, a3] -> p3}, 
(* top224 *)
{e[v1, v2] -> la, e[v1, v8] -> lb, e[v2, v5] -> lc, e[v6, v9] -> ld, e[v6, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top225 *)
{e[v8, v2] -> la, e[vqi, v7] -> lb, e[v2, v5] -> lc, e[v6, v4] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top226 *)
{e[v4, v2] -> la, e[vqi, v7] -> lb, e[v2, v5] -> lc, e[v6, v1] -> ld, e[v5, a1] -> p1, e[v9, a2] -> p2, e[v7, a3] -> p3}, 
(* top227 *)
{e[vqi, v2] -> la, e[v1, v8] -> lb, e[v2, v5] -> lc, e[v6, v5] -> ld, e[v9, a1] -> p1, e[v7, a2] -> p2, e[v7, a3] -> p3}, 
(* top228 *)
{e[v1, v2] -> la, e[v1, v8] -> lb, e[v2, v5] -> lc, e[v6, v5] -> ld, e[v9, a1] -> p1, e[v7, a2] -> p2, e[v7, a3] -> p3}, 
(* top229 *)
{e[vqi, v2] -> la, e[v1, v8] -> lb, e[v2, v5] -> lc, e[v6, v5] -> ld, e[v9, a1] -> p1, e[v7, a2] -> p2, e[v7, a3] -> p3}
};




(* 
Propagators for all 229 trivalent topologies.
{la, lb, lc, ld} are internal loop momenta and {p1, p2, p3} are external momenta.
*)
propagatorlists = {
(* top1 *)
{-la - lb + p1 + p2 + p3, lb, la - lc, lc, la - ld - p1, -lc + ld + p1, -lb - ld + p2 + p3, -lc + p1, ld, lb - p3, -ld + p2, -la + p1 + p2 + p3, la}, 
(* top2 *)
{-la - lb + p1 + p2 + p3, lb, la - lc, lc, la - ld - p1, -lc + ld + p1, -lb - ld + p2 + p3, -lc + p1, ld, lb - p3, lb - p2 - p3, -la + p1 + p2 + p3, la}, 
(* top3 *)
{-la - lb + p1 + p2 + p3, lb, la - lc, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1, -lb - ld + p2 + p3, -lc + p1, ld, lb - p3, -ld + p2, -la + p1 + p2 + p3, la}, 
(* top4 *)
{-la - lb + p1 + p2 + p3, lb, -lb + p1 + p2 + p3, -lb - lc + p1 + p2 + p3, lc, -lc + ld + p1, -lb - ld + p2 + p3, -lc + p1, ld, lb - p3, -ld + p2, -la + p1 + p2 + p3, la}, 
(* top5 *)
{-la - lb + p1 + p2 + p3, lb, la - lc, lc, la - ld - p1, -lc + ld + p1, -lb - ld + p2 + p3, -lc + p1, ld, -p2 - p3, lb - p2 - p3, -la + p1 + p2 + p3, la}, 
(* top6 *)
{-la - lb + p1 + p2 + p3, lb, la - lc, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1, -lb - ld + p2 + p3, -lc + p1, ld, ld - p2 - p3, -ld + p2, -la + p1 + p2 + p3, la}, 
(* top7 *)
{-la - lb + p1 + p2 + p3, lb, la - lc, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1, -lb - ld + p2 + p3, -lc + p1, ld, -p2 - p3, ld - p2 - p3, -la + p1 + p2 + p3, la}, 
(* top8 *)
{-la - lb + p1 + p2 + p3, lb, la - lc, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1, -lb - ld + p2 + p3, -ld - p1, ld, lb - p3, lb - p2 - p3, -la + p1 + p2 + p3, la}, 
(* top9 *)
{-la - lb + p1 + p2 + p3, lb, la - lc, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1, -lb - ld + p2 + p3, -ld - p1, ld, ld - p2 - p3, -ld + p2, -la + p1 + p2 + p3, la}, 
(* top10 *)
{-la - lb + p1 + p2 + p3, lb, la - lc, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1, -lb - ld + p2 + p3, -ld - p1, ld, -p2 - p3, ld - p2 - p3, -la + p1 + p2 + p3, la}, 
(* top11 *)
{-la - lb + p1 + p2 + p3, lb, la - lc, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1, -lb - ld + p2 + p3, -ld - p1, ld, -p2 - p3, lb - p2 - p3, -la + p1 + p2 + p3, la}, 
(* top12 *)
{-la - lb + p1 + p2 + p3, lb, -lb + p1 + p2 + p3, -lb - lc + p1 + p2 + p3, lc, -lc + ld + p1, -lb - ld + p2 + p3, -lc + p1, ld, ld - p2 - p3, -ld + p2, -la + p1 + p2 + p3, la}, 
(* top13 *)
{-la - lb + p1 + p2 + p3, lb, -lb + p1 + p2 + p3, -lb - lc + p1 + p2 + p3, lc, -lc + ld + p1, -lb - ld + p2 + p3, -lc + p1, ld, -p2 - p3, ld - p2 - p3, -la + p1 + p2 + p3, la}, 
(* top14 *)
{la, lb, la - lc, lc, la - ld - p1, -lc + ld + p1, -lb - ld + p2 + p3, -lc + p1, ld, lb - p3, -ld + p2, la + lb, -la - lb + p1 + p2 + p3}, 
(* top15 *)
{la, lb, la - lc, lc, la - ld - p1, -lc + ld + p1, -lb - ld + p2 + p3, -lc + p1, ld, lb - p3, lb - p2 - p3, la + lb, -la - lb + p1 + p2 + p3}, 
(* top16 *)
{la, lb, la - lc, lc, la - ld - p1, -lc + ld + p1, -lb - ld + p2 + p3, -lc + p1, ld, ld - p2 - p3, -ld + p2, la + lb, -la - lb + p1 + p2 + p3}, 
(* top17 *)
{la, lb, la - lc, lc, la - ld - p1, -lc + ld + p1, -lb - ld + p2 + p3, -lc + p1, ld, -p2 - p3, ld - p2 - p3, la + lb, -la - lb + p1 + p2 + p3}, 
(* top18 *)
{la, lb, la - lc, lc, la - ld - p1, -lc + ld + p1, -lb - ld + p2 + p3, -lc + p1, ld, -p2 - p3, lb - p2 - p3, la + lb, -la - lb + p1 + p2 + p3}, 
(* top19 *)
{la, lb, la - lc, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1, -lb - ld + p2 + p3, -lc + p1, ld, lb - p3, -ld + p2, la + lb, -la - lb + p1 + p2 + p3}, 
(* top20 *)
{la, lb, la - lc, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1, -lb - ld + p2 + p3, -lc + p1, ld, ld - p2 - p3, -ld + p2, la + lb, -la - lb + p1 + p2 + p3}, 
(* top21 *)
{la, lb, la - lc, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1, -lb - ld + p2 + p3, -lc + p1, ld, -p2 - p3, ld - p2 - p3, la + lb, -la - lb + p1 + p2 + p3}, 
(* top22 *)
{la, lb, la - lc, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1, -lb - ld + p2 + p3, -ld - p1, ld, lb - p3, -ld + p2, la + lb, -la - lb + p1 + p2 + p3}, 
(* top23 *)
{la, lb, la - lc, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1, -lb - ld + p2 + p3, -ld - p1, ld, lb - p3, lb - p2 - p3, la + lb, -la - lb + p1 + p2 + p3}, 
(* top24 *)
{la, lb, la - lc, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1, -lb - ld + p2 + p3, -ld - p1, ld, ld - p2 - p3, -ld + p2, la + lb, -la - lb + p1 + p2 + p3}, 
(* top25 *)
{la, lb, la - lc, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1, -lb - ld + p2 + p3, -ld - p1, ld, -p2 - p3, ld - p2 - p3, la + lb, -la - lb + p1 + p2 + p3}, 
(* top26 *)
{la, lb, la - lc, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1, -lb - ld + p2 + p3, -ld - p1, ld, -p2 - p3, lb - p2 - p3, la + lb, -la - lb + p1 + p2 + p3}, 
(* top27 *)
{la, -la - lb + p1 + p2 + p3, la - lc, lc, la - ld - p1, -lc + ld + p1, -lb - ld + p2 + p3, -lc + p1, ld, lb - p3, -ld + p2, -lb + p1 + p2 + p3, lb}, 
(* top28 *)
{la, -la - lb + p1 + p2 + p3, la - lc, lc, la - ld - p1, -lc + ld + p1, -lb - ld + p2 + p3, -lc + p1, ld, lb - p3, lb - p2 - p3, -lb + p1 + p2 + p3, lb}, 
(* top29 *)
{la, -la - lb + p1 + p2 + p3, la - lc, lc, la - ld - p1, -lc + ld + p1, -lb - ld + p2 + p3, -lc + p1, ld, -p2 - p3, lb - p2 - p3, -lb + p1 + p2 + p3, lb}, 
(* top30 *)
{la - lb - ld - p1, lb, la - lc, lc, la - ld - p1, -lc + ld + p1, -lb - ld + p2 + p3, -lc + p1, ld, lb - p3, -ld + p2, la, -la + p1 + p2 + p3}, 
(* top31 *)
{-la - lb + p1 + p2 + p3, lb, la - lc, lc, -la - lb + lc - ld + p2 + p3, -lc + ld + p1, -lb - ld + p2 + p3, -lc + p1, ld, lb - p3, -ld + p2, -la + p1 + p2 + p3, la}, 
(* top32 *)
{-la - lb + p1 + p2 + p3, lb, lc, la - lc, la - ld - p1, -lc + p1, -la + lc + ld, -lb - ld + p2 + p3, ld, lb - p3, -ld + p2, -la + p1 + p2 + p3, la}, 
(* top33 *)
{-la - lb + p1 + p2 + p3, lb, la - lc, lc, la - ld - p1, -lc + ld + p1, -lb - ld + p2 + p3, -lc + p1, ld, lb - p3, -lb - ld + p3, -la + p1 + p2 + p3, la}, 
(* top34 *)
{la - lb - ld - p1, lb, la - lc, lc, la - ld - p1, -lc + ld + p1, -lb - ld + p2 + p3, -lc + p1, ld, lb - p3, lb - p2 - p3, la, -la + p1 + p2 + p3}, 
(* top35 *)
{ld - p2 - p3, lb, -lb - ld + p2 + p3, la - lc, lc, la - ld - p1, -lc + ld + p1, -lc + p1, ld, lb - p3, lb - p2 - p3, la, -la + p1 + p2 + p3}, 
(* top36 *)
{-la - lb + p1 + p2 + p3, lb, -la - lc + ld + p1, la - ld - p1, lc, -lc + ld + p1, -lb - ld + p2 + p3, -lc + p1, ld, lb - p3, lb - p2 - p3, -la + p1 + p2 + p3, la}, 
(* top37 *)
{-la - lb + p1 + p2 + p3, lb, la - lc, lc, -la - lb + lc - ld + p2 + p3, -lc + ld + p1, -lb - ld + p2 + p3, -lc + p1, ld, lb - p3, lb - p2 - p3, -la + p1 + p2 + p3, la}, 
(* top38 *)
{-la - lb + p1 + p2 + p3, lb, lc, la - lc, la - ld - p1, -lc + p1, -la + lc + ld, -lb - ld + p2 + p3, ld, lb - p3, lb - p2 - p3, -la + p1 + p2 + p3, la}, 
(* top39 *)
{la - lb - ld - p1, lb, la - lc, lc, la - ld - p1, -lc + ld + p1, -lb - ld + p2 + p3, -lc + p1, ld, -p2 - p3, lb - p2 - p3, la, -la + p1 + p2 + p3}, 
(* top40 *)
{-la - lb + p1 + p2 + p3, lb, -la - lc + ld + p1, la - ld - p1, lc, -lc + ld + p1, -lb - ld + p2 + p3, -lc + p1, ld, -p2 - p3, lb - p2 - p3, -la + p1 + p2 + p3, la}, 
(* top41 *)
{-la - lb + p1 + p2 + p3, lb, la - lc, lc, -la - lb + lc - ld + p2 + p3, -lc + ld + p1, -lb - ld + p2 + p3, -lc + p1, ld, -p2 - p3, lb - p2 - p3, -la + p1 + p2 + p3, la}, 
(* top42 *)
{-la - lb + p1 + p2 + p3, lb, lc, la - lc, la - ld - p1, -lc + p1, -la + lc + ld, -lb - ld + p2 + p3, ld, -p2 - p3, lb - p2 - p3, -la + p1 + p2 + p3, la}, 
(* top43 *)
{-la - lb + p1 + p2 + p3, lb, la - lc, lc, -lb - lc + p1 + p2 + p3, -lc + p1, lb + lc + ld - p1 - p2 - p3, -lb - ld + p2 + p3, ld, lb - p3, -ld + p2, -la + p1 + p2 + p3, la}, 
(* top44 *)
{-la - lb + p1 + p2 + p3, lb, la - lc, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1, -lb - ld + p2 + p3, ld, -lc + ld, lb - p3, -ld + p2, -la + p1 + p2 + p3, la}, 
(* top45 *)
{-la - lb + p1 + p2 + p3, lb, la - lc, lc, -la - lb + lc - ld + p2 + p3, -lc + ld + p1, -lb - ld + p2 + p3, -lc + p1, ld, ld - p2 - p3, -ld + p2, -la + p1 + p2 + p3, la}, 
(* top46 *)
{-la - lb + p1 + p2 + p3, lb, la - lc, lc, -lb - lc + p1 + p2 + p3, -lc + p1, lb + lc + ld - p1 - p2 - p3, -lb - ld + p2 + p3, ld, ld - p2 - p3, -ld + p2, -la + p1 + p2 + p3, la}, 
(* top47 *)
{-la - lb + p1 + p2 + p3, lb, la - lc, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1, -lb - ld + p2 + p3, ld, -lc + ld, ld - p2 - p3, -ld + p2, -la + p1 + p2 + p3, la}, 
(* top48 *)
{la - lb - lc, lb, la - lc, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1, -lb - ld + p2 + p3, -lc + p1, ld, -p2 - p3, ld - p2 - p3, la, -la + p1 + p2 + p3}, 
(* top49 *)
{-la - lb + p1 + p2 + p3, lb, la - lc, lc, -la - lb + lc - ld + p2 + p3, -lc + ld + p1, -lb - ld + p2 + p3, -lc + p1, ld, -p2 - p3, ld - p2 - p3, -la + p1 + p2 + p3, la}, 
(* top50 *)
{-la - lb + p1 + p2 + p3, lb, la - lc, lc, -lb - lc + p1 + p2 + p3, -lc + p1, lb + lc + ld - p1 - p2 - p3, -lb - ld + p2 + p3, ld, -p2 - p3, ld - p2 - p3, -la + p1 + p2 + p3, la}, 
(* top51 *)
{-la - lb + p1 + p2 + p3, lb, la - lc, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1, -lb - ld + p2 + p3, ld, -lc + ld, -p2 - p3, ld - p2 - p3, -la + p1 + p2 + p3, la}, 
(* top52 *)
{-la - lb + p1 + p2 + p3, lb, la - lc, lc, -la - lb + lc - ld + p2 + p3, -lc + ld + p1, -lb - ld + p2 + p3, -ld - p1, ld, lb - p3, lb - p2 - p3, -la + p1 + p2 + p3, la}, 
(* top53 *)
{-la - lb + p1 + p2 + p3, lb, la - lc, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1, lb + lc - ld - p1 - p2 - p3, -ld - p1, ld, lb - p3, lb - p2 - p3, -la + p1 + p2 + p3, la}, 
(* top54 *)
{-la - lb + p1 + p2 + p3, lb, la - lc, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1, -lb - ld + p2 + p3, -ld - p1, ld, lb - p3, -lb - ld + p3, -la + p1 + p2 + p3, la}, 
(* top55 *)
{-la - lb + p1 + p2 + p3, lb, la - lc, lc, -la - lb + lc - ld + p2 + p3, -lc + ld + p1, -lb - ld + p2 + p3, -ld - p1, ld, ld - p2 - p3, -ld + p2, -la + p1 + p2 + p3, la}, 
(* top56 *)
{la - lb - lc, lb, la - lc, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1, -lb - ld + p2 + p3, -ld - p1, ld, -p2 - p3, ld - p2 - p3, la, -la + p1 + p2 + p3}, 
(* top57 *)
{-la - lb + p1 + p2 + p3, lb, la - lc, lc, -la - lb + lc - ld + p2 + p3, -lc + ld + p1, -lb - ld + p2 + p3, -ld - p1, ld, -p2 - p3, ld - p2 - p3, -la + p1 + p2 + p3, la}, 
(* top58 *)
{-la - lb + p1 + p2 + p3, lb, la - lc, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1, -lb - ld + p2 + p3, -ld - p1, ld, -p2 - p3, lb + ld, -la + p1 + p2 + p3, la}, 
(* top59 *)
{-la - lb + p1 + p2 + p3, lb, la - lc, lc, -la - lb + lc - ld + p2 + p3, -lc + ld + p1, -lb - ld + p2 + p3, -ld - p1, ld, -p2 - p3, lb - p2 - p3, -la + p1 + p2 + p3, la}, 
(* top60 *)
{-la - lb + p1 + p2 + p3, lb, la - lc, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1, lb + lc - ld - p1 - p2 - p3, -ld - p1, ld, -p2 - p3, lb - p2 - p3, -la + p1 + p2 + p3, la}, 
(* top61 *)
{-la - lb + p1 + p2 + p3, lb, -lb + p1 + p2 + p3, lb - lc + ld - p2 - p3, lc, -lb - ld + p2 + p3, -lc + ld + p1, -lc + p1, ld, lb - p3, -ld + p2, -la + p1 + p2 + p3, la}, 
(* top62 *)
{-la - lb + p1 + p2 + p3, lb, -lb + p1 + p2 + p3, lc, -lb - lc + p1 + p2 + p3, -lc + p1, lb + lc + ld - p1 - p2 - p3, -lb - ld + p2 + p3, ld, lb - p3, -ld + p2, -la + p1 + p2 + p3, la}, 
(* top63 *)
{-la - lb + p1 + p2 + p3, lb, -lb + p1 + p2 + p3, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1, lb + lc - ld - p1 - p3, -lc + p1, ld, lb - p3, -ld + p2, -la + p1 + p2 + p3, la}, 
(* top64 *)
{-la - lb + p1 + p2 + p3, lb, -lb + p1 + p2 + p3, -lb - lc + p1 + p2 + p3, lc, -lc + ld + p1, -lb - ld + p2 + p3, -lc + p1, ld, lb + ld - p2, -ld + p2, -la + p1 + p2 + p3, la}, 
(* top65 *)
{-la - lb + p1 + p2 + p3, lb, -lb + p1 + p2 + p3, lb - lc + ld - p2 - p3, lc, -lb - ld + p2 + p3, -lc + ld + p1, -lc + p1, ld, ld - p2 - p3, -ld + p2, -la + p1 + p2 + p3, la}, 
(* top66 *)
{-la - lb + p1 + p2 + p3, lb, -lb + p1 + p2 + p3, lc, -lb - lc + p1 + p2 + p3, -lc + p1, lb + lc + ld - p1 - p2 - p3, -lb - ld + p2 + p3, ld, ld - p2 - p3, -ld + p2, -la + p1 + p2 + p3, la}, 
(* top67 *)
{-la - lb + p1 + p2 + p3, lb, -lb + p1 + p2 + p3, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1, lc - p1 - p2 - p3, -lc + p1, ld, ld - p2 - p3, -ld + p2, -la + p1 + p2 + p3, la}, 
(* top68 *)
{-la - lb + p1 + p2 + p3, lb, -lb + p1 + p2 + p3, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1, lb + lc - ld - p1, -lc + p1, ld, ld - p2 - p3, -ld + p2, -la + p1 + p2 + p3, la}, 
(* top69 *)
{-la - lb + p1 + p2 + p3, lb, -lb + p1 + p2 + p3, lb - lc + ld - p2 - p3, lc, -lb - ld + p2 + p3, -lc + ld + p1, -lc + p1, ld, -p2 - p3, ld - p2 - p3, -la + p1 + p2 + p3, la}, 
(* top70 *)
{-la - lb + p1 + p2 + p3, lb, -lb + p1 + p2 + p3, lc, -lb - lc + p1 + p2 + p3, -lc + p1, lb + lc + ld - p1 - p2 - p3, -lb - ld + p2 + p3, ld, -p2 - p3, ld - p2 - p3, -la + p1 + p2 + p3, la}, 
(* top71 *)
{-la - lb + p1 + p2 + p3, lb, -lb + p1 + p2 + p3, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1, lb + lc - ld - p1, -lc + p1, ld, -p2 - p3, ld - p2 - p3, -la + p1 + p2 + p3, la}, 
(* top72 *)
{la, lb, -la - lc + ld + p1, la - ld - p1, lc, -lc + ld + p1, -lb - ld + p2 + p3, -lc + p1, ld, lb - p3, -ld + p2, la + lb, -la - lb + p1 + p2 + p3}, 
(* top73 *)
{la, lb, la - lc, lc, -la - lb + lc - ld + p2 + p3, -lc + ld + p1, -lb - ld + p2 + p3, -lc + p1, ld, lb - p3, -ld + p2, la + lb, -la - lb + p1 + p2 + p3}, 
(* top74 *)
{la, lb, lc, la - lc, la - ld - p1, -lc + p1, -la + lc + ld, -lb - ld + p2 + p3, ld, lb - p3, -ld + p2, la + lb, -la - lb + p1 + p2 + p3}, 
(* top75 *)
{la, lb, la - lc, lc, -lc + ld + p1, la - ld - p1, -la + p1 + p2, -lc + p1, ld, lb - p3, -ld + p2, la + lb, -la - lb + p1 + p2 + p3}, 
(* top76 *)
{la, lb, la - lc, lc, -lc + ld + p1, la - ld - p1, -la - lb + ld + p1 + p3, -ld + p2, -lc + p1, ld, lb - p3, la + lb, -la - lb + p1 + p2 + p3}, 
(* top77 *)
{la, lb, la - lc, lc, la - ld - p1, -lc + ld + p1, -lb - ld + p2 + p3, -lc + p1, ld, lb - p3, -lb - ld + p3, la + lb, -la - lb + p1 + p2 + p3}, 
(* top78 *)
{la, lb, -la - lc + ld + p1, la - ld - p1, lc, -lc + ld + p1, -lb - ld + p2 + p3, -lc + p1, ld, lb - p3, lb - p2 - p3, la + lb, -la - lb + p1 + p2 + p3}, 
(* top79 *)
{la, lb, la - lc, lc, -la - lb + lc - ld + p2 + p3, -lc + ld + p1, -lb - ld + p2 + p3, -lc + p1, ld, lb - p3, lb - p2 - p3, la + lb, -la - lb + p1 + p2 + p3}, 
(* top80 *)
{la, lb, lc, la - lc, la - ld - p1, -lc + p1, -la + lc + ld, -lb - ld + p2 + p3, ld, lb - p3, lb - p2 - p3, la + lb, -la - lb + p1 + p2 + p3}, 
(* top81 *)
{la, lb, la - lc, lc, -la - lb + lc - ld + p2 + p3, -lc + ld + p1, -lb - ld + p2 + p3, -lc + p1, ld, ld - p2 - p3, -ld + p2, la + lb, -la - lb + p1 + p2 + p3}, 
(* top82 *)
{la, lb, lc, la - lc, la - ld - p1, -lc + p1, -la + lc + ld, -lb - ld + p2 + p3, ld, ld - p2 - p3, -ld + p2, la + lb, -la - lb + p1 + p2 + p3}, 
(* top83 *)
{la, lb, la - lc, lc, -la - lb + lc - ld + p2 + p3, -lc + ld + p1, -lb - ld + p2 + p3, -lc + p1, ld, -p2 - p3, ld - p2 - p3, la + lb, -la - lb + p1 + p2 + p3}, 
(* top84 *)
{la, lb, lc, la - lc, la - ld - p1, -lc + p1, -la + lc + ld, -lb - ld + p2 + p3, ld, -p2 - p3, ld - p2 - p3, la + lb, -la - lb + p1 + p2 + p3}, 
(* top85 *)
{la, lb, la - lc, lc, la - ld - p1, -lc + ld + p1, -lb - ld + p2 + p3, -lc + p1, ld, -p2 - p3, lb + ld, la + lb, -la - lb + p1 + p2 + p3}, 
(* top86 *)
{la, lb, la - lc, lc, -la - lb + lc - ld + p2 + p3, -lc + ld + p1, -lb - ld + p2 + p3, -lc + p1, ld, -p2 - p3, lb - p2 - p3, la + lb, -la - lb + p1 + p2 + p3}, 
(* top87 *)
{la, lb, lc, la - lc, la - ld - p1, -lc + p1, -la + lc + ld, -lb - ld + p2 + p3, ld, -p2 - p3, lb - p2 - p3, la + lb, -la - lb + p1 + p2 + p3}, 
(* top88 *)
{la, lb, la - lc, lc, -lb - lc + p1 + p2 + p3, -lc + p1, lb + lc + ld - p1 - p2 - p3, -lb - ld + p2 + p3, ld, lb - p3, -ld + p2, la + lb, -la - lb + p1 + p2 + p3}, 
(* top89 *)
{la, lb, la - lc, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1, lb + lc - ld - p1 - p3, -lc + p1, ld, lb - p3, -ld + p2, la + lb, -la - lb + p1 + p2 + p3}, 
(* top90 *)
{la, lb, la - lc, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1, -lb - ld + p2 + p3, ld, -lc + ld, lb - p3, -ld + p2, la + lb, -la - lb + p1 + p2 + p3}, 
(* top91 *)
{la, lb, la - lc, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1, -lb - ld + p2 + p3, -lc + p1, ld, lb + ld - p2, -ld + p2, la + lb, -la - lb + p1 + p2 + p3}, 
(* top92 *)
{la, lb, la - lc, lc, -lb - lc + p1 + p2 + p3, -lc + p1, lb + lc + ld - p1 - p2 - p3, -lb - ld + p2 + p3, ld, ld - p2 - p3, -ld + p2, la + lb, -la - lb + p1 + p2 + p3}, 
(* top93 *)
{la, lb, la - lc, lc, -lb - lc + p1 + p2 + p3, lb - p2 - p3, -lb - ld + p2 + p3, ld, -lc + p1, ld - p2 - p3, -ld + p2, la + lb, -la - lb + p1 + p2 + p3}, 
(* top94 *)
{la, lb, la - lc, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1, lc - p1 - p2 - p3, -lc + p1, ld, ld - p2 - p3, -ld + p2, la + lb, -la - lb + p1 + p2 + p3}, 
(* top95 *)
{la, lb, la - lc, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1, -lb - ld + p2 + p3, ld, -lc + ld, ld - p2 - p3, -ld + p2, la + lb, -la - lb + p1 + p2 + p3}, 
(* top96 *)
{la, lb, la - lc, lc, -lb - lc + p1 + p2 + p3, -lc + p1, lb + lc + ld - p1 - p2 - p3, -lb - ld + p2 + p3, ld, -p2 - p3, ld - p2 - p3, la + lb, -la - lb + p1 + p2 + p3}, 
(* top97 *)
{la, lb, la - lc, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1, -lb - ld + p2 + p3, ld, -lc + ld, -p2 - p3, ld - p2 - p3, la + lb, -la - lb + p1 + p2 + p3}, 
(* top98 *)
{la, lb, la - lc, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1, lc - p1 - p2, -ld + p2, -ld - p1, ld, lb - p3, la + lb, -la - lb + p1 + p2 + p3}, 
(* top99 *)
{la, lb, la - lc, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1, -lb - ld + p2 + p3, -ld - p1, ld, lb + ld - p2, -ld + p2, la + lb, -la - lb + p1 + p2 + p3}, 
(* top100 *)
{la, lb, la - lc, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1, lc - p1 - p2 - p3, -ld - p1, ld, ld - p2 - p3, -ld + p2, la + lb, -la - lb + p1 + p2 + p3}, 
(* top101 *)
{la, lb, la - lc, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1, lc - p1 - p2 - p3, -ld - p1, ld, -p2 - p3, ld - p2 - p3, la + lb, -la - lb + p1 + p2 + p3}, 
(* top102 *)
{la, -la + lb + ld - p2 - p3, -lb - ld + p2 + p3, la - lc, lc, la - ld - p1, -lc + ld + p1, -lc + p1, ld, lb - p3, -ld + p2, -lb + p1 + p2 + p3, lb}, 
(* top103 *)
{la, -la - lb + p1 + p2 + p3, la - lc, lc, -la - lb + lc - ld + p2 + p3, -lc + ld + p1, -lb - ld + p2 + p3, -lc + p1, ld, lb - p3, -ld + p2, -lb + p1 + p2 + p3, lb}, 
(* top104 *)
{la, -la - lb + p1 + p2 + p3, lc, la - lc, la - ld - p1, -lc + p1, -la + lc + ld, -lb - ld + p2 + p3, ld, lb - p3, -ld + p2, -lb + p1 + p2 + p3, lb}, 
(* top105 *)
{la, -la - lb + p1 + p2 + p3, la - lc, lc, -lc + ld + p1, la - ld - p1, -la + p1 + p2, -lc + p1, ld, lb - p3, -ld + p2, -lb + p1 + p2 + p3, lb}, 
(* top106 *)
{la, -la - lb + p1 + p2 + p3, la - lc, lc, -lc + ld + p1, la - ld - p1, -la - lb + ld + p1 + p3, -ld + p2, -lc + p1, ld, lb - p3, -lb + p1 + p2 + p3, lb}, 
(* top107 *)
{la, -la - lb + p1 + p2 + p3, la - lc, lc, la - ld - p1, -lc + ld + p1, -lb - ld + p2 + p3, -lc + p1, ld, lb + ld - p2, -ld + p2, -lb + p1 + p2 + p3, lb}, 
(* top108 *)
{la, -la - lb + p1 + p2 + p3, la - lc, lc, la - ld - p1, -lc + ld + p1, -lb - ld + p2 + p3, -lc + p1, ld, lb - p3, -lb - ld + p3, -lb + p1 + p2 + p3, lb}, 
(* top109 *)
{la, -la + lb + ld - p2 - p3, -lb - ld + p2 + p3, la - lc, lc, la - ld - p1, -lc + ld + p1, -lc + p1, ld, lb - p3, lb - p2 - p3, -lb + p1 + p2 + p3, lb}, 
(* top110 *)
{la, -la - lb + p1 + p2 + p3, la - lc, lc, -la - lb + lc - ld + p2 + p3, -lc + ld + p1, -lb - ld + p2 + p3, -lc + p1, ld, lb - p3, lb - p2 - p3, -lb + p1 + p2 + p3, lb}, 
(* top111 *)
{la, -la - lb + p1 + p2 + p3, lc, la - lc, la - ld - p1, -lc + p1, -la + lc + ld, -lb - ld + p2 + p3, ld, lb - p3, lb - p2 - p3, -lb + p1 + p2 + p3, lb}, 
(* top112 *)
{la, -la + lb + ld - p2 - p3, -lb - ld + p2 + p3, la - lc, lc, la - ld - p1, -lc + ld + p1, -lc + p1, ld, -p2 - p3, lb - p2 - p3, -lb + p1 + p2 + p3, lb}, 
(* top113 *)
{la, -la - lb + p1 + p2 + p3, la - lc, lc, -la - lb + lc - ld + p2 + p3, -lc + ld + p1, -lb - ld + p2 + p3, -lc + p1, ld, -p2 - p3, lb - p2 - p3, -lb + p1 + p2 + p3, lb}, 
(* top114 *)
{la, -la - lb + p1 + p2 + p3, lc, la - lc, la - ld - p1, -lc + p1, -la + lc + ld, -lb - ld + p2 + p3, ld, -p2 - p3, lb - p2 - p3, -lb + p1 + p2 + p3, lb}, 
(* top115 *)
{la - lb - ld - p1, lb, la + lc - ld - p1, -lc + ld + p1, la - ld - p1, lc, -lb - ld + p2 + p3, -lc + p1, ld, lb - p3, -ld + p2, la, -la + p1 + p2 + p3}, 
(* top116 *)
{la - lb - ld - p1, lb, lc, la - lc, la - ld - p1, -lc + p1, -la + lc + ld, -lb - ld + p2 + p3, ld, lb - p3, -ld + p2, la, -la + p1 + p2 + p3}, 
(* top117 *)
{-la - lb + p1 + p2 + p3, lb, la - lc, lc, -la - lb + lc - ld + p2 + p3, -lc + p1, la + lb + ld - p1 - p2 - p3, -lb - ld + p2 + p3, ld, lb - p3, -ld + p2, -la + p1 + p2 + p3, la}, 
(* top118 *)
{-la - lb + p1 + p2 + p3, lb, la - lc, lc, -la - lb + lc - ld + p2 + p3, la + lb - lc - p2 - p3, ld, -lb - ld + p2 + p3, -lc + p1, lb - p3, -ld + p2, -la + p1 + p2 + p3, la}, 
(* top119 *)
{-la - lb + p1 + p2 + p3, lb, la - lc, lc, -la - lb + lc - ld + p2 + p3, -lc + ld + p1, -lb - ld + p2 + p3, -lc + p1, ld, lb - p3, -lb - ld + p3, -la + p1 + p2 + p3, la}, 
(* top120 *)
{lb, -la - lb + p1 + p2 + p3, lc, la - lc, la - ld - p1, -lc + p1, -la + lc + ld, la + lb - ld - p1 - p3, ld, lb - p3, -ld + p2, -la + p1 + p2 + p3, la}, 
(* top121 *)
{-ld + p2 + p3, la - lc, lc, la - ld - p1, -lc + ld + p1, lb, -lb - ld + p2 + p3, -lc + p1, ld, lb - p3, -lb - ld + p3, -la + p1 + p2 + p3, la}, 
(* top122 *)
{-la - lb + p1 + p2 + p3, lb, la + lc - ld - p1, -lc + ld + p1, la - ld - p1, lc, -lb - ld + p2 + p3, -lc + p1, ld, lb - p3, -lb - ld + p3, -la + p1 + p2 + p3, la}, 
(* top123 *)
{lb, -la - lb + p1 + p2 + p3, la - lc, lc, la - ld - p1, -lc + ld + p1, la + lb - p1 - p3, -lb - ld + p3, -lc + p1, ld, lb - p3, -la + p1 + p2 + p3, la}, 
(* top124 *)
{la - lb - ld - p1, lb, la + lc - ld - p1, -lc + ld + p1, la - ld - p1, lc, -lb - ld + p2 + p3, -lc + p1, ld, lb - p3, lb - p2 - p3, la, -la + p1 + p2 + p3}, 
(* top125 *)
{lb, la - lc, lc, -la + lb + lc, la - lb - ld - p1, -lc + ld + p1, -lb - ld + p2 + p3, -lc + p1, ld, lb - p3, lb - p2 - p3, la, -la + p1 + p2 + p3}, 
(* top126 *)
{la - lb - ld - p1, lb, la - lc, lc, la - ld - p1, -lc + ld + p1, la - ld - p1 - p2 - p3, -lc + p1, ld, lb - p3, lb - p2 - p3, la, -la + p1 + p2 + p3}, 
(* top127 *)
{ld - p2 - p3, lb, -lb - ld + p2 + p3, la - lc, lc, lc - p1 - p2 - p3, -lc + ld + p1, -lc + p1, ld, lb - p3, lb - p2 - p3, la, -la + p1 + p2 + p3}, 
(* top128 *)
{-la + lc - ld + p2 + p3, -lc + ld + p1, la - lc, lc, -la - lb + lc - ld + p2 + p3, lb, -lb - ld + p2 + p3, -lc + p1, ld, lb - p3, lb - p2 - p3, -la + p1 + p2 + p3, la}, 
(* top129 *)
{la - lb - ld - p1, lb, la + lc - ld - p1, -lc + ld + p1, la - ld - p1, lc, -lb - ld + p2 + p3, -lc + p1, ld, -p2 - p3, lb - p2 - p3, la, -la + p1 + p2 + p3}, 
(* top130 *)
{lb, la - lc, lc, -la + lb + lc, la - lb - ld - p1, -lc + ld + p1, -lb - ld + p2 + p3, -lc + p1, ld, -p2 - p3, lb - p2 - p3, la, -la + p1 + p2 + p3}, 
(* top131 *)
{-la + lc - ld + p2 + p3, -lc + ld + p1, la - lc, lc, -la - lb + lc - ld + p2 + p3, lb, -lb - ld + p2 + p3, -lc + p1, ld, -p2 - p3, lb - p2 - p3, -la + p1 + p2 + p3, la}, 
(* top132 *)
{-la - lb + p1 + p2 + p3, lb, la - lc, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1, -lb - ld + p2 + p3, ld, -lc + ld, -lb - ld + p2, -ld + p2, -la + p1 + p2 + p3, la}, 
(* top133 *)
{-lc + p1 + p2 + p3, la - lc, lc, -lb - lc + p1 + p2 + p3, lb, -lc + p1, lb + lc + ld - p1 - p2 - p3, -lb - ld + p2 + p3, ld, ld - p2 - p3, -ld + p2, -la + p1 + p2 + p3, la}, 
(* top134 *)
{-la - lb + p1 + p2 + p3, lb, la - lc, lc, -la - lb + lc - ld + p2 + p3, -lc + ld + p1, -lb - ld + p2 + p3, -ld - p1, ld, lb - p3, -lb - ld + p3, -la + p1 + p2 + p3, la}, 
(* top135 *)
{-lc + p1 + p2 + p3, la - lc, lc, -lb - lc + p1 + p2 + p3, lb, -lc + ld + p1, -lb - ld + p2 + p3, -ld - p1, ld, lb - p3, -lb - ld + p3, -la + p1 + p2 + p3, la}, 
(* top136 *)
{-la + lb + lc, -lb - lc + p1 + p2 + p3, la - lc, lc, lb, -lc + ld + p1, -lb - ld + p2 + p3, -ld - p1, ld, lb - p3, -lb - ld + p3, -la + p1 + p2 + p3, la}, 
(* top137 *)
{lc, lb, lb + lc, la - lb - lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1, -lb - ld + p2 + p3, -ld - p1, ld, -p2 - p3, ld - p2 - p3, la, -la + p1 + p2 + p3}, 
(* top138 *)
{-la - lb + p1 + p2 + p3, lb, -lb + p1 + p2 + p3, lb - lc + ld - p2 - p3, lc - ld + p2, -lc + ld + p1, -lc + p1, ld, lb - p3, lc, -ld + p2, -la + p1 + p2 + p3, la}, 
(* top139 *)
{-la - lb + p1 + p2 + p3, lb, -lb + p1 + p2 + p3, lb - lc + ld - p2 - p3, lc, -lb - ld + p2 + p3, -lc + ld + p1, -lc + p1, ld, -lb - ld + p2, -ld + p2, -la + p1 + p2 + p3, la}, 
(* top140 *)
{-la - lb + p1 + p2 + p3, lb, -lb + p1 + p2 + p3, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1, -lc + p1, ld, -lb - lc + ld + p1, lb + lc - ld - p1 - p3, -ld + p2, -la + p1 + p2 + p3, la}, 
(* top141 *)
{-la - lb + p1 + p2 + p3, lb, -lb + p1 + p2 + p3, lb - lc + ld - p2 - p3, lc - ld + p2 + p3, -lc + ld + p1, -lc + p1, ld, ld - p2 - p3, -ld + p2, lc, -la + p1 + p2 + p3, la}, 
(* top142 *)
{-la - lb + p1 + p2 + p3, lb, -lb + p1 + p2 + p3, lc, -lb - lc + p1 + p2 + p3, lb + lc + ld - p1 - p2 - p3, -lb - lc + p1, ld, ld - p2 - p3, -ld + p2, -lc + p1, -la + p1 + p2 + p3, la}, 
(* top143 *)
{-la - lb + p1 + p2 + p3, lb, -lb + p1 + p2 + p3, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1, lc - p1 - p2 - p3, ld, ld + p1, ld - p2 - p3, -ld + p2, -la + p1 + p2 + p3, la}, 
(* top144 *)
{-la - lb + p1 + p2 + p3, lb, -lb + p1 + p2 + p3, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1, -lc + p1, ld, -lc + ld + p1 + p3, lc - p1 - p2 - p3, -ld + p2, -la + p1 + p2 + p3, la}, 
(* top145 *)
{-la - lb + p1 + p2 + p3, lb, -lb + p1 + p2 + p3, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1, lb + lc - ld - p1, ld, ld + p1, ld - p2 - p3, -ld + p2, -la + p1 + p2 + p3, la}, 
(* top146 *)
{-la - lb + p1 + p2 + p3, lb, -lb + p1 + p2 + p3, lb - lc + ld - p2 - p3, lc - ld + p2 + p3, -lc + ld + p1, -lc + p1, ld, -p2 - p3, lc, ld - p2 - p3, -la + p1 + p2 + p3, la}, 
(* top147 *)
{la, lb, -la - lc + ld + p1, la - ld - p1, lc, -lc + ld + p1, la - p1 - p2, -ld + p2, -lc + p1, ld, lb - p3, la + lb, -la - lb + p1 + p2 + p3}, 
(* top148 *)
{la, lb, la - lc, lc, -la - lb + lc - ld + p2 + p3, -lc + p1, la + lb + ld - p1 - p2 - p3, -lb - ld + p2 + p3, ld, lb - p3, -ld + p2, la + lb, -la - lb + p1 + p2 + p3}, 
(* top149 *)
{la, lb, lc, la - lc, -la - lb + lc - ld + p2 + p3, -lc + ld + p1, -la + lc - ld + p2, -lc + p1, ld, lb - p3, -ld + p2, la + lb, -la - lb + p1 + p2 + p3}, 
(* top150 *)
{la, lb, la - lc, lc, -la - lb + lc - ld + p2 + p3, -lc + ld + p1, -lb - ld + p2 + p3, -lc + p1, ld, -lb - ld + p2, -ld + p2, la + lb, -la - lb + p1 + p2 + p3}, 
(* top151 *)
{la, lb, la - lc, lc, -la - lb + lc - ld + p2 + p3, -lc + ld + p1, -lb - ld + p2 + p3, -lc + p1, ld, lb - p3, -lb - ld + p3, la + lb, -la - lb + p1 + p2 + p3}, 
(* top152 *)
{la, lb, lc, la - lc, la - ld - p1, -lc + p1, -la + lc + ld, la + lb - ld - p1 - p3, ld, lb - p3, -ld + p2, la + lb, -la - lb + p1 + p2 + p3}, 
(* top153 *)
{la, lb, lc, la - lc, la - ld - p1, -lc + p1, -la + lc + ld, la - p1 - p2, -ld + p2, ld, lb - p3, la + lb, -la - lb + p1 + p2 + p3}, 
(* top154 *)
{la, lb, la - lc, lc, -lc + ld + p1, la - ld - p1, -la - lb + ld + p1 + p3, la + lb - p1 - p3, ld, -lc + p1, lb - p3, la + lb, -la - lb + p1 + p2 + p3}, 
(* top155 *)
{la, lb, la - lc, lc, -lc + ld + p1, la - ld - p1, -la - lb + p1 + p3, -lc + p1, ld, lb - p3, -lb - ld + p3, la + lb, -la - lb + p1 + p2 + p3}, 
(* top156 *)
{la, lb, la - lc, lc, -la - lb + lc - ld + p2 + p3, la + lb - lc - p2 - p3, ld, -lb - ld + p2 + p3, -lc + p1, ld - p2 - p3, -ld + p2, la + lb, -la - lb + p1 + p2 + p3}, 
(* top157 *)
{la, lb, lc, la - lc, -lb - lc - ld + p1 + p2 + p3, -la + lc + ld, -lc + p1, -lb - ld + p2 + p3, ld, ld - p2 - p3, -ld + p2, la + lb, -la - lb + p1 + p2 + p3}, 
(* top158 *)
{la, lb, la - lc, lc, -la - lb + lc - ld + p2 + p3, la + lb - lc - p2 - p3, ld, -lb - ld + p2 + p3, -lc + p1, -p2 - p3, ld - p2 - p3, la + lb, -la - lb + p1 + p2 + p3}, 
(* top159 *)
{la, lb, la - lc, lc, -la - lb + lc - ld + p2 + p3, -lc + ld + p1, -lb - ld + p2 + p3, -lc + p1, ld, -p2 - p3, -lb - ld, la + lb, -la - lb + p1 + p2 + p3}, 
(* top160 *)
{la, lb, lc, la - lc, -la + lc - ld + p2, lb + lc - ld - p1 - p3, -lc + ld + p1, -lc + p1, ld, lb - p3, -ld + p2, la + lb, -la - lb + p1 + p2 + p3}, 
(* top161 *)
{la, lb, la - lc, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1, lc - p1 - p2, -ld + p2, ld, -lc + ld, lb - p3, la + lb, -la - lb + p1 + p2 + p3}, 
(* top162 *)
{la, lb, la - lc, lc, -lb - lc + p1 + p2 + p3, lb - p2 - p3, -lb - ld + p2 + p3, ld, -lc + p1, lb + ld - p2, -ld + p2, la + lb, -la - lb + p1 + p2 + p3}, 
(* top163 *)
{la, lb, la - lc, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1, lc - p1 - p2 - p3, ld, -lc + ld, ld - p2 - p3, -ld + p2, la + lb, -la - lb + p1 + p2 + p3}, 
(* top164 *)
{la, lb, la - lc, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1, -lc + p1, ld, -lc + ld + p1 + p3, lc - p1 - p2 - p3, -ld + p2, la + lb, -la - lb + p1 + p2 + p3}, 
(* top165 *)
{la, lb, la - lc, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1, lc - p1 - p2 - p3, ld, -lc + ld, -p2 - p3, ld - p2 - p3, la + lb, -la - lb + p1 + p2 + p3}, 
(* top166 *)
{la, lb, lc, la - lc, -la + p1 + p2, -lc + ld + p1, lc - p1 - p2, -ld + p2, -ld - p1, ld, lb - p3, la + lb, -la - lb + p1 + p2 + p3}, 
(* top167 *)
{la, lb, lb - p1 - p2 - p3, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1, lc - p1 - p2 - p3, -ld - p1, ld, -p2 - p3, ld - p2 - p3, la + lb, -la - lb + p1 + p2 + p3}, 
(* top168 *)
{-la + lb + ld - p2 - p3, la - ld + p2, la - lc, lc, la - ld - p1, -lc + ld + p1, -lc + p1, ld, lb - p3, la, -ld + p2, -lb + p1 + p2 + p3, lb}, 
(* top169 *)
{-la + lb + ld - p2 - p3, la - lb + p3, -ld + p2, la - lc, lc, la - ld - p1, -lc + ld + p1, -lc + p1, ld, lb - p3, la, -lb + p1 + p2 + p3, lb}, 
(* top170 *)
{la, -la + lb + ld - p2 - p3, -lb - ld + p2 + p3, la - lc, lc, la - ld - p1, -lc + ld + p1, -lc + p1, ld, lb + ld - p2, -ld + p2, -lb + p1 + p2 + p3, lb}, 
(* top171 *)
{la, -la + lb + ld - p2 - p3, -lb - ld + p2 + p3, la - lc, lc, la - ld - p1, -lc + ld + p1, -lc + p1, ld, lb - p3, -lb - ld + p3, -lb + p1 + p2 + p3, lb}, 
(* top172 *)
{la, -la - lb + p1 + p2 + p3, la - lc, lc, -la - lb + lc - ld + p2 + p3, -lc + p1, la + lb + ld - p1 - p2 - p3, -lb - ld + p2 + p3, ld, lb - p3, -ld + p2, -lb + p1 + p2 + p3, lb}, 
(* top173 *)
{la, -la - lb + p1 + p2 + p3, la - lc, lc, -la - lb + lc - ld + p2 + p3, la + lb - lc - p2 - p3, ld, -lb - ld + p2 + p3, -lc + p1, lb - p3, -ld + p2, -lb + p1 + p2 + p3, lb}, 
(* top174 *)
{la, -la - lb + p1 + p2 + p3, lc, la - lc, -la - lb + lc - ld + p2 + p3, -lc + ld + p1, -la + lc - ld + p2, -lc + p1, ld, lb - p3, -ld + p2, -lb + p1 + p2 + p3, lb}, 
(* top175 *)
{la, -la - lb + p1 + p2 + p3, la - lc, lc, -la - lb + lc - ld + p2 + p3, -lc + ld + p1, -lb - ld + p2 + p3, -lc + p1, ld, lb + ld - p2, -ld + p2, -lb + p1 + p2 + p3, lb}, 
(* top176 *)
{la, -la - lb + p1 + p2 + p3, la - lc, lc, -la - lb + lc - ld + p2 + p3, -lc + ld + p1, -lb - ld + p2 + p3, -lc + p1, ld, lb - p3, -lb - ld + p3, -lb + p1 + p2 + p3, lb}, 
(* top177 *)
{la, -la - lb + p1 + p2 + p3, lc, la - lc, la - ld - p1, -lc + p1, -la + lc + ld, la + lb - ld - p1 - p3, ld, lb - p3, -ld + p2, -lb + p1 + p2 + p3, lb}, 
(* top178 *)
{la, -la - lb + p1 + p2 + p3, lc, la - lc, la - ld - p1, -lc + p1, -la + lc + ld, la - p1 - p2, -ld + p2, ld, lb - p3, -lb + p1 + p2 + p3, lb}, 
(* top179 *)
{la, -la - lb + p1 + p2 + p3, lc, la - lc, la - ld - p1, -lc + p1, -la + lc + ld, -lb - ld + p2 + p3, ld, lb + ld - p2, -ld + p2, -lb + p1 + p2 + p3, lb}, 
(* top180 *)
{p1 + p2, la - lc, lc, -lc + ld + p1, la - ld - p1, la, -la + p1 + p2, -lc + p1, ld, lb - p3, -ld + p2, -lb + p1 + p2 + p3, lb}, 
(* top181 *)
{la, -la - lb + p1 + p2 + p3, lc, la - lc, -lc + ld + p1, -la + lc - ld + p2, -la + p1 + p2, -lc + p1, ld, lb - p3, -ld + p2, -lb + p1 + p2 + p3, lb}, 
(* top182 *)
{-lb + ld + p1 + p3, -ld + p2, la - lc, lc, -lc + ld + p1, la - ld - p1, la, -la - lb + ld + p1 + p3, -lc + p1, ld, lb - p3, -lb + p1 + p2 + p3, lb}, 
(* top183 *)
{la, -la - lb + p1 + p2 + p3, lc, la - lc, -lc + ld + p1, lb + lc - ld - p1 - p3, -la - lb + ld + p1 + p3, -ld + p2, -lc + p1, ld, lb - p3, -lb + p1 + p2 + p3, lb}, 
(* top184 *)
{lb + ld, la - lc, lc, la + lb + ld - p1 - p2 - p3, -la - lb + lc - ld + p2 + p3, -lc + p1, -lb - ld + p2 + p3, lb, ld, lb - p3, -ld + p2, -la + p1 + p2 + p3, la}, 
(* top185 *)
{-la - lb + p1 + p2 + p3, lb, lc, la - lc, -la - lb + lc - ld + p2 + p3, -lc + p1, la + lb + ld - p1 - p2 - p3, -la + lc - ld + p2, ld, lb - p3, -ld + p2, -la + p1 + p2 + p3, la}, 
(* top186 *)
{-la - lb + p1 + p2 + p3, lb, lc, la - lc, -la - lb + lc - ld + p2 + p3, -lc + ld + p1, -la + lc + p2, -lb - ld + p3, -lc + p1, ld, lb - p3, -la + p1 + p2 + p3, la}, 
(* top187 *)
{lb, -la - lb + p1 + p2 + p3, la + lc - ld - p1, -lc + ld + p1, la - ld - p1, lc, la + lb - p1 - p3, -lb - ld + p3, -lc + p1, ld, lb - p3, -la + p1 + p2 + p3, la}, 
(* top188 *)
{-la + p1 + p3, la - lc, lc, la - ld - p1, -lc + ld + p1, la + lb - p1 - p3, -lb - ld + p3, -lc + p1, ld, lb - p3, lb, -la + p1 + p2 + p3, la}, 
(* top189 *)
{lb, la - lc, lc, -la + lb + lc, la - lc + ld - p2 - p3, -lb - ld + p2 + p3, -lc + ld + p1, -lc + p1, ld, lb - p3, lb - p2 - p3, la, -la + p1 + p2 + p3}, 
(* top190 *)
{-la + lc - ld + p2 + p3, la - lc - p2 - p3, ld, la - lc, lc, -la - lb + lc - ld + p2 + p3, lb, -lb - ld + p2 + p3, -lc + p1, lb - p3, lb - p2 - p3, la, -la + p1 + p2 + p3}, 
(* top191 *)
{lb, la - lc, lc, -la + lb + lc, la - lc + ld - p2 - p3, -lb - ld + p2 + p3, -lc + ld + p1, -lc + p1, ld, -p2 - p3, lb - p2 - p3, la, -la + p1 + p2 + p3}, 
(* top192 *)
{-la - lb + p1 + p2 + p3, lb, -lb + p1 + p2 + p3, lc - ld + p2, -lc + ld + p1, -lc + p1, ld, -lb + lc - ld + p2, lb - lc + ld - p2 - p3, lc, -ld + p2, -la + p1 + p2 + p3, la}, 
(* top193 *)
{la, lb, -lc + ld - p2, lc, -ld + p2, -lc + ld + p1, -la - lc + ld + p1, la - p1 - p2, -lc + p1, ld, lb - p3, la + lb, -la - lb + p1 + p2 + p3}, 
(* top194 *)
{la, lb, lc, la - lc, -lc + ld + p1, -la - lb + lc - ld + p2 + p3, -la + lc - ld + p2, -lc + p1, ld, -la - lb + lc - ld + p2, -ld + p2, la + lb, -la - lb + p1 + p2 + p3}, 
(* top195 *)
{la, lb, lc, la - lc, -la - lb + lc - ld + p2 + p3, -lc + ld + p1, -la - lb + lc - ld + p2, -lc + p1, ld, -lb - ld + p2, -ld + p2, la + lb, -la - lb + p1 + p2 + p3}, 
(* top196 *)
{la, lb, -la - lc + ld + p1, lc, la - ld - p1, -lc + ld + p1, -la - lb + ld + p1 + p3, la + lb - p1 - p3, ld, -lc + p1, lb - p3, la + lb, -la - lb + p1 + p2 + p3}, 
(* top197 *)
{la, lb, lc, la - lc, -lc + ld + p1, lb + lc - ld - p1 - p3, -la - lb + ld + p1 + p3, la + lb - p1 - p3, ld, -lc + p1, lb - p3, la + lb, -la - lb + p1 + p2 + p3}, 
(* top198 *)
{la, lb, la - lc, lc, -la - lb + lc - ld + p2 + p3, la + lb - lc - p2 - p3, ld, -lb - ld + p2 + p3, la + lb - p2 - p3, ld - p2 - p3, -ld + p2, la + lb, -la - lb + p1 + p2 + p3}, 
(* top199 *)
{la, lb, la - lc, lc, -la - lb + lc - ld + p2 + p3, la + lb - lc - p2 - p3, ld, -lb - ld + p2 + p3, la + lb - p2 - p3, -p2 - p3, ld - p2 - p3, la + lb, -la - lb + p1 + p2 + p3}, 
(* top200 *)
{la, lb, lc, la - lc, -la + p1 + p2, -lc + ld + p1, lc - p1 - p2, -ld + p2, -ld - p1, ld, -la - lb + p1 + p2, la + lb, -la - lb + p1 + p2 + p3}, 
(* top201 *)
{-p1 - p2, la - ld + p2, la - lc, lc, la - ld - p1, -lc + ld + p1, -lc + p1, ld, lb - p3, la, -ld + p2, -lb + p1 + p2 + p3, lb}, 
(* top202 *)
{-la + lb + ld - p2 - p3, la - ld + p2, la - lc, lc, -lb + lc - ld + p2 + p3, -lc + ld + p1, -lc + p1, ld, lb - p3, la, -ld + p2, -lb + p1 + p2 + p3, lb}, 
(* top203 *)
{lb - ld - p1 - p3, la - lb + p3, la - lc, lc, la - ld - p1, -lc + ld + p1, -ld + p2, -lc + p1, ld, lb - p3, la, -lb + p1 + p2 + p3, lb}, 
(* top204 *)
{-la + lb + ld - p2 - p3, la - lb + p3, -ld + p2, la - lc, lc, -lb + lc - ld + p2 + p3, -lc + ld + p1, -lc + p1, ld, lb - p3, la, -lb + p1 + p2 + p3, lb}, 
(* top205 *)
{la, -la - lb + p1 + p2 + p3, lc, la - lc, -la - lb + lc - ld + p2 + p3, -lc + p1, la + lb + ld - p1 - p2 - p3, -la + lc - ld + p2, ld, lb - p3, -ld + p2, -lb + p1 + p2 + p3, lb}, 
(* top206 *)
{-lc + p1, -lb + lc + p2 + p3, la - lc, lc, -la - lb + lc - ld + p2 + p3, la + lb - lc - p2 - p3, ld, -lb - ld + p2 + p3, la, lb - p3, -ld + p2, -lb + p1 + p2 + p3, lb}, 
(* top207 *)
{la, -la - lb + p1 + p2 + p3, lc, la - lc, -la - lb + lc - ld + p2 + p3, la + lb - lc - p2 - p3, ld, -la + lc - ld + p2, -lc + p1, lb - p3, -ld + p2, -lb + p1 + p2 + p3, lb}, 
(* top208 *)
{-la - lb + p1 + p2 + p3, la, lc, -lc + ld - p2, -ld + p2, -la - lb + lc - ld + p2 + p3, -lc + ld + p1, -la + lc - ld + p2, -lc + p1, ld, lb - p3, -lb + p1 + p2 + p3, lb}, 
(* top209 *)
{la, -la - lb + p1 + p2 + p3, lc, la - lc, lb + lc - ld - p1 - p3, -lc + ld + p1, -la + lc - ld + p2, -lc + p1, ld, lb - p3, -ld + p2, -lb + p1 + p2 + p3, lb}, 
(* top210 *)
{la, -la - lb + p1 + p2 + p3, lc, la - lc, -la - lb + lc - ld + p2 + p3, -lc + ld + p1, -la + lc - ld + p2, -ld - p1, ld, lb - p3, -ld + p2, -lb + p1 + p2 + p3, lb}, 
(* top211 *)
{-lb + ld + p1 + p3, -ld + p2, lc, la - lc, la - ld - p1, -lc + p1, -la + lc + ld, la + lb - ld - p1 - p3, ld, lb - p3, la, -lb + p1 + p2 + p3, lb}, 
(* top212 *)
{p1 + p2, lc, la - lc, la - ld - p1, -lc + p1, -la + lc + ld, la - p1 - p2, -ld + p2, ld, lb - p3, la, -lb + p1 + p2 + p3, lb}, 
(* top213 *)
{-la - lb + p1 + p2 + p3, la, lc, -lc + ld - p2, -ld + p2, -lc + ld + p1, -la + lc - ld + p2, -la + p1 + p2, -lc + p1, ld, lb - p3, -lb + p1 + p2 + p3, lb}, 
(* top214 *)
{la, -la - lb + p1 + p2 + p3, lc, la - lc, -lc + ld + p1, -la + lc - ld + p2, -la + p1 + p2, ld, ld + p1, lb - p3, -ld + p2, -lb + p1 + p2 + p3, lb}, 
(* top215 *)
{-lb + ld + p1 + p3, lb - p1 - p3, la - lc, lc, -lc + ld + p1, la - ld - p1, la, -la - lb + ld + p1 + p3, ld, -lc + p1, lb - p3, lb, -lb + p1 + p2 + p3}, 
(* top216 *)
{-lb + ld + p1 + p3, -ld + p2, lc, la - lc, -lc + ld + p1, -la - lb + lc + p3, la, -la - lb + ld + p1 + p3, -lc + p1, ld, lb - p3, -lb + p1 + p2 + p3, lb}, 
(* top217 *)
{la, -la - lb + p1 + p2 + p3, lc, la - lc, -lc + ld + p1, lb + lc - ld - p1 - p3, -la - lb + ld + p1 + p3, -ld + p2, ld, ld + p1, lb - p3, -lb + p1 + p2 + p3, lb}, 
(* top218 *)
{-la - lb + p1 + p2 + p3, lb, la - p2, -la - lb + lc - ld + p2 + p3, -lc + ld + p1, -la + lc + p2, -lb - ld + p3, -lc + p1, ld, lb - p3, lc, -la + p1 + p2 + p3, la}, 
(* top219 *)
{-la + p1 + p3, la - lc, lc, -lc + ld + p1, la - ld - p1, -la + lb + ld + p1, -lb - ld + p3, -lc + p1, ld, lb - p3, lb, -la + p1 + p2 + p3, la}, 
(* top220 *)
{la, lb, la - lc, lc, -la + lc + ld, la + lb - lc - p2 - p3, -lb - ld + p2 + p3, ld, la + lb - p2 - p3, ld - p2 - p3, -ld + p2, la + lb, -la - lb + p1 + p2 + p3}, 
(* top221 *)
{la, lb, lb - lc + ld - p2 - p3, lc, -lb - ld + p2 + p3, -la - lb + lc - ld + p2 + p3, la + lb - lc - p2 - p3, ld, la + lb - p2 - p3, -p2 - p3, ld - p2 - p3, la + lb, -la - lb + p1 + p2 + p3}, 
(* top222 *)
{la, lb, la - lc, lc, -la + lc + ld, la + lb - lc - p2 - p3, -lb - ld + p2 + p3, ld, la + lb - p2 - p3, -p2 - p3, ld - p2 - p3, la + lb, -la - lb + p1 + p2 + p3}, 
(* top223 *)
{la, lb, lc, la - lc, -la - lb + lc - ld + p2 + p3, la + lb - lc - p2 - p3, ld, -la + lc - ld + p2 + p3, la + lb - p2 - p3, -p2 - p3, ld - p2 - p3, la + lb, -la - lb + p1 + p2 + p3}, 
(* top224 *)
{la, lb, la - lc, lc, -lb - lc + p1 + p2, -lc + ld + p1, lc - p1 - p2, -ld + p2, -ld - p1, ld, -la - lb + p1 + p2, la + lb, -la - lb + p1 + p2 + p3}, 
(* top225 *)
{lb - ld - p1 - p3, la - lb + p3, la - lc, lc, la - ld - p1, -lc + ld + p1, lb - p1 - p3, ld, -lc + p1, lb - p3, la, lb, -lb + p1 + p2 + p3}, 
(* top226 *)
{-lb + ld + p1 + p3, lb - p1 - p3, lc, la - lc, -lc + ld + p1, -la - lb + lc + p3, la, -la - lb + ld + p1 + p3, ld, -lc + p1, lb - p3, lb, -lb + p1 + p2 + p3}, 
(* top227 *)
{-la - lb + p1 + p2 + p3, lb, la - lc, lc, -lb - lc + p1 + p2 + p3, -lc - ld, -lb + ld + p1 + p2 + p3, ld, -ld - p1 - p2 - p3, p1 + p2 + p3, -p2 - p3, -la + p1 + p2 + p3, la}, 
(* top228 *)
{la, lb, la - lc, lc, -lb - lc + p1 + p2 + p3, -lc - ld, -lb + ld + p1 + p2 + p3, ld, -ld - p1 - p2 - p3, p1 + p2 + p3, -p2 - p3, la + lb, -la - lb + p1 + p2 + p3}, 
(* top229 *)
{-la - lb + p1 + p2 + p3, lb, la - lc, lc, -la - lb + lc + ld + p1 + p2 + p3, -lc - ld, -lb + ld + p1 + p2 + p3, ld, -ld - p1 - p2 - p3, p1 + p2 + p3, -p2 - p3, -la + p1 + p2 + p3, la}
};




(* 
CK-dual numerators of 229 topologies.
These numerators are expressed as linear combinations of master numerators.
The definitions of master numerators (of top1 to top4) are in the other ancillary file '1_Phi2FormFactor_MasterNumerators.m'.
*)
numeratorfactors = {
(* top1 *)
Master1[p1, p2, p3, la, lb, lc, ld], 
(* top2 *)
Master2[p1, p2, p3, la, lb, lc, ld], 
(* top3 *)
Master3[p1, p2, p3, la, lb, lc, ld], 
(* top4 *)
Master4[p1, p2, p3, la, lb, lc, ld], 
(* top5 *)
-Master2[p1, p2, p3, la, lb, lc, ld] - Master2[p1, p3, p2, la, lb, lc, ld], 
(* top6 *)
Master1[p1, p3, p2, la, -ld + p2, lc, -lb + p2 + p3] + Master1[p2, p3, p1, -la + p1 + p2 + p3, lc, -ld + p2, -lb - lc - ld + p1 + p2 + p3] + Master1[p3, p2, p1, -la + p1 + p2 + p3, lc, lb + ld - p2, -lc + ld + p1] - Master2[p1, p3, p2, la, -ld + p2, lc, -lb + p2 + p3] - Master2[p2, p3, p1, -la + p1 + p2 + p3, lc, -ld + p2, -lb - lc - ld + p1 + p2 + p3] - Master2[p3, p2, p1, -la + p1 + p2 + p3, lc, lb + ld - p2, -lc + ld + p1] - Master3[p1, p2, p3, la, lb + ld - p2, lc, lc - ld - p1 + p2] - Master3[p1, p3, p2, la, -ld + p2, lc, lb + lc + ld - p1 - p2] + Master3[p3, p2, p1, -la + p1 + p2 + p3, lc, lb, -ld + p2], 
(* top7 *)
-Master1[p1, p2, p3, la, -ld + p3, lc, -lb + p2 + p3] - Master1[p1, p3, p2, la, -ld + p2, lc, -lb + p2 + p3] - Master1[p2, p3, p1, -la + p1 + p2 + p3, lc, -ld + p2, -lb - lc - ld + p1 + p2 + p3] - Master1[p2, p3, p1, -la + p1 + p2 + p3, lc, lb + ld - p3, -lc + ld + p1] - Master1[p3, p2, p1, -la + p1 + p2 + p3, lc, lb + ld - p2, -lc + ld + p1] - Master1[p3, p2, p1, -la + p1 + p2 + p3, lc, -ld + p3, -lb - lc - ld + p1 + p2 + p3] + Master2[p1, p2, p3, la, -ld + p3, lc, -lb + p2 + p3] + Master2[p1, p3, p2, la, -ld + p2, lc, -lb + p2 + p3] + Master2[p2, p3, p1, -la + p1 + p2 + p3, lc, -ld + p2, -lb - lc - ld + p1 + p2 + p3] + Master2[p2, p3, p1, -la + p1 + p2 + p3, lc, lb + ld - p3, -lc + ld + p1] + Master2[p3, p2, p1, -la + p1 + p2 + p3, lc, lb + ld - p2, -lc + ld + p1] + Master2[p3, p2, p1, -la + p1 + p2 + p3, lc, -ld + p3, -lb - lc - ld + p1 + p2 + p3] + Master3[p1, p2, p3, la, lb + ld - p2, lc, lc - ld - p1 + p2] + Master3[p1, p2, p3, la, -ld + p3, lc, lb + lc + ld - p1 - p3] + Master3[p1, p3, p2, la, -ld + p2, lc, lb + lc + ld - p1 - p2] + Master3[p1, p3, p2, la, lb + ld - p3, lc, lc - ld - p1 + p3] - Master3[p2, p3, p1, -la + p1 + p2 + p3, lc, lb, -ld + p3] - Master3[p3, p2, p1, -la + p1 + p2 + p3, lc, lb, -ld + p2], 
(* top8 *)
Master1[p1, p2, p3, la, lb, lc - ld, -lb - ld + p2 + p3] + Master1[p1, p2, p3, la, lb, ld + p1, -lb - lc + ld + p1 + p2 + p3] + Master1[p2, p1, p3, la, lb, ld, -lb - lc + ld + p1 + p3] + Master1[p2, p1, p3, la, lb, lc - ld - p1, -lb - ld + p3] + Master1[p3, p1, p2, -la + p1 + p2 + p3, ld, lb, -lc + p1 + p2] + Master1[p3, p2, p1, -la + p1 + p2 + p3, ld + p1, lb, -lc + p1 + p2] - Master2[p1, p2, p3, la, lb, lc - ld, -lb - ld + p2 + p3] - Master2[p1, p2, p3, la, lb, ld + p1, -lb - lc + ld + p1 + p2 + p3] - Master2[p2, p1, p3, la, lb, ld, -lb - lc + ld + p1 + p3] - Master2[p2, p1, p3, la, lb, lc - ld - p1, -lb - ld + p3] - Master2[p3, p1, p2, -la + p1 + p2 + p3, ld, lb, -lc + p1 + p2] - Master2[p3, p2, p1, -la + p1 + p2 + p3, ld + p1, lb, -lc + p1 + p2] + Master3[p1, p2, p3, la, lb, lc, ld] - Master3[p2, p1, p3, la, lb, -lb - lc + p1 + p2 + p3, ld + p1] - Master3[p3, p1, p2, -la + p1 + p2 + p3, ld, lb, lb + lc - ld - p3] - Master3[p3, p1, p2, -la + p1 + p2 + p3, lc - ld - p1, lb, lb + ld + p1 - p3] - Master3[p3, p2, p1, -la + p1 + p2 + p3, lc - ld, lb, lb + ld - p3] - Master3[p3, p2, p1, -la + p1 + p2 + p3, ld + p1, lb, lb + lc - ld - p1 - p3] + Master4[p2, p1, p3, la, lb, -lb - lc + p1 + p2 + p3, ld + p1], 
(* top9 *)
Master1[p1, p2, p3, la, lb, lc - ld, -lb - ld + p2 + p3] - Master1[p1, p2, p3, la, lb + ld - p2, lc - ld, -lb + 2 (-ld + p2) + p3] + Master1[p1, p3, p2, la, -ld + p2, lc, -lb + p2 + p3] + Master1[p1, p3, p2, la, -ld + p2, -lc + ld + p1, lb + p2 - 2 (-ld + p2)] + Master1[p2, p1, p3, la, lb, ld, -lb - lc + ld + p1 + p3] - Master1[p2, p1, p3, la, lb + ld - p2, ld, lc - ld] - Master1[p2, p1, p3, la, lb + ld - p2, ld, -lb - lc + p1 + p2 + p3] + Master1[p2, p3, p1, -la + p1 + p2 + p3, lc, -ld + p2, -lb - lc - ld + p1 + p2 + p3] + Master1[p2, p3, p1, -la + p1 + p2 + p3, -lc + ld + p1, -ld + p2, lb + lc - p2] + Master1[p3, p1, p2, la, -ld + p2, -lb - ld + p2 + p3, lc] + Master1[p3, p1, p2, la, -ld + p2, -lb - ld + p2 + p3, -lc + ld + p1] + Master1[p3, p1, p2, -la + p1 + p2 + p3, ld, lb, -lc + p1 + p2] + Master1[p3, p2, p1, -la + p1 + p2 + p3, lc, lb + ld - p2, -lc + ld + p1] - Master1[p3, p2, p1, -la + p1 + p2 + p3, lc - ld, lb + ld - p2, -lc + p1 + p2] - Master2[p1, p2, p3, la, lb, lc - ld, -lb - ld + p2 + p3] + Master2[p1, p2, p3, la, lb + ld - p2, lc - ld, -lb + 2 (-ld + p2) + p3] - Master2[p1, p3, p2, la, -ld + p2, lc, -lb + p2 + p3] - Master2[p1, p3, p2, la, -ld + p2, -lc + ld + p1, lb + p2 - 2 (-ld + p2)] - Master2[p2, p1, p3, la, lb, ld, -lb - lc + ld + p1 + p3] + Master2[p2, p1, p3, la, lb + ld - p2, ld, -lb - lc + p1 + p2 + p3] - Master2[p2, p3, p1, -la + p1 + p2 + p3, lc, -ld + p2, -lb - lc - ld + p1 + p2 + p3] - Master2[p2, p3, p1, -la + p1 + p2 + p3, -lc + ld + p1, -ld + p2, lb + lc - p2] - Master2[p3, p1, p2, la, -ld + p2, -lb - ld + p2 + p3, lc] - Master2[p3, p1, p2, -la + p1 + p2 + p3, ld, lb, -lc + p1 + p2] - Master2[p3, p2, p1, -la + p1 + p2 + p3, lc, lb + ld - p2, -lc + ld + p1] + Master2[p3, p2, p1, -la + p1 + p2 + p3, lc - ld, lb + ld - p2, -lc + p1 + p2] + Master3[p1, p2, p3, la, lb, lc, ld] - Master3[p1, p2, p3, la, lb + ld - p2, lc, lc - ld - p1 + p2] - Master3[p1, p3, p2, la, -ld + p2, lc, lb + lc + ld - p1 - p2] - Master3[p2, p1, p3, -la + p1 + p2 + p3, -lb - ld + p2 + p3, -ld + p2, lc - ld] - Master3[p2, p3, p1, -la + p1 + p2 + p3, -lc + ld + p1, -ld + p2, -lb - p2 + 2 (-ld + p2) + p3] - Master3[p3, p1, p2, la, -ld + p2, lb + ld - p2, lc] - Master3[p3, p1, p2, -la + p1 + p2 + p3, ld, lb, lb + lc - ld - p3] + Master3[p3, p1, p2, -la + p1 + p2 + p3, ld, lb + ld - p2, -lc + ld + p1] - Master3[p3, p2, p1, -la + p1 + p2 + p3, lc - ld, lb, lb + ld - p3] + Master3[p3, p2, p1, -la + p1 + p2 + p3, lc - ld, lb + ld - p2, lb + p2 - 2 (-ld + p2) - p3] + Master4[p3, p1, p2, la, -ld + p2, lb + ld - p2, lc], 
(* top10 *)
-Master1[p1, p2, p3, la, lb, lc - ld, -lb - ld + p2 + p3] + Master1[p1, p2, p3, la, lb + ld - p2, lc - ld, -lb + p2 + p3] - Master1[p1, p2, p3, la, -ld + p3, lc, -lb + p2 + p3] - Master1[p1, p2, p3, -la + p1 + p2 + p3, ld, -lc + ld + p1, lb] - Master1[p1, p2, p3, -la + p1 + p2 + p3, ld, -lc + ld + p1, -lb - ld + p2 + p3] - Master1[p1, p3, p2, la, lb, lc - ld, -lb - ld + p2 + p3] - Master1[p1, p3, p2, la, -ld + p2, lc, -lb + p2 + p3] + Master1[p1, p3, p2, la, lb + ld - p3, lc - ld, -lb + p2 + p3] - Master1[p1, p3, p2, -la + p1 + p2 + p3, ld, -lc + ld + p1, lb] - Master1[p1, p3, p2, -la + p1 + p2 + p3, ld, -lc + ld + p1, -lb - ld + p2 + p3] - Master1[p2, p1, p3, la, lb, ld, -lb - lc + ld + p1 + p3] - Master1[p2, p1, p3, la, -lb - ld + p2 + p3, ld, lb + lc - p2] - Master1[p2, p1, p3, -la + p1 + p2 + p3, ld, lb, -lc + p1 + p3] - Master1[p2, p1, p3, -la + p1 + p2 + p3, ld, -lb - ld + p2 + p3, lc - 2 ld + p3] - Master1[p2, p3, p1, -la + p1 + p2 + p3, lc, -ld + p2, -lb - lc - ld + p1 + p2 + p3] - Master1[p2, p3, p1, -la + p1 + p2 + p3, lc, lb + ld - p3, -lc + ld + p1] + Master1[p2, p3, p1, -la + p1 + p2 + p3, lc - ld, -ld + p2, lb + ld - p2] + Master1[p2, p3, p1, -la + p1 + p2 + p3, lc - ld, -ld + p2, -lb - lc + p1 + p2 + p3] + Master1[p2, p3, p1, -la + p1 + p2 + p3, lc - ld, lb + ld - p3, -lc + 2 ld + p1] - Master1[p3, p1, p2, la, lb, ld, -lb - lc + ld + p1 + p2] - Master1[p3, p1, p2, la, -lb - ld + p2 + p3, ld, lb + lc - p3] - Master1[p3, p1, p2, -la + p1 + p2 + p3, ld, lb, -lc + p1 + p2] - Master1[p3, p1, p2, -la + p1 + p2 + p3, ld, -lb - ld + p2 + p3, lc - 2 ld + p2] - Master1[p3, p2, p1, -la + p1 + p2 + p3, lc, lb + ld - p2, -lc + ld + p1] - Master1[p3, p2, p1, -la + p1 + p2 + p3, lc, -ld + p3, -lb - lc - ld + p1 + p2 + p3] + Master1[p3, p2, p1, -la + p1 + p2 + p3, lc - ld, lb + ld - p2, -lc + 2 ld + p1] + Master1[p3, p2, p1, -la + p1 + p2 + p3, lc - ld, -ld + p3, lb + ld - p3] + Master1[p3, p2, p1, -la + p1 + p2 + p3, lc - ld, -ld + p3, -lb - lc + p1 + p2 + p3] + Master2[p1, p2, p3, la, lb, lc - ld, -lb - ld + p2 + p3] - Master2[p1, p2, p3, la, lb + ld - p2, lc - ld, -lb + p2 + p3] + Master2[p1, p2, p3, la, -ld + p3, lc, -lb + p2 + p3] + Master2[p1, p2, p3, -la + p1 + p2 + p3, ld, -lc + ld + p1, lb] + Master2[p1, p3, p2, la, lb, lc - ld, -lb - ld + p2 + p3] + Master2[p1, p3, p2, la, -ld + p2, lc, -lb + p2 + p3] - Master2[p1, p3, p2, la, lb + ld - p3, lc - ld, -lb + p2 + p3] + Master2[p1, p3, p2, -la + p1 + p2 + p3, ld, -lc + ld + p1, lb] + Master2[p2, p1, p3, la, lb, ld, -lb - lc + ld + p1 + p3] + Master2[p2, p1, p3, la, -lb - ld + p2 + p3, ld, lb + lc - p2] + Master2[p2, p1, p3, -la + p1 + p2 + p3, ld, lb, -lc + p1 + p3] + Master2[p2, p1, p3, -la + p1 + p2 + p3, ld, -lb - ld + p2 + p3, lc - 2 ld + p3] + Master2[p2, p3, p1, -la + p1 + p2 + p3, lc, -ld + p2, -lb - lc - ld + p1 + p2 + p3] + Master2[p2, p3, p1, -la + p1 + p2 + p3, lc, lb + ld - p3, -lc + ld + p1] - Master2[p2, p3, p1, -la + p1 + p2 + p3, lc - ld, -ld + p2, -lb - lc + p1 + p2 + p3] - Master2[p2, p3, p1, -la + p1 + p2 + p3, lc - ld, lb + ld - p3, -lc + 2 ld + p1] + Master2[p3, p1, p2, la, lb, ld, -lb - lc + ld + p1 + p2] + Master2[p3, p1, p2, la, -lb - ld + p2 + p3, ld, lb + lc - p3] + Master2[p3, p1, p2, -la + p1 + p2 + p3, ld, lb, -lc + p1 + p2] + Master2[p3, p1, p2, -la + p1 + p2 + p3, ld, -lb - ld + p2 + p3, lc - 2 ld + p2] + Master2[p3, p2, p1, -la + p1 + p2 + p3, lc, lb + ld - p2, -lc + ld + p1] + Master2[p3, p2, p1, -la + p1 + p2 + p3, lc, -ld + p3, -lb - lc - ld + p1 + p2 + p3] - Master2[p3, p2, p1, -la + p1 + p2 + p3, lc - ld, lb + ld - p2, -lc + 2 ld + p1] - Master2[p3, p2, p1, -la + p1 + p2 + p3, lc - ld, -ld + p3, -lb - lc + p1 + p2 + p3] + Master3[p1, p2, p3, la, lb + ld - p2, lc, lc - ld - p1 + p2] - Master3[p1, p2, p3, la, lb + ld - p2, lc - ld, lc - 2 ld - p1 + p2] + Master3[p1, p2, p3, la, -ld + p3, lc, lb + lc + ld - p1 - p3] - Master3[p1, p2, p3, la, -ld + p3, lc - ld, -lb - ld + p2 + p3] + Master3[p1, p2, p3, -la + p1 + p2 + p3, ld, lc - ld, lb] + Master3[p1, p3, p2, la, -ld + p2, lc, lb + lc + ld - p1 - p2] - Master3[p1, p3, p2, la, -ld + p2, lc - ld, -lb - ld + p2 + p3] + Master3[p1, p3, p2, la, lb + ld - p3, lc, lc - ld - p1 + p3] - Master3[p1, p3, p2, la, lb + ld - p3, lc - ld, lc - 2 ld - p1 + p3] + Master3[p1, p3, p2, -la + p1 + p2 + p3, ld, lc - ld, lb] + Master3[p2, p1, p3, la, -lb - ld + p2 + p3, ld, -lc + 2 ld + p1 - p2] + Master3[p2, p1, p3, -la + p1 + p2 + p3, ld, lb, lb + lc - ld - p2] + Master3[p2, p3, p1, la, -lc + ld + p1, ld, lb + ld - p2] - Master3[p2, p3, p1, -la + p1 + p2 + p3, lc, lb, -ld + p3] + Master3[p2, p3, p1, -la + p1 + p2 + p3, lc - ld, lb, lb + ld - p2] + Master3[p3, p1, p2, la, -lb - ld + p2 + p3, ld, -lc + 2 ld + p1 - p3] + Master3[p3, p1, p2, -la + p1 + p2 + p3, ld, lb, lb + lc - ld - p3] + Master3[p3, p2, p1, la, -lc + ld + p1, ld, lb + ld - p3] - Master3[p3, p2, p1, -la + p1 + p2 + p3, lc, lb, -ld + p2] + Master3[p3, p2, p1, -la + p1 + p2 + p3, lc - ld, lb, lb + ld - p3] - Master4[p1, p2, p3, -la + p1 + p2 + p3, ld, lc - ld, lb] - Master4[p1, p3, p2, -la + p1 + p2 + p3, ld, lc - ld, lb], 
(* top11 *)
-Master1[p1, p2, p3, la, lb, lc - ld, -lb - ld + p2 + p3] - Master1[p1, p2, p3, la, lb, ld + p1, -lb - lc + ld + p1 + p2 + p3] - Master1[p1, p3, p2, la, lb, lc - ld, -lb - ld + p2 + p3] - Master1[p1, p3, p2, la, lb, ld + p1, -lb - lc + ld + p1 + p2 + p3] - Master1[p2, p1, p3, la, lb, ld, -lb - lc + ld + p1 + p3] - Master1[p2, p1, p3, la, lb, lc - ld - p1, -lb - ld + p3] - Master1[p2, p1, p3, -la + p1 + p2 + p3, ld, lb, -lc + p1 + p3] - Master1[p2, p3, p1, -la + p1 + p2 + p3, ld + p1, lb, -lc + p1 + p3] - Master1[p3, p1, p2, la, lb, ld, -lb - lc + ld + p1 + p2] - Master1[p3, p1, p2, la, lb, lc - ld - p1, -lb - ld + p2] - Master1[p3, p1, p2, -la + p1 + p2 + p3, ld, lb, -lc + p1 + p2] - Master1[p3, p2, p1, -la + p1 + p2 + p3, ld + p1, lb, -lc + p1 + p2] + Master2[p1, p2, p3, la, lb, lc - ld, -lb - ld + p2 + p3] + Master2[p1, p2, p3, la, lb, ld + p1, -lb - lc + ld + p1 + p2 + p3] + Master2[p1, p3, p2, la, lb, lc - ld, -lb - ld + p2 + p3] + Master2[p1, p3, p2, la, lb, ld + p1, -lb - lc + ld + p1 + p2 + p3] + Master2[p2, p1, p3, la, lb, ld, -lb - lc + ld + p1 + p3] + Master2[p2, p1, p3, la, lb, lc - ld - p1, -lb - ld + p3] + Master2[p2, p1, p3, -la + p1 + p2 + p3, ld, lb, -lc + p1 + p3] + Master2[p2, p3, p1, -la + p1 + p2 + p3, ld + p1, lb, -lc + p1 + p3] + Master2[p3, p1, p2, la, lb, ld, -lb - lc + ld + p1 + p2] + Master2[p3, p1, p2, la, lb, lc - ld - p1, -lb - ld + p2] + Master2[p3, p1, p2, -la + p1 + p2 + p3, ld, lb, -lc + p1 + p2] + Master2[p3, p2, p1, -la + p1 + p2 + p3, ld + p1, lb, -lc + p1 + p2] - Master3[p1, p2, p3, la, lb, lc, ld] - Master3[p1, p3, p2, la, lb, lc, ld] + Master3[p2, p1, p3, la, lb, -lb - lc + p1 + p2 + p3, ld + p1] + Master3[p2, p1, p3, -la + p1 + p2 + p3, ld, lb, lb + lc - ld - p2] + Master3[p2, p1, p3, -la + p1 + p2 + p3, lc - ld - p1, lb, lb + ld + p1 - p2] + Master3[p2, p3, p1, -la + p1 + p2 + p3, lc - ld, lb, lb + ld - p2] + Master3[p2, p3, p1, -la + p1 + p2 + p3, ld + p1, lb, lb + lc - ld - p1 - p2] + Master3[p3, p1, p2, la, lb, -lb - lc + p1 + p2 + p3, ld + p1] + Master3[p3, p1, p2, -la + p1 + p2 + p3, ld, lb, lb + lc - ld - p3] + Master3[p3, p1, p2, -la + p1 + p2 + p3, lc - ld - p1, lb, lb + ld + p1 - p3] + Master3[p3, p2, p1, -la + p1 + p2 + p3, lc - ld, lb, lb + ld - p3] + Master3[p3, p2, p1, -la + p1 + p2 + p3, ld + p1, lb, lb + lc - ld - p1 - p3] - Master4[p2, p1, p3, la, lb, -lb - lc + p1 + p2 + p3, ld + p1] - Master4[p3, p1, p2, la, lb, -lb - lc + p1 + p2 + p3, ld + p1], 
(* top12 *)
Master3[p3, p1, p2, la, -ld + p2, lb + ld - p2, lc] + Master3[p3, p1, p2, -la + p1 + p2 + p3, -ld + p2, lb + ld - p2, lc] + Master4[p1, p2, p3, la, lb, lc, ld] - Master4[p2, p1, p3, la, lb + ld - p2, -ld + p2, -lc + p1] - Master4[p3, p1, p2, la, -ld + p2, lb + ld - p2, lc], 
(* top13 *)
-Master3[p2, p1, p3, la, -ld + p3, lb + ld - p3, lc] - Master3[p2, p1, p3, -la + p1 + p2 + p3, -ld + p3, lb + ld - p3, lc] - Master3[p3, p1, p2, la, -ld + p2, lb + ld - p2, lc] - Master3[p3, p1, p2, -la + p1 + p2 + p3, -ld + p2, lb + ld - p2, lc] - Master4[p1, p2, p3, la, lb, lc, ld] - Master4[p1, p3, p2, la, lb, lc, ld] + Master4[p2, p1, p3, la, lb + ld - p2, -ld + p2, -lc + p1] + Master4[p2, p1, p3, la, -ld + p3, lb + ld - p3, lc] + Master4[p3, p1, p2, la, -ld + p2, lb + ld - p2, lc] + Master4[p3, p1, p2, la, lb + ld - p3, -ld + p3, -lc + p1], 
(* top14 *)
Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, ld] + Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] + Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, ld, -lb + lc + p3] + Master1[p3, p1, p2, la + lb, ld, lb, lc - ld + p2] - Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] - Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, ld, -lb + lc + p3] - Master2[p3, p1, p2, la + lb, ld, lb, lc - ld + p2] - Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc, ld] - Master3[p3, p1, p2, la + lb, ld, lb, lb - lc + p1 - p3] - Master3[p3, p2, p1, la + lb, -lc + p1, lb, -ld + p2] + Master4[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc, ld], 
(* top15 *)
Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, ld] + Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] + Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, ld, -lb + lc + p3] + Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, -lb - ld + p2 + p3, -lb - lc + p1 + p3] + Master1[p3, p1, p2, la + lb, ld, lb, lc - ld + p2] + Master1[p3, p1, p2, la + lb, -lb - ld + p2 + p3, lb, lb - lc + ld + p1 - p3] - Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] - Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, ld, -lb + lc + p3] - Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, -lb - ld + p2 + p3, -lb - lc + p1 + p3] - Master2[p3, p1, p2, la + lb, ld, lb, lc - ld + p2] - Master2[p3, p1, p2, la + lb, -lb - ld + p2 + p3, lb, lb - lc + ld + p1 - p3] - Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc, -lb - ld + p2 + p3] - Master3[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, -lb - ld + p2 + p3, -lb + lc - ld + p3] - Master3[p3, p1, p2, la + lb, ld, lb, lb - lc + p1 - p3] - Master3[p3, p2, p1, la + lb, -lc + p1, lb, -ld + p2] + Master4[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc, -lb - ld + p2 + p3], 
(* top16 *)
-Master1[p1, p2, p3, la + lb, -lb - ld + p2 + p3, -lc + p1, lb] - Master1[p1, p2, p3, la + lb, -lb - ld + p2 + p3, -lc + p1, ld] + Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, ld] + Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] - Master1[p2, p1, p3, la + lb, -lb - ld + p2 + p3, ld, lb + lc + ld - p2] + Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, ld, -lb + lc + p3] + Master1[p3, p1, p2, la + lb, ld, lb, lc - ld + p2] - Master1[p3, p1, p2, -la - lb + p1 + p2 + p3, ld, -lb - ld + p2 + p3, lc - ld + p2] + Master2[p1, p2, p3, la + lb, -lb - ld + p2 + p3, -lc + p1, lb] - Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] + Master2[p2, p1, p3, la + lb, -lb - ld + p2 + p3, ld, lb + lc + ld - p2] - Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, ld, -lb + lc + p3] - Master2[p3, p1, p2, la + lb, ld, lb, lc - ld + p2] + Master2[p3, p1, p2, -la - lb + p1 + p2 + p3, ld, -lb - ld + p2 + p3, lc - ld + p2] + Master3[p1, p2, p3, la + lb, -lb - ld + p2 + p3, lc, ld] - Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc, ld] - Master3[p3, p1, p2, la + lb, ld, lb, lb - lc + p1 - p3] + Master3[p3, p1, p2, -la - lb + p1 + p2 + p3, ld, -lb - ld + p2 + p3, -lb - lc - ld + p1 + p2] - Master3[p3, p2, p1, la + lb, -lc + p1, lb, -ld + p2] + Master3[p3, p2, p1, -la - lb + p1 + p2 + p3, -lc + p1, -lb - ld + p2 + p3, -ld + p2] - Master4[p1, p2, p3, la + lb, -lb - ld + p2 + p3, lc, ld] + Master4[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc, ld], 
(* top17 *)
Master1[p1, p2, p3, la + lb, -lb - ld + p2 + p3, -lc + p1, lb] + Master1[p1, p2, p3, la + lb, -lb - ld + p2 + p3, -lc + p1, ld] - Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, ld] - Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] + Master1[p1, p3, p2, la + lb, -lb - ld + p2 + p3, -lc + p1, lb] + Master1[p1, p3, p2, la + lb, -lb - ld + p2 + p3, -lc + p1, ld] - Master1[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, -lc + p1, ld] - Master1[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] - Master1[p2, p1, p3, la + lb, ld, lb, lc - ld + p3] + Master1[p2, p1, p3, la + lb, -lb - ld + p2 + p3, ld, lb + lc + ld - p2] - Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, ld, -lb + lc + p3] + Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, ld, -lb - ld + p2 + p3, lc - ld + p3] - Master1[p3, p1, p2, la + lb, ld, lb, lc - ld + p2] + Master1[p3, p1, p2, la + lb, -lb - ld + p2 + p3, ld, lb + lc + ld - p3] - Master1[p3, p1, p2, -la - lb + p1 + p2 + p3, lb, ld, -lb + lc + p2] + Master1[p3, p1, p2, -la - lb + p1 + p2 + p3, ld, -lb - ld + p2 + p3, lc - ld + p2] - Master2[p1, p2, p3, la + lb, -lb - ld + p2 + p3, -lc + p1, lb] + Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] - Master2[p1, p3, p2, la + lb, -lb - ld + p2 + p3, -lc + p1, lb] + Master2[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] + Master2[p2, p1, p3, la + lb, ld, lb, lc - ld + p3] - Master2[p2, p1, p3, la + lb, -lb - ld + p2 + p3, ld, lb + lc + ld - p2] + Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, ld, -lb + lc + p3] - Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, ld, -lb - ld + p2 + p3, lc - ld + p3] + Master2[p3, p1, p2, la + lb, ld, lb, lc - ld + p2] - Master2[p3, p1, p2, la + lb, -lb - ld + p2 + p3, ld, lb + lc + ld - p3] + Master2[p3, p1, p2, -la - lb + p1 + p2 + p3, lb, ld, -lb + lc + p2] - Master2[p3, p1, p2, -la - lb + p1 + p2 + p3, ld, -lb - ld + p2 + p3, lc - ld + p2] - Master3[p1, p2, p3, la + lb, -lb - ld + p2 + p3, lc, ld] + Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc, ld] - Master3[p1, p3, p2, la + lb, -lb - ld + p2 + p3, lc, ld] + Master3[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, lc, ld] + Master3[p2, p1, p3, la + lb, ld, lb, lb - lc + p1 - p2] - Master3[p2, p1, p3, -la - lb + p1 + p2 + p3, ld, -lb - ld + p2 + p3, -lb - lc - ld + p1 + p3] + Master3[p2, p3, p1, la + lb, -lc + p1, lb, -ld + p3] - Master3[p2, p3, p1, -la - lb + p1 + p2 + p3, -lc + p1, -lb - ld + p2 + p3, -ld + p3] + Master3[p3, p1, p2, la + lb, ld, lb, lb - lc + p1 - p3] - Master3[p3, p1, p2, -la - lb + p1 + p2 + p3, ld, -lb - ld + p2 + p3, -lb - lc - ld + p1 + p2] + Master3[p3, p2, p1, la + lb, -lc + p1, lb, -ld + p2] - Master3[p3, p2, p1, -la - lb + p1 + p2 + p3, -lc + p1, -lb - ld + p2 + p3, -ld + p2] + Master4[p1, p2, p3, la + lb, -lb - ld + p2 + p3, lc, ld] - Master4[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc, ld] + Master4[p1, p3, p2, la + lb, -lb - ld + p2 + p3, lc, ld] - Master4[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, lc, ld], 
(* top18 *)
-Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, ld] - Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] - Master1[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, -lc + p1, ld] - Master1[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] - Master1[p2, p1, p3, la + lb, ld, lb, lc - ld + p3] - Master1[p2, p1, p3, la + lb, -lb - ld + p2 + p3, lb, lb - lc + ld + p1 - p2] - Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, ld, -lb + lc + p3] - Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, -lb - ld + p2 + p3, -lb - lc + p1 + p3] - Master1[p3, p1, p2, la + lb, ld, lb, lc - ld + p2] - Master1[p3, p1, p2, la + lb, -lb - ld + p2 + p3, lb, lb - lc + ld + p1 - p3] - Master1[p3, p1, p2, -la - lb + p1 + p2 + p3, lb, ld, -lb + lc + p2] - Master1[p3, p1, p2, -la - lb + p1 + p2 + p3, lb, -lb - ld + p2 + p3, -lb - lc + p1 + p2] + Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] + Master2[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] + Master2[p2, p1, p3, la + lb, ld, lb, lc - ld + p3] + Master2[p2, p1, p3, la + lb, -lb - ld + p2 + p3, lb, lb - lc + ld + p1 - p2] + Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, ld, -lb + lc + p3] + Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, -lb - ld + p2 + p3, -lb - lc + p1 + p3] + Master2[p3, p1, p2, la + lb, ld, lb, lc - ld + p2] + Master2[p3, p1, p2, la + lb, -lb - ld + p2 + p3, lb, lb - lc + ld + p1 - p3] + Master2[p3, p1, p2, -la - lb + p1 + p2 + p3, lb, ld, -lb + lc + p2] + Master2[p3, p1, p2, -la - lb + p1 + p2 + p3, lb, -lb - ld + p2 + p3, -lb - lc + p1 + p2] + Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc, -lb - ld + p2 + p3] + Master3[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, lc, -lb - ld + p2 + p3] + Master3[p2, p1, p3, la + lb, ld, lb, lb - lc + p1 - p2] + Master3[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, -lb - ld + p2 + p3, -lb + lc - ld + p3] + Master3[p2, p3, p1, la + lb, -lc + p1, lb, -ld + p3] + Master3[p3, p1, p2, la + lb, ld, lb, lb - lc + p1 - p3] + Master3[p3, p1, p2, -la - lb + p1 + p2 + p3, lb, -lb - ld + p2 + p3, -lb + lc - ld + p2] + Master3[p3, p2, p1, la + lb, -lc + p1, lb, -ld + p2] - Master4[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc, -lb - ld + p2 + p3] - Master4[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, lc, -lb - ld + p2 + p3], 
(* top19 *)
-Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc, ld] + Master4[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc, ld], 
(* top20 *)
-Master1[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, lc, -lb + p2 + p3] - Master1[p2, p3, p1, la + lb, lc, -ld + p2, -lb - lc - ld + p1 + p2 + p3] - Master1[p3, p2, p1, la + lb, lc, lb + ld - p2, -lc + ld + p1] + Master2[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, lc, -lb + p2 + p3] + Master2[p2, p3, p1, la + lb, lc, -ld + p2, -lb - lc - ld + p1 + p2 + p3] + Master2[p3, p2, p1, la + lb, lc, lb + ld - p2, -lc + ld + p1] + Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, lb + ld - p2, lc, lc - ld - p1 + p2] + Master3[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, lc, lb + lc + ld - p1 - p2] + Master3[p3, p1, p2, la + lb, -ld + p2, lb + ld - p2, lc] + Master3[p3, p1, p2, -la - lb + p1 + p2 + p3, -ld + p2, lb + ld - p2, lc] - Master3[p3, p2, p1, la + lb, lc, lb, -ld + p2] + Master4[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc, ld] - Master4[p2, p1, p3, -la - lb + p1 + p2 + p3, lb + ld - p2, -ld + p2, -lc + p1] - Master4[p3, p1, p2, -la - lb + p1 + p2 + p3, -ld + p2, lb + ld - p2, lc], 
(* top21 *)
Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, -ld + p3, lc, -lb + p2 + p3] + Master1[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, lc, -lb + p2 + p3] + Master1[p2, p3, p1, la + lb, lc, -ld + p2, -lb - lc - ld + p1 + p2 + p3] + Master1[p2, p3, p1, la + lb, lc, lb + ld - p3, -lc + ld + p1] + Master1[p3, p2, p1, la + lb, lc, lb + ld - p2, -lc + ld + p1] + Master1[p3, p2, p1, la + lb, lc, -ld + p3, -lb - lc - ld + p1 + p2 + p3] - Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, -ld + p3, lc, -lb + p2 + p3] - Master2[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, lc, -lb + p2 + p3] - Master2[p2, p3, p1, la + lb, lc, -ld + p2, -lb - lc - ld + p1 + p2 + p3] - Master2[p2, p3, p1, la + lb, lc, lb + ld - p3, -lc + ld + p1] - Master2[p3, p2, p1, la + lb, lc, lb + ld - p2, -lc + ld + p1] - Master2[p3, p2, p1, la + lb, lc, -ld + p3, -lb - lc - ld + p1 + p2 + p3] - Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, lb + ld - p2, lc, lc - ld - p1 + p2] - Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, -ld + p3, lc, lb + lc + ld - p1 - p3] - Master3[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, lc, lb + lc + ld - p1 - p2] - Master3[p1, p3, p2, -la - lb + p1 + p2 + p3, lb + ld - p3, lc, lc - ld - p1 + p3] - Master3[p2, p1, p3, la + lb, -ld + p3, lb + ld - p3, lc] - Master3[p2, p1, p3, -la - lb + p1 + p2 + p3, -ld + p3, lb + ld - p3, lc] + Master3[p2, p3, p1, la + lb, lc, lb, -ld + p3] - Master3[p3, p1, p2, la + lb, -ld + p2, lb + ld - p2, lc] - Master3[p3, p1, p2, -la - lb + p1 + p2 + p3, -ld + p2, lb + ld - p2, lc] + Master3[p3, p2, p1, la + lb, lc, lb, -ld + p2] - Master4[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc, ld] - Master4[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, lc, ld] + Master4[p2, p1, p3, -la - lb + p1 + p2 + p3, lb + ld - p2, -ld + p2, -lc + p1] + Master4[p2, p1, p3, -la - lb + p1 + p2 + p3, -ld + p3, lb + ld - p3, lc] + Master4[p3, p1, p2, -la - lb + p1 + p2 + p3, -ld + p2, lb + ld - p2, lc] + Master4[p3, p1, p2, -la - lb + p1 + p2 + p3, lb + ld - p3, -ld + p3, -lc + p1], 
(* top22 *)
-Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc - ld, -lb - ld + p2 + p3] - Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, ld, -lb - lc + ld + p1 + p3] - Master1[p3, p1, p2, la + lb, ld, lb, -lc + p1 + p2] + Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc - ld, -lb - ld + p2 + p3] + Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, ld, -lb - lc + ld + p1 + p3] + Master2[p3, p1, p2, la + lb, ld, lb, -lc + p1 + p2] - Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc, ld] + Master3[p3, p1, p2, la + lb, ld, lb, lb + lc - ld - p3] + Master3[p3, p2, p1, la + lb, lc - ld, lb, lb + ld - p3], 
(* top23 *)
-Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc - ld, -lb - ld + p2 + p3] - Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + ld + p1, ld] - Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, ld, -lb - lc + ld + p1 + p3] - Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, -lb - ld + p2 + p3, -lb + lc - ld + p3] - Master1[p3, p1, p2, la + lb, ld, lb, -lc + p1 + p2] - Master1[p3, p1, p2, la + lb, -lb - ld + p2 + p3, lb, lb + lc - p3] + Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc - ld, -lb - ld + p2 + p3] + Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + ld + p1, ld] + Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, ld, -lb - lc + ld + p1 + p3] + Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, -lb - ld + p2 + p3, -lb + lc - ld + p3] + Master2[p3, p1, p2, la + lb, ld, lb, -lc + p1 + p2] + Master2[p3, p1, p2, la + lb, -lb - ld + p2 + p3, lb, lb + lc - p3] - Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc, ld] + Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc, -lb - ld + p2 + p3] + Master3[p3, p1, p2, la + lb, ld, lb, lb + lc - ld - p3] + Master3[p3, p1, p2, la + lb, -lb - ld + p2 + p3, lb, lb - lc + ld + p1 - p3] + Master3[p3, p2, p1, la + lb, lc - ld, lb, lb + ld - p3] + Master3[p3, p2, p1, la + lb, -lc + ld + p1, lb, -ld + p2] - Master4[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc, -lb - ld + p2 + p3], 
(* top24 *)
-Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc - ld, -lb - ld + p2 + p3] - Master1[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, lc, -lb + p2 + p3] - Master1[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, -lc + ld + p1, lb + 2 ld - p2] - Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, ld, -lb - lc + ld + p1 + p3] - Master1[p2, p3, p1, la + lb, lc, -ld + p2, -lb - lc - ld + p1 + p2 + p3] - Master1[p2, p3, p1, la + lb, -lc + ld + p1, -ld + p2, lb + lc - p2] - Master1[p3, p1, p2, la + lb, -la + lc, lb + ld - p2, ld + p1] - Master1[p3, p1, p2, la + lb, -la + lc, lb + ld - p2, la - lc + ld - p2 + 2 (-ld + p2)] - Master1[p3, p1, p2, la + lb, ld, lb, -lc + p1 + p2] + Master1[p3, p1, p2, la + lb, lc + p2, lb + ld - p2, -lc + ld + p1] - Master1[p3, p1, p2, -la - lb + p1 + p2 + p3, -ld + p2, -lb - ld + p2 + p3, lc] - Master1[p3, p1, p2, -la - lb + p1 + p2 + p3, -ld + p2, -lb - ld + p2 + p3, -lc + ld + p1] - Master1[p3, p1, p2, -la - lb + p1 + p2 + p3, la - ld + p2, -lb - lc + p1 + p2 + p3, -la] - Master1[p3, p1, p2, -la - lb + p1 + p2 + p3, la - ld + p2, -lb - lc + p1 + p2 + p3, ld + p1] + Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc - ld, -lb - ld + p2 + p3] + Master2[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, lc, -lb + p2 + p3] + Master2[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, -lc + ld + p1, lb + 2 ld - p2] + Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, ld, -lb - lc + ld + p1 + p3] + Master2[p2, p3, p1, la + lb, lc, -ld + p2, -lb - lc - ld + p1 + p2 + p3] + Master2[p2, p3, p1, la + lb, -lc + ld + p1, -ld + p2, lb + lc - p2] + Master2[p3, p1, p2, la + lb, -la + lc, lb + ld - p2, la - lc + ld - p2 + 2 (-ld + p2)] + Master2[p3, p1, p2, la + lb, ld, lb, -lc + p1 + p2] - Master2[p3, p1, p2, la + lb, lc + p2, lb + ld - p2, -lc + ld + p1] + Master2[p3, p1, p2, -la - lb + p1 + p2 + p3, -ld + p2, -lb - ld + p2 + p3, lc] + Master2[p3, p1, p2, -la - lb + p1 + p2 + p3, la - ld + p2, -lb - lc + p1 + p2 + p3, -la] - Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc, ld] + Master3[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, lc, lb + lc + ld - p1 - p2] + Master3[p2, p1, p3, la + lb, -lb - ld + p2 + p3, -ld + p2, lc - ld] + Master3[p2, p1, p3, la + lb, -lb - lc + p1 + p2 + p3, la - ld + p2, -ld] + Master3[p2, p1, p3, -la - lb + p1 + p2 + p3, lb + ld - p2, -la + lc, -ld] - Master3[p2, p1, p3, -la - lb + p1 + p2 + p3, lb + ld - p2, lc + p2, lc - ld] + Master3[p2, p3, p1, la + lb, -lc + ld + p1, -ld + p2, -lb - 2 ld + p2 + p3] + Master3[p3, p1, p2, la + lb, ld, lb, lb + lc - ld - p3] + Master3[p3, p1, p2, -la - lb + p1 + p2 + p3, -ld + p2, lb + ld - p2, lc] - Master3[p3, p1, p2, -la - lb + p1 + p2 + p3, la - ld + p2, -lc + ld + p1 + p3, ld + p1] + Master3[p3, p2, p1, la + lb, lc - ld, lb, lb + ld - p3] - Master3[p3, p2, p1, la + lb, -ld, lb + ld - p2, lc + p2] + Master4[p1, p2, p3, -la - lb + p1 + p2 + p3, lb + ld - p2, -ld, -lc] - Master4[p3, p1, p2, -la - lb + p1 + p2 + p3, -ld + p2, lb + ld - p2, lc] + Master4[p3, p1, p2, -la - lb + p1 + p2 + p3, la - ld + p2, -lc + ld + p1 + p3, ld + p1], 
(* top25 *)
Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc - ld, -lb - ld + p2 + p3] + Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, -ld + p3, lc, -lb + p2 + p3] + Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, -ld + p3, -lc + ld + p1, lb + 2 ld - p3] + Master1[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, lc - ld, -lb - ld + p2 + p3] + Master1[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, lc, -lb + p2 + p3] + Master1[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, -lc + ld + p1, lb + 2 ld - p2] + Master1[p2, p1, p3, la + lb, -la + lc, lb + ld - p3, ld + p1] + Master1[p2, p1, p3, la + lb, -la + lc, lb + ld - p3, la - lc + ld - p3 + 2 (-ld + p3)] + Master1[p2, p1, p3, la + lb, ld, lb, -lc + p1 + p3] - Master1[p2, p1, p3, la + lb, lc + p3, lb + ld - p3, -lc + ld + p1] + Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, ld, -lb - lc + ld + p1 + p3] + Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, -ld + p3, -lb - ld + p2 + p3, lc] + Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, -ld + p3, -lb - ld + p2 + p3, -lc + ld + p1] + Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, la - ld + p3, -lb - lc + p1 + p2 + p3, -la] + Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, la - ld + p3, -lb - lc + p1 + p2 + p3, ld + p1] + Master1[p2, p3, p1, la + lb, lc, -ld + p2, -lb - lc - ld + p1 + p2 + p3] + Master1[p2, p3, p1, la + lb, -lc + ld + p1, -ld + p2, lb + lc - p2] + Master1[p3, p1, p2, la + lb, -la + lc, lb + ld - p2, ld + p1] + Master1[p3, p1, p2, la + lb, -la + lc, lb + ld - p2, la - lc + ld - p2 + 2 (-ld + p2)] + Master1[p3, p1, p2, la + lb, ld, lb, -lc + p1 + p2] - Master1[p3, p1, p2, la + lb, lc + p2, lb + ld - p2, -lc + ld + p1] + Master1[p3, p1, p2, -la - lb + p1 + p2 + p3, lb, ld, -lb - lc + ld + p1 + p2] + Master1[p3, p1, p2, -la - lb + p1 + p2 + p3, -ld + p2, -lb - ld + p2 + p3, lc] + Master1[p3, p1, p2, -la - lb + p1 + p2 + p3, -ld + p2, -lb - ld + p2 + p3, -lc + ld + p1] + Master1[p3, p1, p2, -la - lb + p1 + p2 + p3, la - ld + p2, -lb - lc + p1 + p2 + p3, -la] + Master1[p3, p1, p2, -la - lb + p1 + p2 + p3, la - ld + p2, -lb - lc + p1 + p2 + p3, ld + p1] + Master1[p3, p2, p1, la + lb, lc, -ld + p3, -lb - lc - ld + p1 + p2 + p3] + Master1[p3, p2, p1, la + lb, -lc + ld + p1, -ld + p3, lb + lc - p3] - Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc - ld, -lb - ld + p2 + p3] - Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, -ld + p3, lc, -lb + p2 + p3] - Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, -ld + p3, -lc + ld + p1, lb + 2 ld - p3] - Master2[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, lc - ld, -lb - ld + p2 + p3] - Master2[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, lc, -lb + p2 + p3] - Master2[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, -lc + ld + p1, lb + 2 ld - p2] - Master2[p2, p1, p3, la + lb, -la + lc, lb + ld - p3, la - lc + ld - p3 + 2 (-ld + p3)] - Master2[p2, p1, p3, la + lb, ld, lb, -lc + p1 + p3] + Master2[p2, p1, p3, la + lb, lc + p3, lb + ld - p3, -lc + ld + p1] - Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, ld, -lb - lc + ld + p1 + p3] - Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, -ld + p3, -lb - ld + p2 + p3, lc] - Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, la - ld + p3, -lb - lc + p1 + p2 + p3, -la] - Master2[p2, p3, p1, la + lb, lc, -ld + p2, -lb - lc - ld + p1 + p2 + p3] - Master2[p2, p3, p1, la + lb, -lc + ld + p1, -ld + p2, lb + lc - p2] - Master2[p3, p1, p2, la + lb, -la + lc, lb + ld - p2, la - lc + ld - p2 + 2 (-ld + p2)] - Master2[p3, p1, p2, la + lb, ld, lb, -lc + p1 + p2] + Master2[p3, p1, p2, la + lb, lc + p2, lb + ld - p2, -lc + ld + p1] - Master2[p3, p1, p2, -la - lb + p1 + p2 + p3, lb, ld, -lb - lc + ld + p1 + p2] - Master2[p3, p1, p2, -la - lb + p1 + p2 + p3, -ld + p2, -lb - ld + p2 + p3, lc] - Master2[p3, p1, p2, -la - lb + p1 + p2 + p3, la - ld + p2, -lb - lc + p1 + p2 + p3, -la] - Master2[p3, p2, p1, la + lb, lc, -ld + p3, -lb - lc - ld + p1 + p2 + p3] - Master2[p3, p2, p1, la + lb, -lc + ld + p1, -ld + p3, lb + lc - p3] + Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc, ld] - Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, -ld + p3, lc, lb + lc + ld - p1 - p3] + Master3[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, lc, ld] - Master3[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, lc, lb + lc + ld - p1 - p2] - Master3[p2, p1, p3, la + lb, ld, lb, lb + lc - ld - p2] - Master3[p2, p1, p3, la + lb, -lb - ld + p2 + p3, -ld + p2, lc - ld] - Master3[p2, p1, p3, la + lb, -lb - lc + p1 + p2 + p3, la - ld + p2, -ld] - Master3[p2, p1, p3, -la - lb + p1 + p2 + p3, lb + ld - p2, -la + lc, -ld] + Master3[p2, p1, p3, -la - lb + p1 + p2 + p3, lb + ld - p2, lc + p2, lc - ld] - Master3[p2, p1, p3, -la - lb + p1 + p2 + p3, -ld + p3, lb + ld - p3, lc] + Master3[p2, p1, p3, -la - lb + p1 + p2 + p3, la - ld + p3, -lc + ld + p1 + p2, ld + p1] - Master3[p2, p3, p1, la + lb, lc - ld, lb, lb + ld - p2] + Master3[p2, p3, p1, la + lb, -ld, lb + ld - p3, lc + p3] - Master3[p2, p3, p1, la + lb, -lc + ld + p1, -ld + p2, -lb - 2 ld + p2 + p3] - Master3[p3, p1, p2, la + lb, ld, lb, lb + lc - ld - p3] - Master3[p3, p1, p2, la + lb, -lb - ld + p2 + p3, -ld + p3, lc - ld] - Master3[p3, p1, p2, la + lb, -lb - lc + p1 + p2 + p3, la - ld + p3, -ld] - Master3[p3, p1, p2, -la - lb + p1 + p2 + p3, -ld + p2, lb + ld - p2, lc] + Master3[p3, p1, p2, -la - lb + p1 + p2 + p3, la - ld + p2, -lc + ld + p1 + p3, ld + p1] - Master3[p3, p1, p2, -la - lb + p1 + p2 + p3, lb + ld - p3, -la + lc, -ld] + Master3[p3, p1, p2, -la - lb + p1 + p2 + p3, lb + ld - p3, lc + p3, lc - ld] - Master3[p3, p2, p1, la + lb, lc - ld, lb, lb + ld - p3] + Master3[p3, p2, p1, la + lb, -ld, lb + ld - p2, lc + p2] - Master3[p3, p2, p1, la + lb, -lc + ld + p1, -ld + p3, -lb - 2 ld + p2 + p3] - Master4[p1, p2, p3, -la - lb + p1 + p2 + p3, lb + ld - p2, -ld, -lc] - Master4[p1, p3, p2, -la - lb + p1 + p2 + p3, lb + ld - p3, -ld, -lc] + Master4[p2, p1, p3, -la - lb + p1 + p2 + p3, -ld + p3, lb + ld - p3, lc] - Master4[p2, p1, p3, -la - lb + p1 + p2 + p3, la - ld + p3, -lc + ld + p1 + p2, ld + p1] + Master4[p3, p1, p2, -la - lb + p1 + p2 + p3, -ld + p2, lb + ld - p2, lc] - Master4[p3, p1, p2, -la - lb + p1 + p2 + p3, la - ld + p2, -lc + ld + p1 + p3, ld + p1], 
(* top26 *)
Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc - ld, -lb - ld + p2 + p3] + Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + ld + p1, ld] + Master1[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, lc - ld, -lb - ld + p2 + p3] + Master1[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, -lc + ld + p1, ld] + Master1[p2, p1, p3, la + lb, ld, lb, -lc + p1 + p3] + Master1[p2, p1, p3, la + lb, -lb - ld + p2 + p3, lb, lb + lc - p2] + Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, ld, -lb - lc + ld + p1 + p3] + Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, -lb - ld + p2 + p3, -lb + lc - ld + p3] + Master1[p3, p1, p2, la + lb, ld, lb, -lc + p1 + p2] + Master1[p3, p1, p2, la + lb, -lb - ld + p2 + p3, lb, lb + lc - p3] + Master1[p3, p1, p2, -la - lb + p1 + p2 + p3, lb, ld, -lb - lc + ld + p1 + p2] + Master1[p3, p1, p2, -la - lb + p1 + p2 + p3, lb, -lb - ld + p2 + p3, -lb + lc - ld + p2] - Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc - ld, -lb - ld + p2 + p3] - Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + ld + p1, ld] - Master2[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, lc - ld, -lb - ld + p2 + p3] - Master2[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, -lc + ld + p1, ld] - Master2[p2, p1, p3, la + lb, ld, lb, -lc + p1 + p3] - Master2[p2, p1, p3, la + lb, -lb - ld + p2 + p3, lb, lb + lc - p2] - Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, ld, -lb - lc + ld + p1 + p3] - Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, -lb - ld + p2 + p3, -lb + lc - ld + p3] - Master2[p3, p1, p2, la + lb, ld, lb, -lc + p1 + p2] - Master2[p3, p1, p2, la + lb, -lb - ld + p2 + p3, lb, lb + lc - p3] - Master2[p3, p1, p2, -la - lb + p1 + p2 + p3, lb, ld, -lb - lc + ld + p1 + p2] - Master2[p3, p1, p2, -la - lb + p1 + p2 + p3, lb, -lb - ld + p2 + p3, -lb + lc - ld + p2] + Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc, ld] - Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc, -lb - ld + p2 + p3] + Master3[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, lc, ld] - Master3[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, lc, -lb - ld + p2 + p3] - Master3[p2, p1, p3, la + lb, ld, lb, lb + lc - ld - p2] - Master3[p2, p1, p3, la + lb, -lb - ld + p2 + p3, lb, lb - lc + ld + p1 - p2] - Master3[p2, p3, p1, la + lb, lc - ld, lb, lb + ld - p2] - Master3[p2, p3, p1, la + lb, -lc + ld + p1, lb, -ld + p3] - Master3[p3, p1, p2, la + lb, ld, lb, lb + lc - ld - p3] - Master3[p3, p1, p2, la + lb, -lb - ld + p2 + p3, lb, lb - lc + ld + p1 - p3] - Master3[p3, p2, p1, la + lb, lc - ld, lb, lb + ld - p3] - Master3[p3, p2, p1, la + lb, -lc + ld + p1, lb, -ld + p2] + Master4[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc, -lb - ld + p2 + p3] + Master4[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, lc, -lb - ld + p2 + p3], 
(* top27 *)
-Master1[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, lc, -la + lc + ld] - Master1[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, la - lc + p1, -lc + ld + p1] - Master1[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, la - lc, -lc + ld + p1 - p2] - Master1[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, lc - p1, -la + lc + ld - p2] - Master1[p3, p1, p2, lb, lc - p1, -ld + p2 + p3, -la + p1 + p2] + Master1[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, -la - lb + p1 + p2 + p3, lc] + Master1[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, -la - lb + p1 + p2 + p3, -lc + ld + p1] - Master1[p3, p2, p1, lb, lc, -ld + p2 + p3, -la + p1 + p2] + Master2[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, lc, -la + lc + ld] + Master2[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, la - lc + p1, -lc + ld + p1] + Master2[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, la - lc, -lc + ld + p1 - p2] + Master2[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, lc - p1, -la + lc + ld - p2] + Master2[p3, p1, p2, lb, lc - p1, -ld + p2 + p3, -la + p1 + p2] - Master2[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, -la - lb + p1 + p2 + p3, -lc + ld + p1] + Master2[p3, p2, p1, lb, lc, -ld + p2 + p3, -la + p1 + p2] - Master3[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, la, lc - p1] - Master3[p2, p1, p3, lb, -la - lb + p1 + p2 + p3, -ld + p2, -lc + p1] + Master3[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -la + ld + p1, lc] + Master3[p3, p1, p2, lb, la - lc, -ld + p2 + p3, lc - ld + p2] + Master3[p3, p1, p2, lb, lc - p1, -ld + p2 + p3, la - lc - ld + p1 + p2] + Master3[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, -la + ld + p1 + p3, lc] + Master3[p3, p2, p1, lb, lc, -ld + p2 + p3, la - lc - ld + p2] + Master3[p3, p2, p1, lb, la - lc + p1, -ld + p2 + p3, lc - ld - p1 + p2] - Master4[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -la + ld + p1, lc] - Master4[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, -la + ld + p1 + p3, lc], 
(* top28 *)
-Master1[p1, p2, p3, -lb + p1 + p2 + p3, lb + ld, lc, la - lc] - Master1[p1, p2, p3, -lb + p1 + p2 + p3, lb + ld, lc, -la - lb + lc - ld + p2 + p3] - Master1[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, lc, -la + lc + ld] - Master1[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, la - lc + p1, -lc + ld + p1] - Master1[p2, p1, p3, -lb + p1 + p2 + p3, lb + ld, la - lc, -lb - lc - ld + p1 + p3] - Master1[p2, p1, p3, -lb + p1 + p2 + p3, lb + ld, -la - lb + lc - ld + p2 + p3, -lb + lc - ld + p3] - Master1[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p3, -la - lb + p1 + p2 + p3, lc] - Master1[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p3, -la - lb + p1 + p2 + p3, -lc + ld + p1] - Master1[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, la - lc, -lc + ld + p1 - p2] - Master1[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, lc - p1, -la + lc + ld - p2] - Master1[p3, p1, p2, lb, la - lc, lb + ld, -la + p1 + p2] - Master1[p3, p1, p2, lb, lc - p1, -ld + p2 + p3, -la + p1 + p2] - Master1[p3, p1, p2, lb, -la - lb + lc - ld + p2 + p3, lb + ld, la + lb + ld - p3] + Master1[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, -la - lb + p1 + p2 + p3, lc] + Master1[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, -la - lb + p1 + p2 + p3, -lc + ld + p1] - Master1[p3, p2, p1, lb, lc, -ld + p2 + p3, -la + p1 + p2] + Master2[p1, p2, p3, -lb + p1 + p2 + p3, lb + ld, lc, -la - lb + lc - ld + p2 + p3] + Master2[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, lc, -la + lc + ld] + Master2[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, la - lc + p1, -lc + ld + p1] + Master2[p2, p1, p3, -lb + p1 + p2 + p3, lb + ld, la - lc, -lb - lc - ld + p1 + p3] + Master2[p2, p1, p3, -lb + p1 + p2 + p3, lb + ld, -la - lb + lc - ld + p2 + p3, -lb + lc - ld + p3] + Master2[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p3, -la - lb + p1 + p2 + p3, -lc + ld + p1] + Master2[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, la - lc, -lc + ld + p1 - p2] + Master2[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, lc - p1, -la + lc + ld - p2] + Master2[p3, p1, p2, lb, la - lc, lb + ld, -la + p1 + p2] + Master2[p3, p1, p2, lb, lc - p1, -ld + p2 + p3, -la + p1 + p2] + Master2[p3, p1, p2, lb, -la - lb + lc - ld + p2 + p3, lb + ld, la + lb + ld - p3] - Master2[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, -la - lb + p1 + p2 + p3, -lc + ld + p1] + Master2[p3, p2, p1, lb, lc, -ld + p2 + p3, -la + p1 + p2] + Master3[p1, p2, p3, -lb + p1 + p2 + p3, lb + ld, -lc + p1, -la - lb + lc - ld + p2 + p3] - Master3[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, la, lc - p1] - Master3[p2, p1, p3, lb, -la - lb + p1 + p2 + p3, -ld + p2, -lc + p1] + Master3[p2, p1, p3, -lb + p1 + p2 + p3, lb + ld, -la - lb + lc - ld + p2 + p3, -la - lb - ld + p1 + p3] - Master3[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p3, -la + ld + p1 + p2, lc] + Master3[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -la + ld + p1, lc] + Master3[p3, p1, p2, lb, la - lc, lb + ld, lb + lc + ld - p3] + Master3[p3, p1, p2, lb, la - lc, -ld + p2 + p3, lc - ld + p2] + Master3[p3, p1, p2, lb, lc - p1, -ld + p2 + p3, la - lc - ld + p1 + p2] + Master3[p3, p1, p2, lb, -la - lb + p1 + p2 + p3, -ld + p3, -lc + p1] + Master3[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, -la + ld + p1 + p3, lc] + Master3[p3, p2, p1, lb, lc, lb + ld, -la + lc + p2] + Master3[p3, p2, p1, lb, lc, -ld + p2 + p3, la - lc - ld + p2] + Master3[p3, p2, p1, lb, la - lc + p1, -ld + p2 + p3, lc - ld - p1 + p2] - Master4[p1, p2, p3, -lb + p1 + p2 + p3, lb + ld, -lc + p1, -la - lb + lc - ld + p2 + p3] + Master4[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p3, -la + ld + p1 + p2, lc] - Master4[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -la + ld + p1, lc] - Master4[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, -la + ld + p1 + p3, lc], 
(* top29 *)
Master1[p1, p2, p3, -lb + p1 + p2 + p3, lb + ld, lc, la - lc] + Master1[p1, p2, p3, -lb + p1 + p2 + p3, lb + ld, lc, -la - lb + lc - ld + p2 + p3] + Master1[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, lc, -la + lc + ld] + Master1[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, la - lc + p1, -lc + ld + p1] + Master1[p1, p3, p2, -lb + p1 + p2 + p3, lb + ld, lc, la - lc] + Master1[p1, p3, p2, -lb + p1 + p2 + p3, lb + ld, lc, -la - lb + lc - ld + p2 + p3] + Master1[p1, p3, p2, -lb + p1 + p2 + p3, -ld + p2 + p3, lc, -la + lc + ld] + Master1[p1, p3, p2, -lb + p1 + p2 + p3, -ld + p2 + p3, la - lc + p1, -lc + ld + p1] + Master1[p2, p1, p3, lb, la - lc, lb + ld, -la + p1 + p3] + Master1[p2, p1, p3, lb, lc - p1, -ld + p2 + p3, -la + p1 + p3] + Master1[p2, p1, p3, lb, -la - lb + lc - ld + p2 + p3, lb + ld, la + lb + ld - p2] + Master1[p2, p1, p3, -lb + p1 + p2 + p3, lb + ld, la - lc, -lb - lc - ld + p1 + p3] + Master1[p2, p1, p3, -lb + p1 + p2 + p3, lb + ld, -la - lb + lc - ld + p2 + p3, -lb + lc - ld + p3] + Master1[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, la - lc, -lc + ld + p1 - p2] + Master1[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, lc - p1, -la + lc + ld - p2] + Master1[p2, p3, p1, lb, lc, -ld + p2 + p3, -la + p1 + p3] + Master1[p3, p1, p2, lb, la - lc, lb + ld, -la + p1 + p2] + Master1[p3, p1, p2, lb, lc - p1, -ld + p2 + p3, -la + p1 + p2] + Master1[p3, p1, p2, lb, -la - lb + lc - ld + p2 + p3, lb + ld, la + lb + ld - p3] + Master1[p3, p1, p2, -lb + p1 + p2 + p3, lb + ld, la - lc, -lb - lc - ld + p1 + p2] + Master1[p3, p1, p2, -lb + p1 + p2 + p3, lb + ld, -la - lb + lc - ld + p2 + p3, -lb + lc - ld + p2] + Master1[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2 + p3, la - lc, -lc + ld + p1 - p3] + Master1[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2 + p3, lc - p1, -la + lc + ld - p3] + Master1[p3, p2, p1, lb, lc, -ld + p2 + p3, -la + p1 + p2] - Master2[p1, p2, p3, -lb + p1 + p2 + p3, lb + ld, lc, -la - lb + lc - ld + p2 + p3] - Master2[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, lc, -la + lc + ld] - Master2[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, la - lc + p1, -lc + ld + p1] - Master2[p1, p3, p2, -lb + p1 + p2 + p3, lb + ld, lc, -la - lb + lc - ld + p2 + p3] - Master2[p1, p3, p2, -lb + p1 + p2 + p3, -ld + p2 + p3, lc, -la + lc + ld] - Master2[p1, p3, p2, -lb + p1 + p2 + p3, -ld + p2 + p3, la - lc + p1, -lc + ld + p1] - Master2[p2, p1, p3, lb, la - lc, lb + ld, -la + p1 + p3] - Master2[p2, p1, p3, lb, lc - p1, -ld + p2 + p3, -la + p1 + p3] - Master2[p2, p1, p3, lb, -la - lb + lc - ld + p2 + p3, lb + ld, la + lb + ld - p2] - Master2[p2, p1, p3, -lb + p1 + p2 + p3, lb + ld, la - lc, -lb - lc - ld + p1 + p3] - Master2[p2, p1, p3, -lb + p1 + p2 + p3, lb + ld, -la - lb + lc - ld + p2 + p3, -lb + lc - ld + p3] - Master2[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, la - lc, -lc + ld + p1 - p2] - Master2[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, lc - p1, -la + lc + ld - p2] - Master2[p2, p3, p1, lb, lc, -ld + p2 + p3, -la + p1 + p3] - Master2[p3, p1, p2, lb, la - lc, lb + ld, -la + p1 + p2] - Master2[p3, p1, p2, lb, lc - p1, -ld + p2 + p3, -la + p1 + p2] - Master2[p3, p1, p2, lb, -la - lb + lc - ld + p2 + p3, lb + ld, la + lb + ld - p3] - Master2[p3, p1, p2, -lb + p1 + p2 + p3, lb + ld, la - lc, -lb - lc - ld + p1 + p2] - Master2[p3, p1, p2, -lb + p1 + p2 + p3, lb + ld, -la - lb + lc - ld + p2 + p3, -lb + lc - ld + p2] - Master2[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2 + p3, la - lc, -lc + ld + p1 - p3] - Master2[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2 + p3, lc - p1, -la + lc + ld - p3] - Master2[p3, p2, p1, lb, lc, -ld + p2 + p3, -la + p1 + p2] - Master3[p1, p2, p3, -lb + p1 + p2 + p3, lb + ld, -lc + p1, -la - lb + lc - ld + p2 + p3] + Master3[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, la, lc - p1] - Master3[p1, p3, p2, -lb + p1 + p2 + p3, lb + ld, -lc + p1, -la - lb + lc - ld + p2 + p3] + Master3[p1, p3, p2, -lb + p1 + p2 + p3, -ld + p2 + p3, la, lc - p1] - Master3[p2, p1, p3, lb, la - lc, lb + ld, lb + lc + ld - p2] - Master3[p2, p1, p3, lb, la - lc, -ld + p2 + p3, lc - ld + p3] - Master3[p2, p1, p3, lb, lc - p1, -ld + p2 + p3, la - lc - ld + p1 + p3] - Master3[p2, p1, p3, -lb + p1 + p2 + p3, lb + ld, -la - lb + lc - ld + p2 + p3, -la - lb - ld + p1 + p3] - Master3[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -la + ld + p1, lc] - Master3[p2, p3, p1, lb, lc, lb + ld, -la + lc + p3] - Master3[p2, p3, p1, lb, lc, -ld + p2 + p3, la - lc - ld + p3] - Master3[p2, p3, p1, lb, la - lc + p1, -ld + p2 + p3, lc - ld - p1 + p3] - Master3[p3, p1, p2, lb, la - lc, lb + ld, lb + lc + ld - p3] - Master3[p3, p1, p2, lb, la - lc, -ld + p2 + p3, lc - ld + p2] - Master3[p3, p1, p2, lb, lc - p1, -ld + p2 + p3, la - lc - ld + p1 + p2] - Master3[p3, p1, p2, -lb + p1 + p2 + p3, lb + ld, -la - lb + lc - ld + p2 + p3, -la - lb - ld + p1 + p2] - Master3[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2 + p3, -la + ld + p1, lc] - Master3[p3, p2, p1, lb, lc, lb + ld, -la + lc + p2] - Master3[p3, p2, p1, lb, lc, -ld + p2 + p3, la - lc - ld + p2] - Master3[p3, p2, p1, lb, la - lc + p1, -ld + p2 + p3, lc - ld - p1 + p2] + Master4[p1, p2, p3, -lb + p1 + p2 + p3, lb + ld, -lc + p1, -la - lb + lc - ld + p2 + p3] + Master4[p1, p3, p2, -lb + p1 + p2 + p3, lb + ld, -lc + p1, -la - lb + lc - ld + p2 + p3] + Master4[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -la + ld + p1, lc] + Master4[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2 + p3, -la + ld + p1, lc], 
(* top30 *)
Master1[p1, p2, p3, la, lb, lc, ld], 
(* top31 *)
Master1[p1, p2, p3, la, lb, lc, ld] - Master3[p3, p2, p1, -la + p1 + p2 + p3, lc, lb, -ld + p2], 
(* top32 *)
-Master1[p1, p2, p3, la, lb, lc, ld], 
(* top33 *)
-Master1[p1, p2, p3, la, lb, lc, ld] + Master2[p1, p2, p3, la, lb, lc, ld], 
(* top34 *)
-Master1[p1, p2, p3, la, lb, lc, ld] + Master1[p1, p3, p2, la, -lb - ld + p2 + p3, lc, ld] - Master2[p1, p3, p2, la, -lb - ld + p2 + p3, lc, ld], 
(* top35 *)
-Master1[p1, p2, p3, la, lb, lc, ld] + Master1[p1, p3, p2, la, -lb - ld + p2 + p3, lc, ld] + Master2[p1, p2, p3, la, lb, lc, ld] - Master2[p1, p3, p2, la, -lb - ld + p2 + p3, lc, ld], 
(* top36 *)
-Master2[p1, p2, p3, la, lb, lc, ld], 
(* top37 *)
-Master2[p1, p2, p3, la, lb, lc, ld], 
(* top38 *)
-Master2[p1, p2, p3, la, lb, lc, ld], 
(* top39 *)
Master2[p1, p2, p3, la, lb, lc, ld] + Master2[p1, p3, p2, la, lb, lc, ld], 
(* top40 *)
Master2[p1, p2, p3, la, lb, lc, ld] + Master2[p1, p3, p2, la, lb, lc, ld], 
(* top41 *)
Master2[p1, p2, p3, la, lb, lc, ld] + Master2[p1, p3, p2, la, lb, lc, ld], 
(* top42 *)
Master2[p1, p2, p3, la, lb, lc, ld] + Master2[p1, p3, p2, la, lb, lc, ld], 
(* top43 *)
Master3[p1, p2, p3, la, lb, lc, ld], 
(* top44 *)
-Master1[p1, p2, p3, la, lb, lc - ld, -lb - ld + p2 + p3] - Master1[p2, p1, p3, la, lb, ld, -lb - lc + ld + p1 + p3] - Master1[p3, p1, p2, -la + p1 + p2 + p3, ld, lb, -lc + p1 + p2] + Master2[p1, p2, p3, la, lb, lc - ld, -lb - ld + p2 + p3] + Master2[p2, p1, p3, la, lb, ld, -lb - lc + ld + p1 + p3] + Master2[p3, p1, p2, -la + p1 + p2 + p3, ld, lb, -lc + p1 + p2] + Master3[p3, p1, p2, -la + p1 + p2 + p3, ld, lb, lb + lc - ld - p3] + Master3[p3, p2, p1, -la + p1 + p2 + p3, lc - ld, lb, lb + ld - p3], 
(* top45 *)
-Master1[p1, p3, p2, la, -ld + p2, lc, -lb + p2 + p3] - Master1[p2, p3, p1, -la + p1 + p2 + p3, lc, -ld + p2, -lb - lc - ld + p1 + p2 + p3] + Master1[p3, p2, p1, -la + p1 + p2 + p3, lc, lb, -ld + p2] - Master1[p3, p2, p1, -la + p1 + p2 + p3, lc, lb + ld - p2, -lc + ld + p1] - Master1[p3, p2, p1, -la + p1 + p2 + p3, lc, lb + ld - p2, -ld + p2] + Master2[p1, p3, p2, la, -ld + p2, lc, -lb + p2 + p3] + Master2[p2, p3, p1, -la + p1 + p2 + p3, lc, -ld + p2, -lb - lc - ld + p1 + p2 + p3] + Master2[p3, p2, p1, -la + p1 + p2 + p3, lc, lb + ld - p2, -lc + ld + p1] - Master3[p1, p2, p3, la, lb, lc, ld] + Master3[p1, p2, p3, la, lb + ld - p2, lc, ld] + Master3[p1, p3, p2, la, -ld + p2, lc, lb + lc + ld - p1 - p2], 
(* top46 *)
-Master1[p1, p2, p3, la, lb + ld - p2, lc, -lb + p2 + p3] - Master1[p2, p3, p1, -la + p1 + p2 + p3, lc, -ld + p2, -lb - lc - ld + p1 + p2 + p3] - Master1[p3, p2, p1, -la + p1 + p2 + p3, lc, lb + ld - p2, -lc + ld + p1] + Master2[p1, p2, p3, la, lb + ld - p2, lc, -lb + p2 + p3] + Master2[p2, p3, p1, -la + p1 + p2 + p3, lc, -ld + p2, -lb - lc - ld + p1 + p2 + p3] + Master2[p3, p2, p1, -la + p1 + p2 + p3, lc, lb + ld - p2, -lc + ld + p1] - Master3[p1, p2, p3, la, lb, lc, ld] + Master3[p1, p2, p3, la, lb + ld - p2, lc, lc - ld - p1 + p2] + Master3[p1, p3, p2, la, -ld + p2, lc, lb + lc + ld - p1 - p2], 
(* top47 *)
-Master1[p1, p2, p3, la, lb, lc - ld, -lb - ld + p2 + p3] + Master1[p1, p2, p3, la, lb + ld - p2, lc - ld, -lb + p2 + p3] - Master1[p1, p3, p2, -la + p1 + p2 + p3, ld, -lc + ld + p1, lb] - Master1[p1, p3, p2, -la + p1 + p2 + p3, ld, -lc + ld + p1, -lb - ld + p2 + p3] - Master1[p2, p1, p3, la, lb, ld, -lb - lc + ld + p1 + p3] - Master1[p2, p1, p3, la, -lb - ld + p2 + p3, ld, lb + lc - p2] + Master1[p2, p3, p1, -la + p1 + p2 + p3, lc - ld, -ld + p2, lb + ld - p2] + Master1[p2, p3, p1, -la + p1 + p2 + p3, lc - ld, -ld + p2, -lb - lc + p1 + p2 + p3] - Master1[p3, p1, p2, -la + p1 + p2 + p3, ld, lb, -lc + p1 + p2] - Master1[p3, p1, p2, -la + p1 + p2 + p3, ld, -lb - ld + p2 + p3, lc - 2 ld + p2] + Master1[p3, p2, p1, -la + p1 + p2 + p3, lc - ld, lb + ld - p2, -lc + 2 ld + p1] + Master2[p1, p2, p3, la, lb, lc - ld, -lb - ld + p2 + p3] - Master2[p1, p2, p3, la, lb + ld - p2, lc - ld, -lb + p2 + p3] + Master2[p1, p3, p2, -la + p1 + p2 + p3, ld, -lc + ld + p1, lb] + Master2[p2, p1, p3, la, lb, ld, -lb - lc + ld + p1 + p3] + Master2[p2, p1, p3, la, -lb - ld + p2 + p3, ld, lb + lc - p2] - Master2[p2, p3, p1, -la + p1 + p2 + p3, lc - ld, -ld + p2, -lb - lc + p1 + p2 + p3] + Master2[p3, p1, p2, -la + p1 + p2 + p3, ld, lb, -lc + p1 + p2] + Master2[p3, p1, p2, -la + p1 + p2 + p3, ld, -lb - ld + p2 + p3, lc - 2 ld + p2] - Master2[p3, p2, p1, -la + p1 + p2 + p3, lc - ld, lb + ld - p2, -lc + 2 ld + p1] - Master3[p1, p2, p3, la, lb + ld - p2, lc - ld, lc - 2 ld - p1 + p2] - Master3[p1, p3, p2, la, -ld + p2, lc - ld, -lb - ld + p2 + p3] + Master3[p1, p3, p2, -la + p1 + p2 + p3, ld, lc - ld, lb] + Master3[p2, p1, p3, la, -lb - ld + p2 + p3, ld, -lc + 2 ld + p1 - p2] + Master3[p2, p3, p1, la, -lc + ld + p1, ld, lb + ld - p2] + Master3[p3, p1, p2, -la + p1 + p2 + p3, ld, lb, lb + lc - ld - p3] + Master3[p3, p2, p1, -la + p1 + p2 + p3, lc - ld, lb, lb + ld - p3] - Master4[p1, p3, p2, -la + p1 + p2 + p3, ld, lc - ld, lb], 
(* top48 *)
-Master1[p1, p2, p3, la, -ld + p3, lc, -lb + p2 + p3] - Master1[p1, p3, p2, la, -ld + p2, lc, -lb + p2 + p3] - Master1[p2, p3, p1, -la + p1 + p2 + p3, lc, -ld + p2, -lb - lc - ld + p1 + p2 + p3] - Master1[p2, p3, p1, -la + p1 + p2 + p3, lc, lb + ld - p3, -lc + ld + p1] - Master1[p3, p2, p1, -la + p1 + p2 + p3, lc, lb + ld - p2, -lc + ld + p1] - Master1[p3, p2, p1, -la + p1 + p2 + p3, lc, -ld + p3, -lb - lc - ld + p1 + p2 + p3] + Master2[p1, p2, p3, la, -ld + p3, lc, -lb + p2 + p3] + Master2[p1, p3, p2, la, -ld + p2, lc, -lb + p2 + p3] + Master2[p2, p3, p1, -la + p1 + p2 + p3, lc, -ld + p2, -lb - lc - ld + p1 + p2 + p3] + Master2[p2, p3, p1, -la + p1 + p2 + p3, lc, lb + ld - p3, -lc + ld + p1] + Master2[p3, p2, p1, -la + p1 + p2 + p3, lc, lb + ld - p2, -lc + ld + p1] + Master2[p3, p2, p1, -la + p1 + p2 + p3, lc, -ld + p3, -lb - lc - ld + p1 + p2 + p3] + Master3[p1, p2, p3, la, lb + ld - p2, lc, lc - ld - p1 + p2] + Master3[p1, p2, p3, la, -ld + p3, lc, lb + lc + ld - p1 - p3] + Master3[p1, p3, p2, la, -ld + p2, lc, lb + lc + ld - p1 - p2] + Master3[p1, p3, p2, la, lb + ld - p3, lc, lc - ld - p1 + p3] - Master3[p2, p3, p1, -la + p1 + p2 + p3, lc, lb, -ld + p3] - Master3[p3, p2, p1, -la + p1 + p2 + p3, lc, lb, -ld + p2], 
(* top49 *)
Master1[p1, p2, p3, la, -ld + p3, lc, -lb + p2 + p3] + Master1[p1, p3, p2, la, -ld + p2, lc, -lb + p2 + p3] - Master1[p2, p3, p1, -la + p1 + p2 + p3, lc, lb, -ld + p3] + Master1[p2, p3, p1, -la + p1 + p2 + p3, lc, -ld + p2, -lb - lc - ld + p1 + p2 + p3] + Master1[p2, p3, p1, -la + p1 + p2 + p3, lc, lb + ld - p3, -lc + ld + p1] + Master1[p2, p3, p1, -la + p1 + p2 + p3, lc, lb + ld - p3, -ld + p3] - Master1[p3, p2, p1, -la + p1 + p2 + p3, lc, lb, -ld + p2] + Master1[p3, p2, p1, -la + p1 + p2 + p3, lc, lb + ld - p2, -lc + ld + p1] + Master1[p3, p2, p1, -la + p1 + p2 + p3, lc, lb + ld - p2, -ld + p2] + Master1[p3, p2, p1, -la + p1 + p2 + p3, lc, -ld + p3, -lb - lc - ld + p1 + p2 + p3] - Master2[p1, p2, p3, la, -ld + p3, lc, -lb + p2 + p3] - Master2[p1, p3, p2, la, -ld + p2, lc, -lb + p2 + p3] - Master2[p2, p3, p1, -la + p1 + p2 + p3, lc, -ld + p2, -lb - lc - ld + p1 + p2 + p3] - Master2[p2, p3, p1, -la + p1 + p2 + p3, lc, lb + ld - p3, -lc + ld + p1] - Master2[p3, p2, p1, -la + p1 + p2 + p3, lc, lb + ld - p2, -lc + ld + p1] - Master2[p3, p2, p1, -la + p1 + p2 + p3, lc, -ld + p3, -lb - lc - ld + p1 + p2 + p3] + Master3[p1, p2, p3, la, lb, lc, ld] - Master3[p1, p2, p3, la, lb + ld - p2, lc, ld] - Master3[p1, p2, p3, la, -ld + p3, lc, lb + lc + ld - p1 - p3] + Master3[p1, p3, p2, la, lb, lc, ld] - Master3[p1, p3, p2, la, -ld + p2, lc, lb + lc + ld - p1 - p2] - Master3[p1, p3, p2, la, lb + ld - p3, lc, ld], 
(* top50 *)
Master1[p1, p2, p3, la, lb + ld - p2, lc, -lb + p2 + p3] + Master1[p1, p3, p2, la, lb + ld - p3, lc, -lb + p2 + p3] + Master1[p2, p3, p1, -la + p1 + p2 + p3, lc, -ld + p2, -lb - lc - ld + p1 + p2 + p3] + Master1[p2, p3, p1, -la + p1 + p2 + p3, lc, lb + ld - p3, -lc + ld + p1] + Master1[p3, p2, p1, -la + p1 + p2 + p3, lc, lb + ld - p2, -lc + ld + p1] + Master1[p3, p2, p1, -la + p1 + p2 + p3, lc, -ld + p3, -lb - lc - ld + p1 + p2 + p3] - Master2[p1, p2, p3, la, lb + ld - p2, lc, -lb + p2 + p3] - Master2[p1, p3, p2, la, lb + ld - p3, lc, -lb + p2 + p3] - Master2[p2, p3, p1, -la + p1 + p2 + p3, lc, -ld + p2, -lb - lc - ld + p1 + p2 + p3] - Master2[p2, p3, p1, -la + p1 + p2 + p3, lc, lb + ld - p3, -lc + ld + p1] - Master2[p3, p2, p1, -la + p1 + p2 + p3, lc, lb + ld - p2, -lc + ld + p1] - Master2[p3, p2, p1, -la + p1 + p2 + p3, lc, -ld + p3, -lb - lc - ld + p1 + p2 + p3] + Master3[p1, p2, p3, la, lb, lc, ld] - Master3[p1, p2, p3, la, lb + ld - p2, lc, lc - ld - p1 + p2] - Master3[p1, p2, p3, la, -ld + p3, lc, lb + lc + ld - p1 - p3] + Master3[p1, p3, p2, la, lb, lc, ld] - Master3[p1, p3, p2, la, -ld + p2, lc, lb + lc + ld - p1 - p2] - Master3[p1, p3, p2, la, lb + ld - p3, lc, lc - ld - p1 + p3], 
(* top51 *)
Master1[p1, p2, p3, la, lb, lc - ld, -lb - ld + p2 + p3] - Master1[p1, p2, p3, la, lb + ld - p2, lc - ld, -lb + p2 + p3] + Master1[p1, p2, p3, -la + p1 + p2 + p3, ld, -lc + ld + p1, lb] + Master1[p1, p2, p3, -la + p1 + p2 + p3, ld, -lc + ld + p1, -lb - ld + p2 + p3] + Master1[p1, p3, p2, la, lb, lc - ld, -lb - ld + p2 + p3] - Master1[p1, p3, p2, la, lb + ld - p3, lc - ld, -lb + p2 + p3] + Master1[p1, p3, p2, -la + p1 + p2 + p3, ld, -lc + ld + p1, lb] + Master1[p1, p3, p2, -la + p1 + p2 + p3, ld, -lc + ld + p1, -lb - ld + p2 + p3] + Master1[p2, p1, p3, la, lb, ld, -lb - lc + ld + p1 + p3] + Master1[p2, p1, p3, la, -lb - ld + p2 + p3, ld, lb + lc - p2] + Master1[p2, p1, p3, -la + p1 + p2 + p3, ld, lb, -lc + p1 + p3] + Master1[p2, p1, p3, -la + p1 + p2 + p3, ld, -lb - ld + p2 + p3, lc - 2 ld + p3] - Master1[p2, p3, p1, -la + p1 + p2 + p3, lc - ld, -ld + p2, lb + ld - p2] - Master1[p2, p3, p1, -la + p1 + p2 + p3, lc - ld, -ld + p2, -lb - lc + p1 + p2 + p3] - Master1[p2, p3, p1, -la + p1 + p2 + p3, lc - ld, lb + ld - p3, -lc + 2 ld + p1] + Master1[p3, p1, p2, la, lb, ld, -lb - lc + ld + p1 + p2] + Master1[p3, p1, p2, la, -lb - ld + p2 + p3, ld, lb + lc - p3] + Master1[p3, p1, p2, -la + p1 + p2 + p3, ld, lb, -lc + p1 + p2] + Master1[p3, p1, p2, -la + p1 + p2 + p3, ld, -lb - ld + p2 + p3, lc - 2 ld + p2] - Master1[p3, p2, p1, -la + p1 + p2 + p3, lc - ld, lb + ld - p2, -lc + 2 ld + p1] - Master1[p3, p2, p1, -la + p1 + p2 + p3, lc - ld, -ld + p3, lb + ld - p3] - Master1[p3, p2, p1, -la + p1 + p2 + p3, lc - ld, -ld + p3, -lb - lc + p1 + p2 + p3] - Master2[p1, p2, p3, la, lb, lc - ld, -lb - ld + p2 + p3] + Master2[p1, p2, p3, la, lb + ld - p2, lc - ld, -lb + p2 + p3] - Master2[p1, p2, p3, -la + p1 + p2 + p3, ld, -lc + ld + p1, lb] - Master2[p1, p3, p2, la, lb, lc - ld, -lb - ld + p2 + p3] + Master2[p1, p3, p2, la, lb + ld - p3, lc - ld, -lb + p2 + p3] - Master2[p1, p3, p2, -la + p1 + p2 + p3, ld, -lc + ld + p1, lb] - Master2[p2, p1, p3, la, lb, ld, -lb - lc + ld + p1 + p3] - Master2[p2, p1, p3, la, -lb - ld + p2 + p3, ld, lb + lc - p2] - Master2[p2, p1, p3, -la + p1 + p2 + p3, ld, lb, -lc + p1 + p3] - Master2[p2, p1, p3, -la + p1 + p2 + p3, ld, -lb - ld + p2 + p3, lc - 2 ld + p3] + Master2[p2, p3, p1, -la + p1 + p2 + p3, lc - ld, -ld + p2, -lb - lc + p1 + p2 + p3] + Master2[p2, p3, p1, -la + p1 + p2 + p3, lc - ld, lb + ld - p3, -lc + 2 ld + p1] - Master2[p3, p1, p2, la, lb, ld, -lb - lc + ld + p1 + p2] - Master2[p3, p1, p2, la, -lb - ld + p2 + p3, ld, lb + lc - p3] - Master2[p3, p1, p2, -la + p1 + p2 + p3, ld, lb, -lc + p1 + p2] - Master2[p3, p1, p2, -la + p1 + p2 + p3, ld, -lb - ld + p2 + p3, lc - 2 ld + p2] + Master2[p3, p2, p1, -la + p1 + p2 + p3, lc - ld, lb + ld - p2, -lc + 2 ld + p1] + Master2[p3, p2, p1, -la + p1 + p2 + p3, lc - ld, -ld + p3, -lb - lc + p1 + p2 + p3] + Master3[p1, p2, p3, la, lb + ld - p2, lc - ld, lc - 2 ld - p1 + p2] + Master3[p1, p2, p3, la, -ld + p3, lc - ld, -lb - ld + p2 + p3] - Master3[p1, p2, p3, -la + p1 + p2 + p3, ld, lc - ld, lb] + Master3[p1, p3, p2, la, -ld + p2, lc - ld, -lb - ld + p2 + p3] + Master3[p1, p3, p2, la, lb + ld - p3, lc - ld, lc - 2 ld - p1 + p3] - Master3[p1, p3, p2, -la + p1 + p2 + p3, ld, lc - ld, lb] - Master3[p2, p1, p3, la, -lb - ld + p2 + p3, ld, -lc + 2 ld + p1 - p2] - Master3[p2, p1, p3, -la + p1 + p2 + p3, ld, lb, lb + lc - ld - p2] - Master3[p2, p3, p1, la, -lc + ld + p1, ld, lb + ld - p2] - Master3[p2, p3, p1, -la + p1 + p2 + p3, lc - ld, lb, lb + ld - p2] - Master3[p3, p1, p2, la, -lb - ld + p2 + p3, ld, -lc + 2 ld + p1 - p3] - Master3[p3, p1, p2, -la + p1 + p2 + p3, ld, lb, lb + lc - ld - p3] - Master3[p3, p2, p1, la, -lc + ld + p1, ld, lb + ld - p3] - Master3[p3, p2, p1, -la + p1 + p2 + p3, lc - ld, lb, lb + ld - p3] + Master4[p1, p2, p3, -la + p1 + p2 + p3, ld, lc - ld, lb] + Master4[p1, p3, p2, -la + p1 + p2 + p3, ld, lc - ld, lb], 
(* top52 *)
Master1[p1, p2, p3, la, lb, -ld, la - lc] + Master1[p1, p2, p3, la, lb, -ld, -la - lb + lc + p2 + p3] + Master1[p2, p1, p3, la, lb, la - lc, -lb - ld + p3] + Master1[p2, p1, p3, la, lb, -la - lb + lc + p2 + p3, -lb + ld + p1 + p3] + Master1[p3, p1, p2, -la + p1 + p2 + p3, la - lc, lb, -la + lc - ld + p2] + Master1[p3, p1, p2, -la + p1 + p2 + p3, -la - lb + lc + p2 + p3, lb, la + lb - lc + ld + p1 - p3] - Master2[p1, p2, p3, la, lb, -ld, la - lc] - Master2[p1, p2, p3, la, lb, ld + p1, la - lc + ld] - Master2[p2, p1, p3, la, lb, la - lc, -lb - ld + p3] - Master2[p2, p1, p3, la, lb, -la - lb + lc + p2 + p3, -lb + ld + p1 + p3] - Master2[p3, p1, p2, -la + p1 + p2 + p3, la - lc, lb, -la + lc - ld + p2] - Master2[p3, p1, p2, -la + p1 + p2 + p3, -la - lb + lc + p2 + p3, lb, la + lb - lc + ld + p1 - p3] - Master3[p1, p2, p3, la, lb, ld + p1, la - lc] - Master3[p2, p1, p3, la, lb, la - lc, la - lc + ld + p1 - p2] - Master3[p3, p1, p2, -la + p1 + p2 + p3, -la - lb + lc + p2 + p3, lb, lb - ld - p3] - Master3[p3, p2, p1, -la + p1 + p2 + p3, -ld, lb, la + lb - lc - p3] + Master4[p1, p2, p3, la, lb, ld + p1, la - lc], 
(* top53 *)
Master1[p1, p2, p3, la, lb, ld + p1, lc - ld - p1] + Master1[p1, p2, p3, la, lb, ld + p1, -lb - lc + ld + p1 + p2 + p3] + Master1[p2, p1, p3, la, lb, lc - ld - p1, -lb - ld + p3] + Master1[p2, p1, p3, la, lb, -lb - lc + ld + p1 + p2 + p3, -lb + ld + p1 + p3] + Master1[p3, p1, p2, -la + p1 + p2 + p3, lc - ld - p1, lb, -lc + p1 + p2] + Master1[p3, p1, p2, -la + p1 + p2 + p3, -lb - lc + ld + p1 + p2 + p3, lb, lb + lc - p3] - Master2[p1, p2, p3, la, lb, -ld, lc - ld - p1] - Master2[p1, p2, p3, la, lb, ld + p1, -lb - lc + ld + p1 + p2 + p3] - Master2[p2, p1, p3, la, lb, lc - ld - p1, -lb - ld + p3] - Master2[p2, p1, p3, la, lb, -lb - lc + ld + p1 + p2 + p3, -lb + ld + p1 + p3] - Master2[p3, p1, p2, -la + p1 + p2 + p3, lc - ld - p1, lb, -lc + p1 + p2] - Master2[p3, p1, p2, -la + p1 + p2 + p3, -lb - lc + ld + p1 + p2 + p3, lb, lb + lc - p3] - Master3[p1, p2, p3, la, lb, -ld, -lb - lc + ld + p1 + p2 + p3] - Master3[p2, p1, p3, la, lb, -lb - lc + ld + p1 + p2 + p3, -lb - lc + p1 + p3] - Master3[p3, p1, p2, -la + p1 + p2 + p3, lc - ld - p1, lb, lb + ld + p1 - p3] - Master3[p3, p2, p1, -la + p1 + p2 + p3, ld + p1, lb, -lc + ld + p1 + p2] + Master4[p1, p2, p3, la, lb, -ld, -lb - lc + ld + p1 + p2 + p3], 
(* top54 *)
Master1[p1, p2, p3, la, lb, ld + p1, -lb - lc + ld + p1 + p2 + p3] + Master1[p2, p1, p3, la, lb, lc - ld - p1, -lb - ld + p3] + Master1[p3, p2, p1, -la + p1 + p2 + p3, ld + p1, lb, -lc + p1 + p2] - Master2[p1, p2, p3, la, lb, ld + p1, -lb - lc + ld + p1 + p2 + p3] - Master2[p2, p1, p3, la, lb, lc - ld - p1, -lb - ld + p3] - Master2[p3, p2, p1, -la + p1 + p2 + p3, ld + p1, lb, -lc + p1 + p2] - Master3[p2, p1, p3, la, lb, -lb - lc + p1 + p2 + p3, ld + p1] - Master3[p3, p1, p2, -la + p1 + p2 + p3, lc - ld - p1, lb, lb + ld + p1 - p3] - Master3[p3, p2, p1, -la + p1 + p2 + p3, ld + p1, lb, lb + lc - ld - p1 - p3] + Master4[p2, p1, p3, la, lb, -lb - lc + p1 + p2 + p3, ld + p1], 
(* top55 *)
Master1[p1, p2, p3, la, lb, lc - ld, ld] + Master1[p1, p2, p3, la, lb, lc - ld, -lb - ld + p2 + p3] - Master1[p1, p2, p3, la, lb + ld - p2, lc - ld, -lb + p2 + p3] + Master1[p1, p3, p2, la, -ld + p2, lc, -lb + p2 + p3] + Master1[p1, p3, p2, -la + p1 + p2 + p3, ld, -lc + ld + p1, la + lb - lc] + Master1[p1, p3, p2, -la + p1 + p2 + p3, ld, -lc + ld + p1, -la - lb + lc - ld + p2 + p3] + Master1[p2, p1, p3, la, la + lb - lc, ld, -la - lb + ld + p1 + p3] + Master1[p2, p1, p3, la, -la - lb + lc - ld + p2 + p3, ld, la + lb - p2] + Master1[p2, p3, p1, -la + p1 + p2 + p3, lc, -ld + p2, -lb - lc - ld + p1 + p2 + p3] - Master1[p2, p3, p1, -la + p1 + p2 + p3, lc - ld, -ld + p2, lb - lc + 2 ld + p1 - p2] - Master1[p2, p3, p1, -la + p1 + p2 + p3, lc - ld, -ld + p2, -lb - ld + p2 + p3] + Master1[p3, p1, p2, -la + p1 + p2 + p3, ld, la + lb - lc, -lc + p1 + p2] + Master1[p3, p1, p2, -la + p1 + p2 + p3, ld, -la - lb + lc - ld + p2 + p3, lc - 2 ld + p2] - Master1[p3, p2, p1, -la + p1 + p2 + p3, lc, lb, -ld + p2] + Master1[p3, p2, p1, -la + p1 + p2 + p3, lc, lb + ld - p2, -lc + ld + p1] + Master1[p3, p2, p1, -la + p1 + p2 + p3, lc, lb + ld - p2, -ld + p2] - Master1[p3, p2, p1, -la + p1 + p2 + p3, lc - ld, lb + ld - p2, ld] - Master1[p3, p2, p1, -la + p1 + p2 + p3, lc - ld, lb + ld - p2, -lc + p1 + p2] - Master2[p1, p2, p3, la, lb, lc - ld, -lb - ld + p2 + p3] + Master2[p1, p2, p3, la, lb + ld - p2, lc - ld, -lb + p2 + p3] - Master2[p1, p3, p2, la, -ld + p2, lc, -lb + p2 + p3] - Master2[p1, p3, p2, -la + p1 + p2 + p3, ld, -lc + ld + p1, la + lb - lc] - Master2[p2, p1, p3, la, la + lb - lc, ld, -la - lb + ld + p1 + p3] - Master2[p2, p1, p3, la, -la - lb + lc - ld + p2 + p3, ld, la + lb - p2] - Master2[p2, p3, p1, -la + p1 + p2 + p3, lc, -ld + p2, -lb - lc - ld + p1 + p2 + p3] + Master2[p2, p3, p1, -la + p1 + p2 + p3, lc - ld, -ld + p2, lb - lc + 2 ld + p1 - p2] - Master2[p3, p1, p2, -la + p1 + p2 + p3, ld, la + lb - lc, -lc + p1 + p2] - Master2[p3, p1, p2, -la + p1 + p2 + p3, ld, -la - lb + lc - ld + p2 + p3, lc - 2 ld + p2] - Master2[p3, p2, p1, -la + p1 + p2 + p3, lc, lb + ld - p2, -lc + ld + p1] + Master2[p3, p2, p1, -la + p1 + p2 + p3, lc - ld, lb + ld - p2, -lc + p1 + p2] + Master3[p1, p2, p3, la, lb, lc, ld] - Master3[p1, p2, p3, la, lb + ld - p2, lc, ld] + Master3[p1, p2, p3, la, lb + ld - p2, lc - ld, -ld + p2] - Master3[p1, p3, p2, la, -ld + p2, lc, lb + lc + ld - p1 - p2] + Master3[p1, p3, p2, la, -ld + p2, lc - ld, lb + ld - p2] - Master3[p1, p3, p2, -la + p1 + p2 + p3, ld, lc - ld, la + lb - lc] - Master3[p2, p1, p3, la, -la - lb + lc - ld + p2 + p3, ld, -lc + 2 ld + p1 - p2] - Master3[p2, p3, p1, la, -lc + ld + p1, ld, la + lb - lc + ld - p2] - Master3[p3, p1, p2, -la + p1 + p2 + p3, ld, la + lb - lc, la + lb - ld - p3] - Master3[p3, p2, p1, -la + p1 + p2 + p3, lc - ld, lb, -ld + p2] + Master4[p1, p3, p2, -la + p1 + p2 + p3, ld, lc - ld, la + lb - lc], 
(* top56 *)
-Master1[p1, p2, p3, la, -la + lb + lc, lc - ld, la - lb - lc + ld] - Master1[p1, p2, p3, la, -la + lb + lc, lc - ld, -ld + p2 + p3] + Master1[p1, p2, p3, la, lb + p3, lc - ld, -lb - ld + p2 + p3] - Master1[p1, p2, p3, la, -ld + p3, lc, -lb + p2 + p3] - Master1[p1, p2, p3, -la + p1 + p2 + p3, ld, -lc + ld + p1, lb] - Master1[p1, p2, p3, -la + p1 + p2 + p3, ld, -lc + ld + p1, -lb - ld + p2 + p3] - Master1[p1, p2, p3, -la + p1 + p2 + p3, la - lc + ld, -lb - lc + p1 + p2 + p3, -la + lc] - Master1[p1, p2, p3, -la + p1 + p2 + p3, la - lc + ld, -lb - lc + p1 + p2 + p3, -ld + p2 + p3] - Master1[p1, p3, p2, la, -la + lb + lc, lc - ld, la - lb - lc + ld] - Master1[p1, p3, p2, la, -la + lb + lc, lc - ld, -ld + p2 + p3] + Master1[p1, p3, p2, la, lb + p2, lc - ld, -lb - ld + p2 + p3] - Master1[p1, p3, p2, la, -ld + p2, lc, -lb + p2 + p3] - Master1[p1, p3, p2, -la + p1 + p2 + p3, ld, -lc + ld + p1, lb] - Master1[p1, p3, p2, -la + p1 + p2 + p3, ld, -lc + ld + p1, -lb - ld + p2 + p3] - Master1[p1, p3, p2, -la + p1 + p2 + p3, la - lc + ld, -lb - lc + p1 + p2 + p3, -la + lc] - Master1[p1, p3, p2, -la + p1 + p2 + p3, la - lc + ld, -lb - lc + p1 + p2 + p3, -ld + p2 + p3] - Master1[p2, p1, p3, la, lb, ld, -lb - lc + ld + p1 + p3] - Master1[p2, p1, p3, la, -lb - ld + p2 + p3, ld, lb + lc - p2] - Master1[p2, p1, p3, -la + p1 + p2 + p3, ld, lb, -lc + p1 + p3] - Master1[p2, p1, p3, -la + p1 + p2 + p3, ld, -lb - ld + p2 + p3, lc - p3 + 2 (-ld + p3)] - Master1[p2, p3, p1, -la + p1 + p2 + p3, lc, -ld + p2, -lb - lc - ld + p1 + p2 + p3] - Master1[p2, p3, p1, -la + p1 + p2 + p3, lc, lb + ld - p3, -lc + ld + p1] - Master1[p3, p1, p2, la, lb, ld, -lb - lc + ld + p1 + p2] - Master1[p3, p1, p2, la, -lb - ld + p2 + p3, ld, lb + lc - p3] - Master1[p3, p1, p2, -la + p1 + p2 + p3, ld, lb, -lc + p1 + p2] - Master1[p3, p1, p2, -la + p1 + p2 + p3, ld, -lb - ld + p2 + p3, lc - p2 + 2 (-ld + p2)] - Master1[p3, p2, p1, -la + p1 + p2 + p3, lc, lb + ld - p2, -lc + ld + p1] - Master1[p3, p2, p1, -la + p1 + p2 + p3, lc, -ld + p3, -lb - lc - ld + p1 + p2 + p3] + Master2[p1, p2, p3, la, -la + lb + lc, lc - ld, la - lb - lc + ld] - Master2[p1, p2, p3, la, lb + p3, lc - ld, -lb - ld + p2 + p3] + Master2[p1, p2, p3, la, -ld + p3, lc, -lb + p2 + p3] + Master2[p1, p2, p3, -la + p1 + p2 + p3, ld, -lc + ld + p1, lb] + Master2[p1, p2, p3, -la + p1 + p2 + p3, la - lc + ld, -lb - lc + p1 + p2 + p3, -la + lc] + Master2[p1, p3, p2, la, -la + lb + lc, lc - ld, la - lb - lc + ld] - Master2[p1, p3, p2, la, lb + p2, lc - ld, -lb - ld + p2 + p3] + Master2[p1, p3, p2, la, -ld + p2, lc, -lb + p2 + p3] + Master2[p1, p3, p2, -la + p1 + p2 + p3, ld, -lc + ld + p1, lb] + Master2[p1, p3, p2, -la + p1 + p2 + p3, la - lc + ld, -lb - lc + p1 + p2 + p3, -la + lc] + Master2[p2, p1, p3, la, lb, ld, -lb - lc + ld + p1 + p3] + Master2[p2, p1, p3, la, -lb - ld + p2 + p3, ld, lb + lc - p2] + Master2[p2, p1, p3, -la + p1 + p2 + p3, ld, lb, -lc + p1 + p3] + Master2[p2, p1, p3, -la + p1 + p2 + p3, ld, -lb - ld + p2 + p3, lc - p3 + 2 (-ld + p3)] + Master2[p2, p3, p1, -la + p1 + p2 + p3, lc, -ld + p2, -lb - lc - ld + p1 + p2 + p3] + Master2[p2, p3, p1, -la + p1 + p2 + p3, lc, lb + ld - p3, -lc + ld + p1] + Master2[p3, p1, p2, la, lb, ld, -lb - lc + ld + p1 + p2] + Master2[p3, p1, p2, la, -lb - ld + p2 + p3, ld, lb + lc - p3] + Master2[p3, p1, p2, -la + p1 + p2 + p3, ld, lb, -lc + p1 + p2] + Master2[p3, p1, p2, -la + p1 + p2 + p3, ld, -lb - ld + p2 + p3, lc - p2 + 2 (-ld + p2)] + Master2[p3, p2, p1, -la + p1 + p2 + p3, lc, lb + ld - p2, -lc + ld + p1] + Master2[p3, p2, p1, -la + p1 + p2 + p3, lc, -ld + p3, -lb - lc - ld + p1 + p2 + p3] - Master3[p1, p2, p3, la, ld - p2, lc - ld, lb + p2] + Master3[p1, p2, p3, la, lb + ld - p2, lc, lc - ld - p1 + p2] + Master3[p1, p2, p3, la, -ld + p3, lc, lb + lc + ld - p1 - p3] + Master3[p1, p2, p3, -la + p1 + p2 + p3, ld, lc - ld, lb] - Master3[p1, p2, p3, -la + p1 + p2 + p3, la - lc + ld, -lb - ld + p1 + p2 + p3, -ld + p2 + p3] + Master3[p1, p3, p2, la, -ld + p2, lc, lb + lc + ld - p1 - p2] - Master3[p1, p3, p2, la, ld - p3, lc - ld, lb + p3] + Master3[p1, p3, p2, la, lb + ld - p3, lc, lc - ld - p1 + p3] + Master3[p1, p3, p2, -la + p1 + p2 + p3, ld, lc - ld, lb] - Master3[p1, p3, p2, -la + p1 + p2 + p3, la - lc + ld, -lb - ld + p1 + p2 + p3, -ld + p2 + p3] + Master3[p2, p1, p3, la, -lb - ld + p2 + p3, ld, -lc + p1 + p2 - 2 (-ld + p2)] + Master3[p2, p1, p3, -la + p1 + p2 + p3, ld, lb, lb + lc - ld - p2] + Master3[p2, p3, p1, la, -lc + ld + p1, ld, lb + ld - p2] + Master3[p2, p3, p1, la, -lb - lc + p1 + p2 + p3, la - lc + ld, ld - p2] - Master3[p2, p3, p1, -la + p1 + p2 + p3, lc, lb, -ld + p3] + Master3[p2, p3, p1, -la + p1 + p2 + p3, lc - ld, -la + lb + lc, ld - p2] - Master3[p2, p3, p1, -la + p1 + p2 + p3, lc - ld, lb + p2, lb + ld - p2] + Master3[p3, p1, p2, la, -lb - ld + p2 + p3, ld, -lc + p1 + p3 - 2 (-ld + p3)] + Master3[p3, p1, p2, -la + p1 + p2 + p3, ld, lb, lb + lc - ld - p3] + Master3[p3, p2, p1, la, -lc + ld + p1, ld, lb + ld - p3] + Master3[p3, p2, p1, la, -lb - lc + p1 + p2 + p3, la - lc + ld, ld - p3] - Master3[p3, p2, p1, -la + p1 + p2 + p3, lc, lb, -ld + p2] + Master3[p3, p2, p1, -la + p1 + p2 + p3, lc - ld, -la + lb + lc, ld - p3] - Master3[p3, p2, p1, -la + p1 + p2 + p3, lc - ld, lb + p3, lb + ld - p3] - Master4[p1, p2, p3, -la + p1 + p2 + p3, ld, lc - ld, lb] + Master4[p1, p2, p3, -la + p1 + p2 + p3, la - lc + ld, -lb - ld + p1 + p2 + p3, -ld + p2 + p3] - Master4[p1, p3, p2, -la + p1 + p2 + p3, ld, lc - ld, lb] + Master4[p1, p3, p2, -la + p1 + p2 + p3, la - lc + ld, -lb - ld + p1 + p2 + p3, -ld + p2 + p3] + Master4[p2, p3, p1, -la + p1 + p2 + p3, lc - ld, ld - p3, -lb] + Master4[p3, p2, p1, -la + p1 + p2 + p3, lc - ld, ld - p2, -lb], 
(* top57 *)
-Master1[p1, p2, p3, la, lb, lc - ld, ld] - Master1[p1, p2, p3, la, lb, lc - ld, -lb - ld + p2 + p3] + Master1[p1, p2, p3, la, lb + ld - p2, lc - ld, -lb + p2 + p3] - Master1[p1, p2, p3, la, -ld + p3, lc, -lb + p2 + p3] - Master1[p1, p2, p3, -la + p1 + p2 + p3, ld, -lc + ld + p1, la + lb - lc] - Master1[p1, p2, p3, -la + p1 + p2 + p3, ld, -lc + ld + p1, -la - lb + lc - ld + p2 + p3] - Master1[p1, p3, p2, la, lb, lc - ld, ld] - Master1[p1, p3, p2, la, lb, lc - ld, -lb - ld + p2 + p3] - Master1[p1, p3, p2, la, -ld + p2, lc, -lb + p2 + p3] + Master1[p1, p3, p2, la, lb + ld - p3, lc - ld, -lb + p2 + p3] - Master1[p1, p3, p2, -la + p1 + p2 + p3, ld, -lc + ld + p1, la + lb - lc] - Master1[p1, p3, p2, -la + p1 + p2 + p3, ld, -lc + ld + p1, -la - lb + lc - ld + p2 + p3] - Master1[p2, p1, p3, la, la + lb - lc, ld, -la - lb + ld + p1 + p3] - Master1[p2, p1, p3, la, -la - lb + lc - ld + p2 + p3, ld, la + lb - p2] - Master1[p2, p1, p3, -la + p1 + p2 + p3, ld, la + lb - lc, -lc + p1 + p3] - Master1[p2, p1, p3, -la + p1 + p2 + p3, ld, -la - lb + lc - ld + p2 + p3, lc - 2 ld + p3] + Master1[p2, p3, p1, -la + p1 + p2 + p3, lc, lb, -ld + p3] - Master1[p2, p3, p1, -la + p1 + p2 + p3, lc, -ld + p2, -lb - lc - ld + p1 + p2 + p3] - Master1[p2, p3, p1, -la + p1 + p2 + p3, lc, lb + ld - p3, -lc + ld + p1] - Master1[p2, p3, p1, -la + p1 + p2 + p3, lc, lb + ld - p3, -ld + p3] + Master1[p2, p3, p1, -la + p1 + p2 + p3, lc - ld, -ld + p2, lb - lc + 2 ld + p1 - p2] + Master1[p2, p3, p1, -la + p1 + p2 + p3, lc - ld, -ld + p2, -lb - ld + p2 + p3] + Master1[p2, p3, p1, -la + p1 + p2 + p3, lc - ld, lb + ld - p3, ld] + Master1[p2, p3, p1, -la + p1 + p2 + p3, lc - ld, lb + ld - p3, -lc + p1 + p3] - Master1[p3, p1, p2, la, la + lb - lc, ld, -la - lb + ld + p1 + p2] - Master1[p3, p1, p2, la, -la - lb + lc - ld + p2 + p3, ld, la + lb - p3] - Master1[p3, p1, p2, -la + p1 + p2 + p3, ld, la + lb - lc, -lc + p1 + p2] - Master1[p3, p1, p2, -la + p1 + p2 + p3, ld, -la - lb + lc - ld + p2 + p3, lc - 2 ld + p2] + Master1[p3, p2, p1, -la + p1 + p2 + p3, lc, lb, -ld + p2] - Master1[p3, p2, p1, -la + p1 + p2 + p3, lc, lb + ld - p2, -lc + ld + p1] - Master1[p3, p2, p1, -la + p1 + p2 + p3, lc, lb + ld - p2, -ld + p2] - Master1[p3, p2, p1, -la + p1 + p2 + p3, lc, -ld + p3, -lb - lc - ld + p1 + p2 + p3] + Master1[p3, p2, p1, -la + p1 + p2 + p3, lc - ld, lb + ld - p2, ld] + Master1[p3, p2, p1, -la + p1 + p2 + p3, lc - ld, lb + ld - p2, -lc + p1 + p2] + Master1[p3, p2, p1, -la + p1 + p2 + p3, lc - ld, -ld + p3, lb - lc + 2 ld + p1 - p3] + Master1[p3, p2, p1, -la + p1 + p2 + p3, lc - ld, -ld + p3, -lb - ld + p2 + p3] + Master2[p1, p2, p3, la, lb, lc - ld, -lb - ld + p2 + p3] - Master2[p1, p2, p3, la, lb + ld - p2, lc - ld, -lb + p2 + p3] + Master2[p1, p2, p3, la, -ld + p3, lc, -lb + p2 + p3] + Master2[p1, p2, p3, -la + p1 + p2 + p3, ld, -lc + ld + p1, la + lb - lc] + Master2[p1, p3, p2, la, lb, lc - ld, -lb - ld + p2 + p3] + Master2[p1, p3, p2, la, -ld + p2, lc, -lb + p2 + p3] - Master2[p1, p3, p2, la, lb + ld - p3, lc - ld, -lb + p2 + p3] + Master2[p1, p3, p2, -la + p1 + p2 + p3, ld, -lc + ld + p1, la + lb - lc] + Master2[p2, p1, p3, la, la + lb - lc, ld, -la - lb + ld + p1 + p3] + Master2[p2, p1, p3, la, -la - lb + lc - ld + p2 + p3, ld, la + lb - p2] + Master2[p2, p1, p3, -la + p1 + p2 + p3, ld, la + lb - lc, -lc + p1 + p3] + Master2[p2, p1, p3, -la + p1 + p2 + p3, ld, -la - lb + lc - ld + p2 + p3, lc - 2 ld + p3] + Master2[p2, p3, p1, -la + p1 + p2 + p3, lc, -ld + p2, -lb - lc - ld + p1 + p2 + p3] + Master2[p2, p3, p1, -la + p1 + p2 + p3, lc, lb + ld - p3, -lc + ld + p1] - Master2[p2, p3, p1, -la + p1 + p2 + p3, lc - ld, -ld + p2, lb - lc + 2 ld + p1 - p2] - Master2[p2, p3, p1, -la + p1 + p2 + p3, lc - ld, lb + ld - p3, -lc + p1 + p3] + Master2[p3, p1, p2, la, la + lb - lc, ld, -la - lb + ld + p1 + p2] + Master2[p3, p1, p2, la, -la - lb + lc - ld + p2 + p3, ld, la + lb - p3] + Master2[p3, p1, p2, -la + p1 + p2 + p3, ld, la + lb - lc, -lc + p1 + p2] + Master2[p3, p1, p2, -la + p1 + p2 + p3, ld, -la - lb + lc - ld + p2 + p3, lc - 2 ld + p2] + Master2[p3, p2, p1, -la + p1 + p2 + p3, lc, lb + ld - p2, -lc + ld + p1] + Master2[p3, p2, p1, -la + p1 + p2 + p3, lc, -ld + p3, -lb - lc - ld + p1 + p2 + p3] - Master2[p3, p2, p1, -la + p1 + p2 + p3, lc - ld, lb + ld - p2, -lc + p1 + p2] - Master2[p3, p2, p1, -la + p1 + p2 + p3, lc - ld, -ld + p3, lb - lc + 2 ld + p1 - p3] - Master3[p1, p2, p3, la, lb, lc, ld] + Master3[p1, p2, p3, la, lb + ld - p2, lc, ld] - Master3[p1, p2, p3, la, lb + ld - p2, lc - ld, -ld + p2] + Master3[p1, p2, p3, la, -ld + p3, lc, lb + lc + ld - p1 - p3] - Master3[p1, p2, p3, la, -ld + p3, lc - ld, lb + ld - p3] + Master3[p1, p2, p3, -la + p1 + p2 + p3, ld, lc - ld, la + lb - lc] - Master3[p1, p3, p2, la, lb, lc, ld] + Master3[p1, p3, p2, la, -ld + p2, lc, lb + lc + ld - p1 - p2] - Master3[p1, p3, p2, la, -ld + p2, lc - ld, lb + ld - p2] + Master3[p1, p3, p2, la, lb + ld - p3, lc, ld] - Master3[p1, p3, p2, la, lb + ld - p3, lc - ld, -ld + p3] + Master3[p1, p3, p2, -la + p1 + p2 + p3, ld, lc - ld, la + lb - lc] + Master3[p2, p1, p3, la, -la - lb + lc - ld + p2 + p3, ld, -lc + 2 ld + p1 - p2] + Master3[p2, p1, p3, -la + p1 + p2 + p3, ld, la + lb - lc, la + lb - ld - p2] + Master3[p2, p3, p1, la, -lc + ld + p1, ld, la + lb - lc + ld - p2] + Master3[p2, p3, p1, -la + p1 + p2 + p3, lc - ld, lb, -ld + p3] + Master3[p3, p1, p2, la, -la - lb + lc - ld + p2 + p3, ld, -lc + 2 ld + p1 - p3] + Master3[p3, p1, p2, -la + p1 + p2 + p3, ld, la + lb - lc, la + lb - ld - p3] + Master3[p3, p2, p1, la, -lc + ld + p1, ld, la + lb - lc + ld - p3] + Master3[p3, p2, p1, -la + p1 + p2 + p3, lc - ld, lb, -ld + p2] - Master4[p1, p2, p3, -la + p1 + p2 + p3, ld, lc - ld, la + lb - lc] - Master4[p1, p3, p2, -la + p1 + p2 + p3, ld, lc - ld, la + lb - lc], 
(* top58 *)
-Master1[p1, p2, p3, la, lb + ld, ld + p1, lc - ld - p1] - Master1[p1, p2, p3, la, lb + ld, ld + p1, -lb - lc + p1 + p2 + p3] - Master1[p1, p2, p3, la, -la + ld + p1 + p2 + p3, lc, la + lb - p1 - p2 - p3] - Master1[p1, p2, p3, la, -la + ld + p1 + p2 + p3, lc, -lb - ld + p2 + p3] - Master1[p1, p2, p3, -la + p1 + p2 + p3, la - lc, -ld, -la + lb + lc + ld] - Master1[p1, p2, p3, -la + p1 + p2 + p3, la - lc, -ld, -lb - ld + p2 + p3] + Master1[p1, p2, p3, -la + p1 + p2 + p3, -lb - lc + p1 + p2 + 2 p3, -ld, lc - ld - p1] - Master1[p1, p3, p2, la, lb + ld, ld + p1, lc - ld - p1] - Master1[p1, p3, p2, la, lb + ld, ld + p1, -lb - lc + p1 + p2 + p3] - Master1[p1, p3, p2, la, -la + ld + p1 + p2 + p3, lc, la + lb - p1 - p2 - p3] - Master1[p1, p3, p2, la, -la + ld + p1 + p2 + p3, lc, -lb - ld + p2 + p3] - Master1[p1, p3, p2, -la + p1 + p2 + p3, la - lc, -ld, -la + lb + lc + ld] - Master1[p1, p3, p2, -la + p1 + p2 + p3, la - lc, -ld, -lb - ld + p2 + p3] + Master1[p1, p3, p2, -la + p1 + p2 + p3, -lb - lc + p1 + 2 p2 + p3, -ld, lc - ld - p1] - Master1[p2, p1, p3, la, lb + ld, lc - ld - p1, -lb - 2 ld + p3] - Master1[p2, p1, p3, la, lb + ld, -lb - lc + p1 + p2 + p3, -lb + p1 + p3] - Master1[p2, p1, p3, -la + p1 + p2 + p3, lc - ld - p1, lb + ld, -lc + p1 + p3] - Master1[p2, p1, p3, -la + p1 + p2 + p3, -lb - lc + p1 + p2 + p3, lb + ld, lb + lc + ld - p2] - Master1[p3, p1, p2, la, lb + ld, lc - ld - p1, -lb - 2 ld + p2] - Master1[p3, p1, p2, la, lb + ld, -lb - lc + p1 + p2 + p3, -lb + p1 + p2] - Master1[p3, p1, p2, -la + p1 + p2 + p3, lc - ld - p1, lb + ld, -lc + p1 + p2] - Master1[p3, p1, p2, -la + p1 + p2 + p3, -lb - lc + p1 + p2 + p3, lb + ld, lb + lc + ld - p3] + Master2[p1, p2, p3, la, lb + ld, ld + p1, -lb - lc + p1 + p2 + p3] + Master2[p1, p2, p3, la, -la + ld + p1 + p2 + p3, lc, la + lb - p1 - p2 - p3] + Master2[p1, p2, p3, -la + p1 + p2 + p3, la - lc, -ld, -la + lb + lc + ld] - Master2[p1, p2, p3, -la + p1 + p2 + p3, -lb - lc + p1 + p2 + 2 p3, -ld, lc - ld - p1] + Master2[p1, p3, p2, la, lb + ld, ld + p1, -lb - lc + p1 + p2 + p3] + Master2[p1, p3, p2, la, -la + ld + p1 + p2 + p3, lc, la + lb - p1 - p2 - p3] + Master2[p1, p3, p2, -la + p1 + p2 + p3, la - lc, -ld, -la + lb + lc + ld] - Master2[p1, p3, p2, -la + p1 + p2 + p3, -lb - lc + p1 + 2 p2 + p3, -ld, lc - ld - p1] + Master2[p2, p1, p3, la, lb + ld, lc - ld - p1, -lb - 2 ld + p3] + Master2[p2, p1, p3, la, lb + ld, -lb - lc + p1 + p2 + p3, -lb + p1 + p3] + Master2[p2, p1, p3, -la + p1 + p2 + p3, lc - ld - p1, lb + ld, -lc + p1 + p3] + Master2[p2, p1, p3, -la + p1 + p2 + p3, -lb - lc + p1 + p2 + p3, lb + ld, lb + lc + ld - p2] + Master2[p3, p1, p2, la, lb + ld, lc - ld - p1, -lb - 2 ld + p2] + Master2[p3, p1, p2, la, lb + ld, -lb - lc + p1 + p2 + p3, -lb + p1 + p2] + Master2[p3, p1, p2, -la + p1 + p2 + p3, lc - ld - p1, lb + ld, -lc + p1 + p2] + Master2[p3, p1, p2, -la + p1 + p2 + p3, -lb - lc + p1 + p2 + p3, lb + ld, lb + lc + ld - p3] + Master3[p1, p2, p3, la, lb + ld, -ld, -lb - lc + p1 + p2 + p3] - Master3[p1, p2, p3, la, -la + ld + p1 + p2 + p3, lc - ld, -lb - ld + p2 + p3] - Master3[p1, p2, p3, -la + p1 + p2 + p3, lb + ld - p2, -ld, -lb - lc + p1 + 2 p2 + p3] + Master3[p1, p3, p2, la, lb + ld, -ld, -lb - lc + p1 + p2 + p3] - Master3[p1, p3, p2, la, -la + ld + p1 + p2 + p3, lc - ld, -lb - ld + p2 + p3] - Master3[p1, p3, p2, -la + p1 + p2 + p3, lb + ld - p3, -ld, -lb - lc + p1 + p2 + 2 p3] + Master3[p2, p1, p3, la, lb + ld, -lb - lc + p1 + p2 + p3, -lb - lc - ld + p1 + p3] + Master3[p2, p1, p3, -la + p1 + p2 + p3, lc - ld - p1, lb + ld, lb + 2 ld + p1 - p2] + Master3[p2, p3, p1, la, -ld, la - lc, lb + ld - p2] - Master3[p2, p3, p1, la, -ld, -lb - lc + p1 + 2 p2 + p3, -lc + ld + p1 + p3] + Master3[p2, p3, p1, -la + p1 + p2 + p3, lc, -la + ld + p1 + p2 + p3, lb + ld - p2] + Master3[p2, p3, p1, -la + p1 + p2 + p3, ld + p1, lb + ld, -lc + ld + p1 + p3] + Master3[p3, p1, p2, la, lb + ld, -lb - lc + p1 + p2 + p3, -lb - lc - ld + p1 + p2] + Master3[p3, p1, p2, -la + p1 + p2 + p3, lc - ld - p1, lb + ld, lb + 2 ld + p1 - p3] + Master3[p3, p2, p1, la, -ld, la - lc, lb + ld - p3] - Master3[p3, p2, p1, la, -ld, -lb - lc + p1 + p2 + 2 p3, -lc + ld + p1 + p2] + Master3[p3, p2, p1, -la + p1 + p2 + p3, lc, -la + ld + p1 + p2 + p3, lb + ld - p3] + Master3[p3, p2, p1, -la + p1 + p2 + p3, ld + p1, lb + ld, -lc + ld + p1 + p2] - Master4[p1, p2, p3, la, lb + ld, -ld, -lb - lc + p1 + p2 + p3] + Master4[p1, p2, p3, la, -la + ld + p1 + p2 + p3, lc - ld, -lb - ld + p2 + p3] - Master4[p1, p3, p2, la, lb + ld, -ld, -lb - lc + p1 + p2 + p3] + Master4[p1, p3, p2, la, -la + ld + p1 + p2 + p3, lc - ld, -lb - ld + p2 + p3] + Master4[p2, p3, p1, la, -ld, lb + ld - p3, lb + lc - p1 - p2 - p3] + Master4[p3, p2, p1, la, -ld, lb + ld - p2, lb + lc - p1 - p2 - p3], 
(* top59 *)
-Master1[p1, p2, p3, la, lb, -ld, la - lc] - Master1[p1, p2, p3, la, lb, -ld, -la - lb + lc + p2 + p3] - Master1[p1, p3, p2, la, lb, -ld, la - lc] - Master1[p1, p3, p2, la, lb, -ld, -la - lb + lc + p2 + p3] - Master1[p2, p1, p3, la, lb, la - lc, -lb - ld + p3] - Master1[p2, p1, p3, la, lb, -la - lb + lc + p2 + p3, -lb + ld + p1 + p3] - Master1[p2, p1, p3, -la + p1 + p2 + p3, la - lc, lb, -la + lc - ld + p3] - Master1[p2, p1, p3, -la + p1 + p2 + p3, -la - lb + lc + p2 + p3, lb, la + lb - lc + ld + p1 - p2] - Master1[p3, p1, p2, la, lb, la - lc, -lb - ld + p2] - Master1[p3, p1, p2, la, lb, -la - lb + lc + p2 + p3, -lb + ld + p1 + p2] - Master1[p3, p1, p2, -la + p1 + p2 + p3, la - lc, lb, -la + lc - ld + p2] - Master1[p3, p1, p2, -la + p1 + p2 + p3, -la - lb + lc + p2 + p3, lb, la + lb - lc + ld + p1 - p3] + Master2[p1, p2, p3, la, lb, -ld, la - lc] + Master2[p1, p2, p3, la, lb, ld + p1, la - lc + ld] + Master2[p1, p3, p2, la, lb, -ld, la - lc] + Master2[p1, p3, p2, la, lb, ld + p1, la - lc + ld] + Master2[p2, p1, p3, la, lb, la - lc, -lb - ld + p3] + Master2[p2, p1, p3, la, lb, -la - lb + lc + p2 + p3, -lb + ld + p1 + p3] + Master2[p2, p1, p3, -la + p1 + p2 + p3, la - lc, lb, -la + lc - ld + p3] + Master2[p2, p1, p3, -la + p1 + p2 + p3, -la - lb + lc + p2 + p3, lb, la + lb - lc + ld + p1 - p2] + Master2[p3, p1, p2, la, lb, la - lc, -lb - ld + p2] + Master2[p3, p1, p2, la, lb, -la - lb + lc + p2 + p3, -lb + ld + p1 + p2] + Master2[p3, p1, p2, -la + p1 + p2 + p3, la - lc, lb, -la + lc - ld + p2] + Master2[p3, p1, p2, -la + p1 + p2 + p3, -la - lb + lc + p2 + p3, lb, la + lb - lc + ld + p1 - p3] + Master3[p1, p2, p3, la, lb, ld + p1, la - lc] + Master3[p1, p3, p2, la, lb, ld + p1, la - lc] + Master3[p2, p1, p3, la, lb, la - lc, la - lc + ld + p1 - p2] + Master3[p2, p1, p3, -la + p1 + p2 + p3, -la - lb + lc + p2 + p3, lb, lb - ld - p2] + Master3[p2, p3, p1, -la + p1 + p2 + p3, -ld, lb, la + lb - lc - p2] + Master3[p3, p1, p2, la, lb, la - lc, la - lc + ld + p1 - p3] + Master3[p3, p1, p2, -la + p1 + p2 + p3, -la - lb + lc + p2 + p3, lb, lb - ld - p3] + Master3[p3, p2, p1, -la + p1 + p2 + p3, -ld, lb, la + lb - lc - p3] - Master4[p1, p2, p3, la, lb, ld + p1, la - lc] - Master4[p1, p3, p2, la, lb, ld + p1, la - lc], 
(* top60 *)
-Master1[p1, p2, p3, la, lb, ld + p1, lc - ld - p1] - Master1[p1, p2, p3, la, lb, ld + p1, -lb - lc + ld + p1 + p2 + p3] - Master1[p1, p3, p2, la, lb, ld + p1, lc - ld - p1] - Master1[p1, p3, p2, la, lb, ld + p1, -lb - lc + ld + p1 + p2 + p3] - Master1[p2, p1, p3, la, lb, lc - ld - p1, -lb - ld + p3] - Master1[p2, p1, p3, la, lb, -lb - lc + ld + p1 + p2 + p3, -lb + ld + p1 + p3] - Master1[p2, p1, p3, -la + p1 + p2 + p3, lc - ld - p1, lb, -lc + p1 + p3] - Master1[p2, p1, p3, -la + p1 + p2 + p3, -lb - lc + ld + p1 + p2 + p3, lb, lb + lc - p2] - Master1[p3, p1, p2, la, lb, lc - ld - p1, -lb - ld + p2] - Master1[p3, p1, p2, la, lb, -lb - lc + ld + p1 + p2 + p3, -lb + ld + p1 + p2] - Master1[p3, p1, p2, -la + p1 + p2 + p3, lc - ld - p1, lb, -lc + p1 + p2] - Master1[p3, p1, p2, -la + p1 + p2 + p3, -lb - lc + ld + p1 + p2 + p3, lb, lb + lc - p3] + Master2[p1, p2, p3, la, lb, -ld, lc - ld - p1] + Master2[p1, p2, p3, la, lb, ld + p1, -lb - lc + ld + p1 + p2 + p3] + Master2[p1, p3, p2, la, lb, -ld, lc - ld - p1] + Master2[p1, p3, p2, la, lb, ld + p1, -lb - lc + ld + p1 + p2 + p3] + Master2[p2, p1, p3, la, lb, lc - ld - p1, -lb - ld + p3] + Master2[p2, p1, p3, la, lb, -lb - lc + ld + p1 + p2 + p3, -lb + ld + p1 + p3] + Master2[p2, p1, p3, -la + p1 + p2 + p3, lc - ld - p1, lb, -lc + p1 + p3] + Master2[p2, p1, p3, -la + p1 + p2 + p3, -lb - lc + ld + p1 + p2 + p3, lb, lb + lc - p2] + Master2[p3, p1, p2, la, lb, lc - ld - p1, -lb - ld + p2] + Master2[p3, p1, p2, la, lb, -lb - lc + ld + p1 + p2 + p3, -lb + ld + p1 + p2] + Master2[p3, p1, p2, -la + p1 + p2 + p3, lc - ld - p1, lb, -lc + p1 + p2] + Master2[p3, p1, p2, -la + p1 + p2 + p3, -lb - lc + ld + p1 + p2 + p3, lb, lb + lc - p3] + Master3[p1, p2, p3, la, lb, -ld, -lb - lc + ld + p1 + p2 + p3] + Master3[p1, p3, p2, la, lb, -ld, -lb - lc + ld + p1 + p2 + p3] + Master3[p2, p1, p3, la, lb, -lb - lc + ld + p1 + p2 + p3, -lb - lc + p1 + p3] + Master3[p2, p1, p3, -la + p1 + p2 + p3, lc - ld - p1, lb, lb + ld + p1 - p2] + Master3[p2, p3, p1, -la + p1 + p2 + p3, ld + p1, lb, -lc + ld + p1 + p3] + Master3[p3, p1, p2, la, lb, -lb - lc + ld + p1 + p2 + p3, -lb - lc + p1 + p2] + Master3[p3, p1, p2, -la + p1 + p2 + p3, lc - ld - p1, lb, lb + ld + p1 - p3] + Master3[p3, p2, p1, -la + p1 + p2 + p3, ld + p1, lb, -lc + ld + p1 + p2] - Master4[p1, p2, p3, la, lb, -ld, -lb - lc + ld + p1 + p2 + p3] - Master4[p1, p3, p2, la, lb, -ld, -lb - lc + ld + p1 + p2 + p3], 
(* top61 *)
-Master4[p1, p2, p3, la, lb, lc, ld], 
(* top62 *)
Master4[p1, p2, p3, la, lb, lc, ld], 
(* top63 *)
Master4[p1, p2, p3, la, lb, lc, ld], 
(* top64 *)
Master3[p3, p1, p2, la, -ld + p2, lb + ld - p2, lc] + Master3[p3, p1, p2, -la + p1 + p2 + p3, -ld + p2, lb + ld - p2, lc] - Master4[p2, p1, p3, la, lb + ld - p2, -ld + p2, -lc + p1] - Master4[p3, p1, p2, la, -ld + p2, lb + ld - p2, lc], 
(* top65 *)
Master3[p2, p1, p3, la, lb + ld - p2, -ld + p2, -lc + p1] + Master3[p3, p1, p2, la, -ld + p2, lb + ld - p2, lc] + Master4[p1, p2, p3, la, lb, lc, ld] - Master4[p2, p1, p3, la, lb + ld - p2, -ld + p2, -lc + p1] - Master4[p3, p1, p2, la, -ld + p2, lb + ld - p2, lc], 
(* top66 *)
-Master3[p2, p1, p3, la, lb + ld - p2, -ld + p2, lc] - Master3[p2, p1, p3, -la + p1 + p2 + p3, lb + ld - p2, -ld + p2, lc] - Master4[p1, p2, p3, la, lb, lc, ld] + Master4[p2, p1, p3, la, lb + ld - p2, -ld + p2, lc] + Master4[p3, p1, p2, la, -ld + p2, lb + ld - p2, -lc + p1], 
(* top67 *)
-Master1[p1, p2, p3, la, -ld + p2 + p3, la + lb + lc - p1 - p2 - p3, lc - p1] - Master1[p1, p2, p3, -la + p1 + p2 + p3, -ld + p2 + p3, -la - lb + p1 + p2 + p3, lc - p1] + Master1[p1, p3, p2, la, -lc + ld + p1, la + lb + lc - p1 - p2 - p3, lc - p1] + Master1[p1, p3, p2, -la + p1 + p2 + p3, -lc + ld + p1, -la - lb + p1 + p2 + p3, lc - p1] + Master2[p1, p2, p3, la, -ld + p2 + p3, la + lb + lc - p1 - p2 - p3, lc - p1] + Master2[p1, p2, p3, -la + p1 + p2 + p3, -ld + p2 + p3, -la - lb + p1 + p2 + p3, lc - p1] - Master2[p1, p3, p2, la, -lc + ld + p1, la + lb + lc - p1 - p2 - p3, lc - p1] - Master2[p1, p3, p2, -la + p1 + p2 + p3, -lc + ld + p1, -la - lb + p1 + p2 + p3, lc - p1] - Master4[p2, p3, p1, la, -la - lb + p1 + p2 + p3, lc - ld - p1 + p2, -ld + p2 + p3] - Master4[p2, p3, p1, -la + p1 + p2 + p3, la + lb + lc - p1 - p2 - p3, lc - ld - p1 + p2, -ld + p2 + p3] + Master4[p3, p2, p1, la, -la - lb + p1 + p2 + p3, ld - p2, -lc + ld + p1] + Master4[p3, p2, p1, -la + p1 + p2 + p3, la + lb + lc - p1 - p2 - p3, ld - p2, -lc + ld + p1], 
(* top68 *)
Master3[p1, p3, p2, -la + p1 + p2 + p3, lc - p1, -lb - lc + 2 p1 + p2 + p3, -ld + p2 + p3] + Master3[p2, p3, p1, -la + p1 + p2 + p3, -lb - lc + 2 p1 + p2 + p3, lc - p1, ld - p2] - Master3[p3, p1, p2, la, -lc + ld + p1, lb + lc - ld - p1, lc] - Master3[p3, p1, p2, -la + p1 + p2 + p3, -lc + ld + p1, lb + lc - ld - p1, lc] + Master3[p3, p2, p1, la, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1] + Master3[p3, p2, p1, -la + p1 + p2 + p3, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1] - Master4[p1, p2, p3, -la + p1 + p2 + p3, -lb - lc + p1 + p2 + p3, lc, lc - ld - p1 + p2] - Master4[p1, p3, p2, -la + p1 + p2 + p3, lc - p1, -lb - lc + 2 p1 + p2 + p3, -ld + p2 + p3] + Master4[p2, p1, p3, la, lb + lc - ld - p1, -lc + ld + p1, -lc + p1] - Master4[p2, p3, p1, -la + p1 + p2 + p3, -lb - lc + 2 p1 + p2 + p3, lc - p1, ld - p2] + Master4[p3, p1, p2, la, -lc + ld + p1, lb + lc - ld - p1, lc] - Master4[p3, p2, p1, -la + p1 + p2 + p3, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1] + Master4[p3, p2, p1, -la + p1 + p2 + p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -lc + p1 + p2], 
(* top69 *)
-Master3[p2, p1, p3, la, lb + ld - p2, -ld + p2, -lc + p1] - Master3[p2, p1, p3, la, -ld + p3, lb + ld - p3, lc] - Master3[p3, p1, p2, la, -ld + p2, lb + ld - p2, lc] - Master3[p3, p1, p2, la, lb + ld - p3, -ld + p3, -lc + p1] - Master4[p1, p2, p3, la, lb, lc, ld] - Master4[p1, p3, p2, la, lb, lc, ld] + Master4[p2, p1, p3, la, lb + ld - p2, -ld + p2, -lc + p1] + Master4[p2, p1, p3, la, -ld + p3, lb + ld - p3, lc] + Master4[p3, p1, p2, la, -ld + p2, lb + ld - p2, lc] + Master4[p3, p1, p2, la, lb + ld - p3, -ld + p3, -lc + p1], 
(* top70 *)
Master3[p2, p1, p3, la, lb + ld - p2, -ld + p2, lc] + Master3[p2, p1, p3, -la + p1 + p2 + p3, lb + ld - p2, -ld + p2, lc] + Master3[p3, p1, p2, la, lb + ld - p3, -ld + p3, lc] + Master3[p3, p1, p2, -la + p1 + p2 + p3, lb + ld - p3, -ld + p3, lc] + Master4[p1, p2, p3, la, lb, lc, ld] + Master4[p1, p3, p2, la, lb, lc, ld] - Master4[p2, p1, p3, la, lb + ld - p2, -ld + p2, lc] - Master4[p2, p1, p3, la, -ld + p3, lb + ld - p3, -lc + p1] - Master4[p3, p1, p2, la, -ld + p2, lb + ld - p2, -lc + p1] - Master4[p3, p1, p2, la, lb + ld - p3, -ld + p3, lc], 
(* top71 *)
Master3[p2, p1, p3, la, -ld + p3, lb + ld - p3, lc] + Master3[p2, p1, p3, -la + p1 + p2 + p3, -ld + p3, lb + ld - p3, lc] + Master3[p3, p1, p2, la, -ld + p2, lb + ld - p2, lc] + Master3[p3, p1, p2, -la + p1 + p2 + p3, -ld + p2, lb + ld - p2, lc] + Master4[p1, p2, p3, la, lb, lc, ld] + Master4[p1, p3, p2, la, lb, lc, ld] - Master4[p2, p1, p3, la, lb + ld - p2, -ld + p2, -lc + p1] - Master4[p2, p1, p3, la, -ld + p3, lb + ld - p3, lc] - Master4[p3, p1, p2, la, -ld + p2, lb + ld - p2, lc] - Master4[p3, p1, p2, la, lb + ld - p3, -ld + p3, -lc + p1], 
(* top72 *)
Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, ld] + Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] + Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, ld, -lb + lc + p3] + Master1[p3, p1, p2, la + lb, ld, lb, lc - ld + p2] - Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] - Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, ld, -lb + lc + p3] - Master2[p3, p1, p2, la + lb, ld, lb, lc - ld + p2] - Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc, ld] - Master3[p3, p1, p2, la + lb, ld, lb, lb - lc + p1 - p3] - Master3[p3, p2, p1, la + lb, -lc + p1, lb, -ld + p2] + Master4[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc, ld], 
(* top73 *)
Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, ld] + Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] + Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, ld, -lb + lc + p3] + Master1[p3, p1, p2, la + lb, ld, lb, lc - ld + p2] - Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] - Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, ld, -lb + lc + p3] - Master2[p3, p1, p2, la + lb, ld, lb, lc - ld + p2] - Master3[p3, p1, p2, la + lb, ld, lb, lb - lc + p1 - p3] - Master3[p3, p2, p1, la + lb, -lc + p1, lb, -ld + p2], 
(* top74 *)
Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, ld] + Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] + Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, ld, -lb - lc + p1 + p3] + Master1[p3, p1, p2, la + lb, ld, lb, -lc - ld + p1 + p2] - Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] - Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, ld, -lb - lc + p1 + p3] - Master2[p3, p1, p2, la + lb, ld, lb, -lc - ld + p1 + p2] - Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc, ld] - Master3[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, ld, lc + ld - p2] - Master3[p3, p2, p1, la + lb, -lc + p1, lb, -ld + p2] + Master4[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc, ld], 
(* top75 *)
Master1[p1, p2, p3, la + lb, -lb + p3, -lc + p1, lb + ld] + Master1[p1, p2, p3, la + lb, -lb + p3, -lc + p1, -ld + p2] + Master1[p2, p1, p3, la + lb, -lb + p3, ld, lc] + Master1[p2, p1, p3, la + lb, -lb + p3, ld, lb - lc + p1] + Master1[p3, p2, p1, -la - lb + p1 + p2 + p3, lc, -lb + p3, -lc + ld + p1] + Master1[p3, p2, p1, -la - lb + p1 + p2 + p3, -lc + p1, -lb + p3, lc - ld + p2] - Master2[p1, p2, p3, la + lb, -lb + p3, -lc + p1, lb + ld] - Master2[p2, p1, p3, la + lb, -lb + p3, ld, lb - lc + p1] - Master2[p3, p2, p1, -la - lb + p1 + p2 + p3, lc, -lb + p3, -lc + ld + p1] - Master2[p3, p2, p1, -la - lb + p1 + p2 + p3, -lc + p1, -lb + p3, lc - ld + p2] - Master3[p1, p2, p3, la + lb, -lb + p3, lc, lc - ld - p1 + p2] - Master3[p3, p1, p2, -la - lb + p1 + p2 + p3, ld, -lb + p3, -lc + p1] - Master3[p3, p1, p2, -la - lb + p1 + p2 + p3, -ld + p2, -lb + p3, lc] - Master3[p3, p2, p1, -la - lb + p1 + p2 + p3, -lc + p1, -lb + p3, ld] + Master4[p2, p1, p3, la + lb, -lb + p3, -ld + p2, -lc + p1], 
(* top76 *)
Master1[p3, p1, p2, la + lb, -ld + p2, lb, lc] + Master1[p3, p1, p2, la + lb, -ld + p2, lb, -lc + ld + p1] - Master2[p3, p1, p2, la + lb, -ld + p2, lb, -lc + ld + p1] - Master3[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, -ld + p2, -lc + p1], 
(* top77 *)
Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, -lb - ld + p2 + p3, -lb - lc + p1 + p3] + Master1[p3, p1, p2, la + lb, -lb - ld + p2 + p3, lb, lb - lc + ld + p1 - p3] - Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, -lb - ld + p2 + p3, -lb - lc + p1 + p3] - Master2[p3, p1, p2, la + lb, -lb - ld + p2 + p3, lb, lb - lc + ld + p1 - p3] - Master3[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, -lb - ld + p2 + p3, -lb + lc - ld + p3], 
(* top78 *)
-Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, ld] - Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] - Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, ld, -lb + lc + p3] - Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, -lb - ld + p2 + p3, -lb - lc + p1 + p3] - Master1[p3, p1, p2, la + lb, ld, lb, lc - ld + p2] - Master1[p3, p1, p2, la + lb, -lb - ld + p2 + p3, lb, lb - lc + ld + p1 - p3] + Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] + Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, ld, -lb + lc + p3] + Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, -lb - ld + p2 + p3, -lb - lc + p1 + p3] + Master2[p3, p1, p2, la + lb, ld, lb, lc - ld + p2] + Master2[p3, p1, p2, la + lb, -lb - ld + p2 + p3, lb, lb - lc + ld + p1 - p3] + Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc, -lb - ld + p2 + p3] + Master3[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, -lb - ld + p2 + p3, -lb + lc - ld + p3] + Master3[p3, p1, p2, la + lb, ld, lb, lb - lc + p1 - p3] + Master3[p3, p2, p1, la + lb, -lc + p1, lb, -ld + p2] - Master4[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc, -lb - ld + p2 + p3], 
(* top79 *)
-Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, ld] - Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] - Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, ld, -lb + lc + p3] - Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, -lb - ld + p2 + p3, -lb - lc + p1 + p3] - Master1[p3, p1, p2, la + lb, ld, lb, lc - ld + p2] - Master1[p3, p1, p2, la + lb, -lb - ld + p2 + p3, lb, lb - lc + ld + p1 - p3] + Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] + Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, ld, -lb + lc + p3] + Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, -lb - ld + p2 + p3, -lb - lc + p1 + p3] + Master2[p3, p1, p2, la + lb, ld, lb, lc - ld + p2] + Master2[p3, p1, p2, la + lb, -lb - ld + p2 + p3, lb, lb - lc + ld + p1 - p3] + Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc, -lb - ld + p2 + p3] + Master3[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, -lb - ld + p2 + p3, -lb + lc - ld + p3] + Master3[p3, p1, p2, la + lb, ld, lb, lb - lc + p1 - p3] + Master3[p3, p2, p1, la + lb, -lc + p1, lb, -ld + p2] - Master4[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc, -lb - ld + p2 + p3], 
(* top80 *)
Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, -la + lc + ld] + Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, la - lb - lc - ld + p2 + p3] + Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, -la + lc + ld, -lb + lc + p3] + Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, la - lb - lc - ld + p2 + p3, -lb - lc + p1 + p3] + Master1[p3, p1, p2, la + lb, -la + lc + ld, lb, la - ld + p2] + Master1[p3, p1, p2, la + lb, la - lb - lc - ld + p2 + p3, lb, -la + lb + ld + p1 - p3] - Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, la - lb - lc - ld + p2 + p3] - Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, -la + lc + ld, -lb + lc + p3] - Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, la - lb - lc - ld + p2 + p3, -lb - lc + p1 + p3] - Master2[p3, p1, p2, la + lb, -la + lc + ld, lb, la - ld + p2] - Master2[p3, p1, p2, la + lb, la - lb - lc - ld + p2 + p3, lb, -la + lb + ld + p1 - p3] - Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc, la - lb - lc - ld + p2 + p3] - Master3[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, la - lb - lc - ld + p2 + p3, la - lb - ld + p3] - Master3[p3, p1, p2, la + lb, -la + lc + ld, lb, lb - lc + p1 - p3] - Master3[p3, p2, p1, la + lb, -lc + p1, lb, la - lc - ld + p2] + Master4[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc, la - lb - lc - ld + p2 + p3], 
(* top81 *)
-Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, ld] - Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] + Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb + ld - p2, -lc + p1, -lb + p2 + p3] - Master1[p1, p3, p2, la + lb, ld, lc, la - lc] - Master1[p1, p3, p2, la + lb, ld, lc, -la + lc - ld + p2 + p3] - Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, la - lc, ld, -la + p1 + p3] - Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, -la + lc - ld + p2 + p3, ld, la + ld - p2] + Master1[p2, p3, p1, la + lb, -lc + p1, -ld + p2, lb + lc + ld - p2] + Master1[p2, p3, p1, la + lb, -lc + p1, -ld + p2, -lb - ld + p2 + p3] - Master1[p3, p1, p2, la + lb, ld, la - lc, -lc - ld + p1 + p2] - Master1[p3, p1, p2, la + lb, ld, -la + lc - ld + p2 + p3, lc - ld + p2] + Master1[p3, p2, p1, la + lb, -lc + p1, lb + ld - p2, ld] + Master1[p3, p2, p1, la + lb, -lc + p1, lb + ld - p2, lc - ld + p2] + Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] - Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, lb + ld - p2, -lc + p1, -lb + p2 + p3] + Master2[p1, p3, p2, la + lb, ld, lc, -la + lc - ld + p2 + p3] + Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, la - lc, ld, -la + p1 + p3] + Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, -la + lc - ld + p2 + p3, ld, la + ld - p2] - Master2[p2, p3, p1, la + lb, -lc + p1, -ld + p2, lb + lc + ld - p2] + Master2[p3, p1, p2, la + lb, ld, la - lc, -lc - ld + p1 + p2] + Master2[p3, p1, p2, la + lb, ld, -la + lc - ld + p2 + p3, lc - ld + p2] - Master2[p3, p2, p1, la + lb, -lc + p1, lb + ld - p2, lc - ld + p2] - Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, lb + ld - p2, -lc + p1, -ld + p2] + Master3[p1, p3, p2, la + lb, ld, -lc + p1, -la + lc - ld + p2 + p3] - Master3[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, -lc + p1, lb + ld - p2] + Master3[p2, p1, p3, -la - lb + p1 + p2 + p3, la - lc, ld, lc + ld - p2] + Master3[p2, p3, p1, -la - lb + p1 + p2 + p3, lc, ld, -la + lc + p3] + Master3[p3, p1, p2, la + lb, ld, -la + lc - ld + p2 + p3, -la - ld + p1 + p2] + Master3[p3, p2, p1, la + lb, -lc + p1, lb, -ld + p2] - Master4[p1, p3, p2, la + lb, ld, -lc + p1, -la + lc - ld + p2 + p3], 
(* top82 *)
-Master1[p1, p2, p3, la + lb, -lb - ld + p2 + p3, lc, lb] - Master1[p1, p2, p3, la + lb, -lb - ld + p2 + p3, lc, ld] + Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, ld] + Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] - Master1[p2, p1, p3, la + lb, -lb - ld + p2 + p3, ld, lb + lc + ld - p2] + Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, ld, -lb - lc + p1 + p3] + Master1[p3, p1, p2, la + lb, ld, lb, -lc - ld + p1 + p2] - Master1[p3, p1, p2, -la - lb + p1 + p2 + p3, ld, -lb - ld + p2 + p3, lc - ld + p2] + Master2[p1, p2, p3, la + lb, -lb - ld + p2 + p3, lc, lb] - Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] + Master2[p2, p1, p3, la + lb, -lb - ld + p2 + p3, ld, lb + lc + ld - p2] - Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, ld, -lb - lc + p1 + p3] - Master2[p3, p1, p2, la + lb, ld, lb, -lc - ld + p1 + p2] + Master2[p3, p1, p2, -la - lb + p1 + p2 + p3, ld, -lb - ld + p2 + p3, lc - ld + p2] + Master3[p1, p2, p3, la + lb, -lb - ld + p2 + p3, -lc + p1, ld] - Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc, ld] + Master3[p2, p1, p3, la + lb, -lb - ld + p2 + p3, ld, -lc + ld + p1 - p2] - Master3[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, ld, lc + ld - p2] - Master3[p3, p2, p1, la + lb, -lc + p1, lb, -ld + p2] + Master3[p3, p2, p1, -la - lb + p1 + p2 + p3, lc, -lb - ld + p2 + p3, -ld + p2] - Master4[p1, p2, p3, la + lb, -lb - ld + p2 + p3, -lc + p1, ld] + Master4[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc, ld], 
(* top83 *)
Master1[p1, p2, p3, la + lb, ld, lc, la - lc] + Master1[p1, p2, p3, la + lb, ld, lc, -la + lc - ld + p2 + p3] + Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, ld] + Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] - Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb + ld - p2, -lc + p1, -lb + p2 + p3] + Master1[p1, p3, p2, la + lb, ld, lc, la - lc] + Master1[p1, p3, p2, la + lb, ld, lc, -la + lc - ld + p2 + p3] + Master1[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, -lc + p1, ld] + Master1[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] - Master1[p1, p3, p2, -la - lb + p1 + p2 + p3, lb + ld - p3, -lc + p1, -lb + p2 + p3] + Master1[p2, p1, p3, la + lb, ld, la - lc, -lc - ld + p1 + p3] + Master1[p2, p1, p3, la + lb, ld, -la + lc - ld + p2 + p3, lc - ld + p3] + Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, la - lc, ld, -la + p1 + p3] + Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, -la + lc - ld + p2 + p3, ld, la + ld - p2] - Master1[p2, p3, p1, la + lb, -lc + p1, -ld + p2, lb + lc + ld - p2] - Master1[p2, p3, p1, la + lb, -lc + p1, -ld + p2, -lb - ld + p2 + p3] - Master1[p2, p3, p1, la + lb, -lc + p1, lb + ld - p3, ld] - Master1[p2, p3, p1, la + lb, -lc + p1, lb + ld - p3, lc - ld + p3] + Master1[p3, p1, p2, la + lb, ld, la - lc, -lc - ld + p1 + p2] + Master1[p3, p1, p2, la + lb, ld, -la + lc - ld + p2 + p3, lc - ld + p2] + Master1[p3, p1, p2, -la - lb + p1 + p2 + p3, la - lc, ld, -la + p1 + p2] + Master1[p3, p1, p2, -la - lb + p1 + p2 + p3, -la + lc - ld + p2 + p3, ld, la + ld - p3] - Master1[p3, p2, p1, la + lb, -lc + p1, lb + ld - p2, ld] - Master1[p3, p2, p1, la + lb, -lc + p1, lb + ld - p2, lc - ld + p2] - Master1[p3, p2, p1, la + lb, -lc + p1, -ld + p3, lb + lc + ld - p3] - Master1[p3, p2, p1, la + lb, -lc + p1, -ld + p3, -lb - ld + p2 + p3] - Master2[p1, p2, p3, la + lb, ld, lc, -la + lc - ld + p2 + p3] - Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] + Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, lb + ld - p2, -lc + p1, -lb + p2 + p3] - Master2[p1, p3, p2, la + lb, ld, lc, -la + lc - ld + p2 + p3] - Master2[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] + Master2[p1, p3, p2, -la - lb + p1 + p2 + p3, lb + ld - p3, -lc + p1, -lb + p2 + p3] - Master2[p2, p1, p3, la + lb, ld, la - lc, -lc - ld + p1 + p3] - Master2[p2, p1, p3, la + lb, ld, -la + lc - ld + p2 + p3, lc - ld + p3] - Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, la - lc, ld, -la + p1 + p3] - Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, -la + lc - ld + p2 + p3, ld, la + ld - p2] + Master2[p2, p3, p1, la + lb, -lc + p1, -ld + p2, lb + lc + ld - p2] + Master2[p2, p3, p1, la + lb, -lc + p1, lb + ld - p3, lc - ld + p3] - Master2[p3, p1, p2, la + lb, ld, la - lc, -lc - ld + p1 + p2] - Master2[p3, p1, p2, la + lb, ld, -la + lc - ld + p2 + p3, lc - ld + p2] - Master2[p3, p1, p2, -la - lb + p1 + p2 + p3, la - lc, ld, -la + p1 + p2] - Master2[p3, p1, p2, -la - lb + p1 + p2 + p3, -la + lc - ld + p2 + p3, ld, la + ld - p3] + Master2[p3, p2, p1, la + lb, -lc + p1, lb + ld - p2, lc - ld + p2] + Master2[p3, p2, p1, la + lb, -lc + p1, -ld + p3, lb + lc + ld - p3] - Master3[p1, p2, p3, la + lb, ld, -lc + p1, -la + lc - ld + p2 + p3] + Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, lb + ld - p2, -lc + p1, -ld + p2] + Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, -ld + p3, -lc + p1, lb + ld - p3] - Master3[p1, p3, p2, la + lb, ld, -lc + p1, -la + lc - ld + p2 + p3] + Master3[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, -lc + p1, lb + ld - p2] + Master3[p1, p3, p2, -la - lb + p1 + p2 + p3, lb + ld - p3, -lc + p1, -ld + p3] - Master3[p2, p1, p3, la + lb, ld, -la + lc - ld + p2 + p3, -la - ld + p1 + p3] - Master3[p2, p1, p3, -la - lb + p1 + p2 + p3, la - lc, ld, lc + ld - p2] - Master3[p2, p3, p1, la + lb, -lc + p1, lb, -ld + p3] - Master3[p2, p3, p1, -la - lb + p1 + p2 + p3, lc, ld, -la + lc + p3] - Master3[p3, p1, p2, la + lb, ld, -la + lc - ld + p2 + p3, -la - ld + p1 + p2] - Master3[p3, p1, p2, -la - lb + p1 + p2 + p3, la - lc, ld, lc + ld - p3] - Master3[p3, p2, p1, la + lb, -lc + p1, lb, -ld + p2] - Master3[p3, p2, p1, -la - lb + p1 + p2 + p3, lc, ld, -la + lc + p2] + Master4[p1, p2, p3, la + lb, ld, -lc + p1, -la + lc - ld + p2 + p3] + Master4[p1, p3, p2, la + lb, ld, -lc + p1, -la + lc - ld + p2 + p3], 
(* top84 *)
Master1[p1, p2, p3, la + lb, -lb - ld + p2 + p3, lc, lb] + Master1[p1, p2, p3, la + lb, -lb - ld + p2 + p3, lc, ld] - Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, ld] - Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] + Master1[p1, p3, p2, la + lb, -lb - ld + p2 + p3, lc, lb] + Master1[p1, p3, p2, la + lb, -lb - ld + p2 + p3, lc, ld] - Master1[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, -lc + p1, ld] - Master1[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] - Master1[p2, p1, p3, la + lb, ld, lb, -lc - ld + p1 + p3] + Master1[p2, p1, p3, la + lb, -lb - ld + p2 + p3, ld, lb + lc + ld - p2] - Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, ld, -lb - lc + p1 + p3] + Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, ld, -lb - ld + p2 + p3, lc - ld + p3] - Master1[p3, p1, p2, la + lb, ld, lb, -lc - ld + p1 + p2] + Master1[p3, p1, p2, la + lb, -lb - ld + p2 + p3, ld, lb + lc + ld - p3] - Master1[p3, p1, p2, -la - lb + p1 + p2 + p3, lb, ld, -lb - lc + p1 + p2] + Master1[p3, p1, p2, -la - lb + p1 + p2 + p3, ld, -lb - ld + p2 + p3, lc - ld + p2] - Master2[p1, p2, p3, la + lb, -lb - ld + p2 + p3, lc, lb] + Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] - Master2[p1, p3, p2, la + lb, -lb - ld + p2 + p3, lc, lb] + Master2[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] + Master2[p2, p1, p3, la + lb, ld, lb, -lc - ld + p1 + p3] - Master2[p2, p1, p3, la + lb, -lb - ld + p2 + p3, ld, lb + lc + ld - p2] + Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, ld, -lb - lc + p1 + p3] - Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, ld, -lb - ld + p2 + p3, lc - ld + p3] + Master2[p3, p1, p2, la + lb, ld, lb, -lc - ld + p1 + p2] - Master2[p3, p1, p2, la + lb, -lb - ld + p2 + p3, ld, lb + lc + ld - p3] + Master2[p3, p1, p2, -la - lb + p1 + p2 + p3, lb, ld, -lb - lc + p1 + p2] - Master2[p3, p1, p2, -la - lb + p1 + p2 + p3, ld, -lb - ld + p2 + p3, lc - ld + p2] - Master3[p1, p2, p3, la + lb, -lb - ld + p2 + p3, -lc + p1, ld] + Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc, ld] - Master3[p1, p3, p2, la + lb, -lb - ld + p2 + p3, -lc + p1, ld] + Master3[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, lc, ld] - Master3[p2, p1, p3, la + lb, -lb - ld + p2 + p3, ld, -lc + ld + p1 - p2] + Master3[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, ld, lc + ld - p2] + Master3[p2, p3, p1, la + lb, -lc + p1, lb, -ld + p3] - Master3[p2, p3, p1, -la - lb + p1 + p2 + p3, lc, -lb - ld + p2 + p3, -ld + p3] - Master3[p3, p1, p2, la + lb, -lb - ld + p2 + p3, ld, -lc + ld + p1 - p3] + Master3[p3, p1, p2, -la - lb + p1 + p2 + p3, lb, ld, lc + ld - p3] + Master3[p3, p2, p1, la + lb, -lc + p1, lb, -ld + p2] - Master3[p3, p2, p1, -la - lb + p1 + p2 + p3, lc, -lb - ld + p2 + p3, -ld + p2] + Master4[p1, p2, p3, la + lb, -lb - ld + p2 + p3, -lc + p1, ld] - Master4[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc, ld] + Master4[p1, p3, p2, la + lb, -lb - ld + p2 + p3, -lc + p1, ld] - Master4[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, lc, ld], 
(* top85 *)
Master1[p1, p2, p3, la + lb, -lb - ld + p2 + p3, -lc + p1, lb] + Master1[p1, p2, p3, la + lb, -lb - ld + p2 + p3, -lc + p1, ld] + Master1[p1, p3, p2, la + lb, -lb - ld + p2 + p3, -lc + p1, lb] + Master1[p1, p3, p2, la + lb, -lb - ld + p2 + p3, -lc + p1, ld] + Master1[p2, p1, p3, la + lb, -lb - ld + p2 + p3, lb, lb - lc + ld + p1 - p2] + Master1[p2, p1, p3, la + lb, -lb - ld + p2 + p3, ld, lb + lc + ld - p2] + Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, -lb - ld + p2 + p3, -lb - lc + p1 + p3] + Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, ld, -lb - ld + p2 + p3, lc - ld + p3] + Master1[p3, p1, p2, la + lb, -lb - ld + p2 + p3, lb, lb - lc + ld + p1 - p3] + Master1[p3, p1, p2, la + lb, -lb - ld + p2 + p3, ld, lb + lc + ld - p3] + Master1[p3, p1, p2, -la - lb + p1 + p2 + p3, lb, -lb - ld + p2 + p3, -lb - lc + p1 + p2] + Master1[p3, p1, p2, -la - lb + p1 + p2 + p3, ld, -lb - ld + p2 + p3, lc - ld + p2] - Master2[p1, p2, p3, la + lb, -lb - ld + p2 + p3, -lc + p1, lb] - Master2[p1, p3, p2, la + lb, -lb - ld + p2 + p3, -lc + p1, lb] - Master2[p2, p1, p3, la + lb, -lb - ld + p2 + p3, lb, lb - lc + ld + p1 - p2] - Master2[p2, p1, p3, la + lb, -lb - ld + p2 + p3, ld, lb + lc + ld - p2] - Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, -lb - ld + p2 + p3, -lb - lc + p1 + p3] - Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, ld, -lb - ld + p2 + p3, lc - ld + p3] - Master2[p3, p1, p2, la + lb, -lb - ld + p2 + p3, lb, lb - lc + ld + p1 - p3] - Master2[p3, p1, p2, la + lb, -lb - ld + p2 + p3, ld, lb + lc + ld - p3] - Master2[p3, p1, p2, -la - lb + p1 + p2 + p3, lb, -lb - ld + p2 + p3, -lb - lc + p1 + p2] - Master2[p3, p1, p2, -la - lb + p1 + p2 + p3, ld, -lb - ld + p2 + p3, lc - ld + p2] - Master3[p1, p2, p3, la + lb, -lb - ld + p2 + p3, lc, lb] - Master3[p1, p3, p2, la + lb, -lb - ld + p2 + p3, lc, lb] - Master3[p2, p1, p3, la + lb, -lb - ld + p2 + p3, lb, lb + lc - p2] - Master3[p2, p1, p3, -la - lb + p1 + p2 + p3, ld, -lb - ld + p2 + p3, -lb - lc - ld + p1 + p3] - Master3[p2, p3, p1, -la - lb + p1 + p2 + p3, -lc + p1, -lb - ld + p2 + p3, -ld + p3] - Master3[p3, p1, p2, la + lb, -lb - ld + p2 + p3, lb, lb + lc - p3] - Master3[p3, p1, p2, -la - lb + p1 + p2 + p3, ld, -lb - ld + p2 + p3, -lb - lc - ld + p1 + p2] - Master3[p3, p2, p1, -la - lb + p1 + p2 + p3, -lc + p1, -lb - ld + p2 + p3, -ld + p2] + Master4[p1, p2, p3, la + lb, -lb - ld + p2 + p3, lc, lb] + Master4[p1, p3, p2, la + lb, -lb - ld + p2 + p3, lc, lb], 
(* top86 *)
Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, ld] + Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] + Master1[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, -lc + p1, ld] + Master1[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] + Master1[p2, p1, p3, la + lb, ld, lb, lc - ld + p3] + Master1[p2, p1, p3, la + lb, -lb - ld + p2 + p3, lb, lb - lc + ld + p1 - p2] + Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, ld, -lb + lc + p3] + Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, -lb - ld + p2 + p3, -lb - lc + p1 + p3] + Master1[p3, p1, p2, la + lb, ld, lb, lc - ld + p2] + Master1[p3, p1, p2, la + lb, -lb - ld + p2 + p3, lb, lb - lc + ld + p1 - p3] + Master1[p3, p1, p2, -la - lb + p1 + p2 + p3, lb, ld, -lb + lc + p2] + Master1[p3, p1, p2, -la - lb + p1 + p2 + p3, lb, -lb - ld + p2 + p3, -lb - lc + p1 + p2] - Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] - Master2[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] - Master2[p2, p1, p3, la + lb, ld, lb, lc - ld + p3] - Master2[p2, p1, p3, la + lb, -lb - ld + p2 + p3, lb, lb - lc + ld + p1 - p2] - Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, ld, -lb + lc + p3] - Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, -lb - ld + p2 + p3, -lb - lc + p1 + p3] - Master2[p3, p1, p2, la + lb, ld, lb, lc - ld + p2] - Master2[p3, p1, p2, la + lb, -lb - ld + p2 + p3, lb, lb - lc + ld + p1 - p3] - Master2[p3, p1, p2, -la - lb + p1 + p2 + p3, lb, ld, -lb + lc + p2] - Master2[p3, p1, p2, -la - lb + p1 + p2 + p3, lb, -lb - ld + p2 + p3, -lb - lc + p1 + p2] - Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc, -lb - ld + p2 + p3] - Master3[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, lc, -lb - ld + p2 + p3] - Master3[p2, p1, p3, la + lb, ld, lb, lb - lc + p1 - p2] - Master3[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, -lb - ld + p2 + p3, -lb + lc - ld + p3] - Master3[p2, p3, p1, la + lb, -lc + p1, lb, -ld + p3] - Master3[p3, p1, p2, la + lb, ld, lb, lb - lc + p1 - p3] - Master3[p3, p1, p2, -la - lb + p1 + p2 + p3, lb, -lb - ld + p2 + p3, -lb + lc - ld + p2] - Master3[p3, p2, p1, la + lb, -lc + p1, lb, -ld + p2] + Master4[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc, -lb - ld + p2 + p3] + Master4[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, lc, -lb - ld + p2 + p3], 
(* top87 *)
-Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, -la + lc + ld] - Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, la - lb - lc - ld + p2 + p3] - Master1[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, -lc + p1, -la + lc + ld] - Master1[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, -lc + p1, la - lb - lc - ld + p2 + p3] - Master1[p2, p1, p3, la + lb, -la + lc + ld, lb, la - ld + p3] - Master1[p2, p1, p3, la + lb, la - lb - lc - ld + p2 + p3, lb, -la + lb + ld + p1 - p2] - Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, -la + lc + ld, -lb + lc + p3] - Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, la - lb - lc - ld + p2 + p3, -lb - lc + p1 + p3] - Master1[p3, p1, p2, la + lb, -la + lc + ld, lb, la - ld + p2] - Master1[p3, p1, p2, la + lb, la - lb - lc - ld + p2 + p3, lb, -la + lb + ld + p1 - p3] - Master1[p3, p1, p2, -la - lb + p1 + p2 + p3, lb, -la + lc + ld, -lb + lc + p2] - Master1[p3, p1, p2, -la - lb + p1 + p2 + p3, lb, la - lb - lc - ld + p2 + p3, -lb - lc + p1 + p2] + Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, la - lb - lc - ld + p2 + p3] + Master2[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, -lc + p1, la - lb - lc - ld + p2 + p3] + Master2[p2, p1, p3, la + lb, -la + lc + ld, lb, la - ld + p3] + Master2[p2, p1, p3, la + lb, la - lb - lc - ld + p2 + p3, lb, -la + lb + ld + p1 - p2] + Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, -la + lc + ld, -lb + lc + p3] + Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, la - lb - lc - ld + p2 + p3, -lb - lc + p1 + p3] + Master2[p3, p1, p2, la + lb, -la + lc + ld, lb, la - ld + p2] + Master2[p3, p1, p2, la + lb, la - lb - lc - ld + p2 + p3, lb, -la + lb + ld + p1 - p3] + Master2[p3, p1, p2, -la - lb + p1 + p2 + p3, lb, -la + lc + ld, -lb + lc + p2] + Master2[p3, p1, p2, -la - lb + p1 + p2 + p3, lb, la - lb - lc - ld + p2 + p3, -lb - lc + p1 + p2] + Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc, la - lb - lc - ld + p2 + p3] + Master3[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, lc, la - lb - lc - ld + p2 + p3] + Master3[p2, p1, p3, la + lb, -la + lc + ld, lb, lb - lc + p1 - p2] + Master3[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, la - lb - lc - ld + p2 + p3, la - lb - ld + p3] + Master3[p2, p3, p1, la + lb, -lc + p1, lb, la - lc - ld + p3] + Master3[p3, p1, p2, la + lb, -la + lc + ld, lb, lb - lc + p1 - p3] + Master3[p3, p1, p2, -la - lb + p1 + p2 + p3, lb, la - lb - lc - ld + p2 + p3, la - lb - ld + p2] + Master3[p3, p2, p1, la + lb, -lc + p1, lb, la - lc - ld + p2] - Master4[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc, la - lb - lc - ld + p2 + p3] - Master4[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, lc, la - lb - lc - ld + p2 + p3], 
(* top88 *)
-Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc, ld] + Master4[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc, ld], 
(* top89 *)
-Master3[p3, p2, p1, la + lb, lc, lb, -ld + p2] + Master4[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc, ld], 
(* top90 *)
Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc - ld, -lb - ld + p2 + p3] + Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, ld, -lb - lc + ld + p1 + p3] + Master1[p3, p1, p2, la + lb, ld, lb, -lc + p1 + p2] - Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc - ld, -lb - ld + p2 + p3] - Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, ld, -lb - lc + ld + p1 + p3] - Master2[p3, p1, p2, la + lb, ld, lb, -lc + p1 + p2] - Master3[p3, p1, p2, la + lb, ld, lb, lb + lc - ld - p3] - Master3[p3, p2, p1, la + lb, lc - ld, lb, lb + ld - p3] + Master4[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + ld + p1, ld], 
(* top91 *)
-Master1[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, lc, -lb + p2 + p3] - Master1[p2, p3, p1, la + lb, lc, -ld + p2, -lb - lc - ld + p1 + p2 + p3] - Master1[p3, p2, p1, la + lb, lc, lb + ld - p2, -lc + ld + p1] + Master2[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, lc, -lb + p2 + p3] + Master2[p2, p3, p1, la + lb, lc, -ld + p2, -lb - lc - ld + p1 + p2 + p3] + Master2[p3, p2, p1, la + lb, lc, lb + ld - p2, -lc + ld + p1] + Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, lb + ld - p2, lc, lc - ld - p1 + p2] + Master3[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, lc, lb + lc + ld - p1 - p2] + Master3[p3, p1, p2, la + lb, -ld + p2, lb + ld - p2, lc] + Master3[p3, p1, p2, -la - lb + p1 + p2 + p3, -ld + p2, lb + ld - p2, lc] - Master4[p2, p1, p3, -la - lb + p1 + p2 + p3, lb + ld - p2, -ld + p2, -lc + p1] - Master4[p3, p1, p2, -la - lb + p1 + p2 + p3, -ld + p2, lb + ld - p2, lc], 
(* top92 *)
-Master1[p1, p3, p2, la + lb, -lb - lc - ld + p1 + 2 p2 + p3, lc, lb + lc - p1] - Master1[p2, p3, p1, -la - lb + p1 + p2 + p3, lc, -lb - lc - ld + p1 + 2 p2 + p3, -lc - ld + p1 + p2 + p3] - Master1[p3, p2, p1, -la - lb + p1 + p2 + p3, lc, ld - p2, lb + ld - p2 - p3] + Master2[p1, p3, p2, la + lb, -lb - lc - ld + p1 + 2 p2 + p3, lc, lb + lc - p1] + Master2[p2, p3, p1, -la - lb + p1 + p2 + p3, lc, -lb - lc - ld + p1 + 2 p2 + p3, -lc - ld + p1 + p2 + p3] + Master2[p3, p2, p1, -la - lb + p1 + p2 + p3, lc, ld - p2, lb + ld - p2 - p3] + Master3[p1, p2, p3, la + lb, ld - p2, lc, -lb - ld + 2 p2 + p3] - Master3[p1, p3, p2, la + lb, -lb - lc + p1 + p2 + p3, lc, -ld + p2 + p3] + Master3[p1, p3, p2, la + lb, -lb - lc - ld + p1 + 2 p2 + p3, lc, lc + ld - p1 - p2] + Master3[p3, p1, p2, la + lb, -lb - lc - ld + p1 + 2 p2 + p3, ld - p2, lc] + Master3[p3, p1, p2, -la - lb + p1 + p2 + p3, -lb - lc - ld + p1 + 2 p2 + p3, ld - p2, lc] + Master4[p1, p3, p2, la + lb, -lb - lc + p1 + p2 + p3, lc, -ld + p2 + p3] - Master4[p2, p1, p3, la + lb, ld - p2, -lb - lc - ld + p1 + 2 p2 + p3, -lc + p1] - Master4[p3, p1, p2, la + lb, -lb - lc - ld + p1 + 2 p2 + p3, ld - p2, lc], 
(* top93 *)
-Master1[p2, p3, p1, la + lb, lc, -ld + p2, lb - p2] + Master1[p3, p2, p1, la + lb, lc, lb + ld - p2, lb - p3] - Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, lb + ld - p2, lc, -lb + p2 + p3] + Master2[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, lc, -lb + p2 + p3], 
(* top94 *)
-Master1[p1, p2, p3, la + lb, -ld + p2 + p3, la, lc - p1] - Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, -ld + p2 + p3, -la + lc, lc - p1] + Master1[p1, p3, p2, la + lb, -lc + ld + p1, la, lc - p1] + Master1[p1, p3, p2, -la - lb + p1 + p2 + p3, -lc + ld + p1, -la + lc, lc - p1] + Master2[p1, p2, p3, la + lb, -ld + p2 + p3, la, lc - p1] + Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, -ld + p2 + p3, -la + lc, lc - p1] - Master2[p1, p3, p2, la + lb, -lc + ld + p1, la, lc - p1] - Master2[p1, p3, p2, -la - lb + p1 + p2 + p3, -lc + ld + p1, -la + lc, lc - p1] - Master4[p2, p3, p1, la + lb, -la + lc, lc - ld - p1 + p2, -ld + p2 + p3] - Master4[p2, p3, p1, -la - lb + p1 + p2 + p3, la, lc - ld - p1 + p2, -ld + p2 + p3] + Master4[p3, p2, p1, la + lb, -la + lc, ld - p2, -lc + ld + p1] + Master4[p3, p2, p1, -la - lb + p1 + p2 + p3, la, ld - p2, -lc + ld + p1], 
(* top95 *)
-Master1[p1, p2, p3, la + lb, -lb - ld + p2 + p3, lc - ld, lb] - Master1[p1, p2, p3, la + lb, -lb - ld + p2 + p3, lc - ld, ld] + Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc - ld, ld] + Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc - ld, -lb - ld + p2 + p3] + Master1[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, -lc + ld + p1, -lb + p2 + p3] - Master1[p2, p1, p3, la + lb, -lb - ld + p2 + p3, ld, lb - lc + 2 ld + p1 - p2] + Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, ld, -lb - lc + ld + p1 + p3] + Master1[p2, p3, p1, la + lb, -lc + ld + p1, -ld + p2, -lb + lc - 2 ld + p2 + p3] + Master1[p3, p1, p2, la + lb, ld, lb, -lc + p1 + p2] - Master1[p3, p1, p2, -la - lb + p1 + p2 + p3, ld, -lb - ld + p2 + p3, -lc + p1 + p2] - Master1[p3, p2, p1, la + lb, -lc + ld + p1, lb, -ld + p2] + Master1[p3, p2, p1, la + lb, -lc + ld + p1, lb + ld - p2, lc] + Master1[p3, p2, p1, la + lb, -lc + ld + p1, lb + ld - p2, -ld + p2] + Master2[p1, p2, p3, la + lb, -lb - ld + p2 + p3, lc - ld, lb] - Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc - ld, -lb - ld + p2 + p3] - Master2[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, -lc + ld + p1, -lb + p2 + p3] + Master2[p2, p1, p3, la + lb, -lb - ld + p2 + p3, ld, lb - lc + 2 ld + p1 - p2] - Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, ld, -lb - lc + ld + p1 + p3] - Master2[p2, p3, p1, la + lb, -lc + ld + p1, -ld + p2, -lb + lc - 2 ld + p2 + p3] - Master2[p3, p1, p2, la + lb, ld, lb, -lc + p1 + p2] + Master2[p3, p1, p2, -la - lb + p1 + p2 + p3, ld, -lb - ld + p2 + p3, -lc + p1 + p2] - Master2[p3, p2, p1, la + lb, -lc + ld + p1, lb + ld - p2, lc] + Master3[p1, p2, p3, la + lb, -lb - ld + p2 + p3, -lc + ld + p1, ld] - Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, lb + ld - p2, -lc + ld + p1, ld] - Master3[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, -lc + ld + p1, lb - lc + 2 ld - p2] - Master3[p3, p1, p2, la + lb, ld, lb, lb + lc - ld - p3] + Master3[p3, p1, p2, -la - lb + p1 + p2 + p3, ld, -lb - ld + p2 + p3, -lb + lc - 2 ld + p2] - Master3[p3, p2, p1, la + lb, lc - ld, lb, -ld + p2] + Master3[p3, p2, p1, -la - lb + p1 + p2 + p3, lc - ld, -lb - ld + p2 + p3, -ld + p2] - Master4[p1, p2, p3, la + lb, -lb - ld + p2 + p3, -lc + ld + p1, ld] + Master4[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + ld + p1, ld], 
(* top96 *)
Master1[p1, p2, p3, la + lb, -lb - lc - ld + p1 + p2 + 2 p3, lc, lb + lc - p1] + Master1[p1, p3, p2, la + lb, -lb - lc - ld + p1 + 2 p2 + p3, lc, lb + lc - p1] + Master1[p2, p3, p1, -la - lb + p1 + p2 + p3, lc, ld - p3, lb + ld - p2 - p3] + Master1[p2, p3, p1, -la - lb + p1 + p2 + p3, lc, -lb - lc - ld + p1 + 2 p2 + p3, -lc - ld + p1 + p2 + p3] + Master1[p3, p2, p1, -la - lb + p1 + p2 + p3, lc, ld - p2, lb + ld - p2 - p3] + Master1[p3, p2, p1, -la - lb + p1 + p2 + p3, lc, -lb - lc - ld + p1 + p2 + 2 p3, -lc - ld + p1 + p2 + p3] - Master2[p1, p2, p3, la + lb, -lb - lc - ld + p1 + p2 + 2 p3, lc, lb + lc - p1] - Master2[p1, p3, p2, la + lb, -lb - lc - ld + p1 + 2 p2 + p3, lc, lb + lc - p1] - Master2[p2, p3, p1, -la - lb + p1 + p2 + p3, lc, ld - p3, lb + ld - p2 - p3] - Master2[p2, p3, p1, -la - lb + p1 + p2 + p3, lc, -lb - lc - ld + p1 + 2 p2 + p3, -lc - ld + p1 + p2 + p3] - Master2[p3, p2, p1, -la - lb + p1 + p2 + p3, lc, ld - p2, lb + ld - p2 - p3] - Master2[p3, p2, p1, -la - lb + p1 + p2 + p3, lc, -lb - lc - ld + p1 + p2 + 2 p3, -lc - ld + p1 + p2 + p3] - Master3[p1, p2, p3, la + lb, ld - p2, lc, -lb - ld + 2 p2 + p3] + Master3[p1, p2, p3, la + lb, -lb - lc + p1 + p2 + p3, lc, -ld + p2 + p3] - Master3[p1, p2, p3, la + lb, -lb - lc - ld + p1 + p2 + 2 p3, lc, lc + ld - p1 - p3] - Master3[p1, p3, p2, la + lb, ld - p3, lc, -lb - ld + p2 + 2 p3] + Master3[p1, p3, p2, la + lb, -lb - lc + p1 + p2 + p3, lc, -ld + p2 + p3] - Master3[p1, p3, p2, la + lb, -lb - lc - ld + p1 + 2 p2 + p3, lc, lc + ld - p1 - p2] - Master3[p2, p1, p3, la + lb, -lb - lc - ld + p1 + p2 + 2 p3, ld - p3, lc] - Master3[p2, p1, p3, -la - lb + p1 + p2 + p3, -lb - lc - ld + p1 + p2 + 2 p3, ld - p3, lc] - Master3[p3, p1, p2, la + lb, -lb - lc - ld + p1 + 2 p2 + p3, ld - p2, lc] - Master3[p3, p1, p2, -la - lb + p1 + p2 + p3, -lb - lc - ld + p1 + 2 p2 + p3, ld - p2, lc] - Master4[p1, p2, p3, la + lb, -lb - lc + p1 + p2 + p3, lc, -ld + p2 + p3] - Master4[p1, p3, p2, la + lb, -lb - lc + p1 + p2 + p3, lc, -ld + p2 + p3] + Master4[p2, p1, p3, la + lb, ld - p2, -lb - lc - ld + p1 + 2 p2 + p3, -lc + p1] + Master4[p2, p1, p3, la + lb, -lb - lc - ld + p1 + p2 + 2 p3, ld - p3, lc] + Master4[p3, p1, p2, la + lb, ld - p3, -lb - lc - ld + p1 + p2 + 2 p3, -lc + p1] + Master4[p3, p1, p2, la + lb, -lb - lc - ld + p1 + 2 p2 + p3, ld - p2, lc], 
(* top97 *)
Master1[p1, p2, p3, la + lb, -lb - ld + p2 + p3, lc - ld, lb] + Master1[p1, p2, p3, la + lb, -lb - ld + p2 + p3, lc - ld, ld] - Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc - ld, ld] - Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc - ld, -lb - ld + p2 + p3] - Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, -ld + p3, -lc + ld + p1, -lb + p2 + p3] + Master1[p1, p3, p2, la + lb, -lb - ld + p2 + p3, lc - ld, lb] + Master1[p1, p3, p2, la + lb, -lb - ld + p2 + p3, lc - ld, ld] - Master1[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, lc - ld, ld] - Master1[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, lc - ld, -lb - ld + p2 + p3] - Master1[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, -lc + ld + p1, -lb + p2 + p3] - Master1[p2, p1, p3, la + lb, ld, lb, -lc + p1 + p3] + Master1[p2, p1, p3, la + lb, -lb - ld + p2 + p3, ld, lb - lc + 2 ld + p1 - p2] - Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, ld, -lb - lc + ld + p1 + p3] + Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, ld, -lb - ld + p2 + p3, -lc + p1 + p3] + Master1[p2, p3, p1, la + lb, -lc + ld + p1, lb, -ld + p3] - Master1[p2, p3, p1, la + lb, -lc + ld + p1, -ld + p2, -lb + lc - 2 ld + p2 + p3] - Master1[p2, p3, p1, la + lb, -lc + ld + p1, lb + ld - p3, lc] - Master1[p2, p3, p1, la + lb, -lc + ld + p1, lb + ld - p3, -ld + p3] - Master1[p3, p1, p2, la + lb, ld, lb, -lc + p1 + p2] + Master1[p3, p1, p2, la + lb, -lb - ld + p2 + p3, ld, lb - lc + 2 ld + p1 - p3] - Master1[p3, p1, p2, -la - lb + p1 + p2 + p3, lb, ld, -lb - lc + ld + p1 + p2] + Master1[p3, p1, p2, -la - lb + p1 + p2 + p3, ld, -lb - ld + p2 + p3, -lc + p1 + p2] + Master1[p3, p2, p1, la + lb, -lc + ld + p1, lb, -ld + p2] - Master1[p3, p2, p1, la + lb, -lc + ld + p1, lb + ld - p2, lc] - Master1[p3, p2, p1, la + lb, -lc + ld + p1, lb + ld - p2, -ld + p2] - Master1[p3, p2, p1, la + lb, -lc + ld + p1, -ld + p3, -lb + lc - 2 ld + p2 + p3] - Master2[p1, p2, p3, la + lb, -lb - ld + p2 + p3, lc - ld, lb] + Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc - ld, -lb - ld + p2 + p3] + Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, -ld + p3, -lc + ld + p1, -lb + p2 + p3] - Master2[p1, p3, p2, la + lb, -lb - ld + p2 + p3, lc - ld, lb] + Master2[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, lc - ld, -lb - ld + p2 + p3] + Master2[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, -lc + ld + p1, -lb + p2 + p3] + Master2[p2, p1, p3, la + lb, ld, lb, -lc + p1 + p3] - Master2[p2, p1, p3, la + lb, -lb - ld + p2 + p3, ld, lb - lc + 2 ld + p1 - p2] + Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, ld, -lb - lc + ld + p1 + p3] - Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, ld, -lb - ld + p2 + p3, -lc + p1 + p3] + Master2[p2, p3, p1, la + lb, -lc + ld + p1, -ld + p2, -lb + lc - 2 ld + p2 + p3] + Master2[p2, p3, p1, la + lb, -lc + ld + p1, lb + ld - p3, lc] + Master2[p3, p1, p2, la + lb, ld, lb, -lc + p1 + p2] - Master2[p3, p1, p2, la + lb, -lb - ld + p2 + p3, ld, lb - lc + 2 ld + p1 - p3] + Master2[p3, p1, p2, -la - lb + p1 + p2 + p3, lb, ld, -lb - lc + ld + p1 + p2] - Master2[p3, p1, p2, -la - lb + p1 + p2 + p3, ld, -lb - ld + p2 + p3, -lc + p1 + p2] + Master2[p3, p2, p1, la + lb, -lc + ld + p1, lb + ld - p2, lc] + Master2[p3, p2, p1, la + lb, -lc + ld + p1, -ld + p3, -lb + lc - 2 ld + p2 + p3] - Master3[p1, p2, p3, la + lb, -lb - ld + p2 + p3, -lc + ld + p1, ld] + Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, lb + ld - p2, -lc + ld + p1, ld] + Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, -ld + p3, -lc + ld + p1, lb - lc + 2 ld - p3] - Master3[p1, p3, p2, la + lb, -lb - ld + p2 + p3, -lc + ld + p1, ld] + Master3[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, -lc + ld + p1, lb - lc + 2 ld - p2] + Master3[p1, p3, p2, -la - lb + p1 + p2 + p3, lb + ld - p3, -lc + ld + p1, ld] + Master3[p2, p1, p3, la + lb, ld, lb, lb + lc - ld - p2] - Master3[p2, p1, p3, -la - lb + p1 + p2 + p3, ld, -lb - ld + p2 + p3, -lb + lc - 2 ld + p3] + Master3[p2, p3, p1, la + lb, lc - ld, lb, -ld + p3] - Master3[p2, p3, p1, -la - lb + p1 + p2 + p3, lc - ld, -lb - ld + p2 + p3, -ld + p3] + Master3[p3, p1, p2, la + lb, ld, lb, lb + lc - ld - p3] - Master3[p3, p1, p2, -la - lb + p1 + p2 + p3, ld, -lb - ld + p2 + p3, -lb + lc - 2 ld + p2] + Master3[p3, p2, p1, la + lb, lc - ld, lb, -ld + p2] - Master3[p3, p2, p1, -la - lb + p1 + p2 + p3, lc - ld, -lb - ld + p2 + p3, -ld + p2] + Master4[p1, p2, p3, la + lb, -lb - ld + p2 + p3, -lc + ld + p1, ld] - Master4[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + ld + p1, ld] + Master4[p1, p3, p2, la + lb, -lb - ld + p2 + p3, -lc + ld + p1, ld] - Master4[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, -lc + ld + p1, ld], 
(* top98 *)
-Master1[p3, p1, p2, la + lb, lc - ld - p1, lb, -lc + p1 + p2] + Master1[p3, p2, p1, la + lb, ld + p1, lb, -lc + p1 + p2] + Master2[p3, p1, p2, la + lb, lc - ld - p1, lb, -lc + p1 + p2] - Master2[p3, p2, p1, la + lb, ld + p1, lb, -lc + p1 + p2] - Master4[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -ld, lc - ld - p1] + Master4[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, -lc + ld + p1 + p2, ld + p1], 
(* top99 *)
-Master1[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, lc, -lb + p2 + p3] - Master1[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, -lc + ld + p1, lb + 2 ld - p2] - Master1[p2, p3, p1, la + lb, lc, -ld + p2, -lb - lc - ld + p1 + p2 + p3] - Master1[p2, p3, p1, la + lb, -lc + ld + p1, -ld + p2, lb + lc - p2] - Master1[p3, p1, p2, la + lb, -la + lc, lb + ld - p2, ld + p1] - Master1[p3, p1, p2, la + lb, -la + lc, lb + ld - p2, la - lc + ld - p2 + 2 (-ld + p2)] + Master1[p3, p1, p2, la + lb, lc + p2, lb + ld - p2, -lc + ld + p1] - Master1[p3, p1, p2, -la - lb + p1 + p2 + p3, -ld + p2, -lb - ld + p2 + p3, lc] - Master1[p3, p1, p2, -la - lb + p1 + p2 + p3, -ld + p2, -lb - ld + p2 + p3, -lc + ld + p1] - Master1[p3, p1, p2, -la - lb + p1 + p2 + p3, la - ld + p2, -lb - lc + p1 + p2 + p3, -la] - Master1[p3, p1, p2, -la - lb + p1 + p2 + p3, la - ld + p2, -lb - lc + p1 + p2 + p3, ld + p1] + Master2[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, lc, -lb + p2 + p3] + Master2[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, -lc + ld + p1, lb + 2 ld - p2] + Master2[p2, p3, p1, la + lb, lc, -ld + p2, -lb - lc - ld + p1 + p2 + p3] + Master2[p2, p3, p1, la + lb, -lc + ld + p1, -ld + p2, lb + lc - p2] + Master2[p3, p1, p2, la + lb, -la + lc, lb + ld - p2, la - lc + ld - p2 + 2 (-ld + p2)] - Master2[p3, p1, p2, la + lb, lc + p2, lb + ld - p2, -lc + ld + p1] + Master2[p3, p1, p2, -la - lb + p1 + p2 + p3, -ld + p2, -lb - ld + p2 + p3, lc] + Master2[p3, p1, p2, -la - lb + p1 + p2 + p3, la - ld + p2, -lb - lc + p1 + p2 + p3, -la] + Master3[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, lc, lb + lc + ld - p1 - p2] + Master3[p2, p1, p3, la + lb, -lb - ld + p2 + p3, -ld + p2, lc - ld] + Master3[p2, p1, p3, la + lb, -lb - lc + p1 + p2 + p3, la - ld + p2, -ld] + Master3[p2, p1, p3, -la - lb + p1 + p2 + p3, lb + ld - p2, -la + lc, -ld] - Master3[p2, p1, p3, -la - lb + p1 + p2 + p3, lb + ld - p2, lc + p2, lc - ld] + Master3[p2, p3, p1, la + lb, -lc + ld + p1, -ld + p2, -lb - 2 ld + p2 + p3] + Master3[p3, p1, p2, -la - lb + p1 + p2 + p3, -ld + p2, lb + ld - p2, lc] - Master3[p3, p1, p2, -la - lb + p1 + p2 + p3, la - ld + p2, -lc + ld + p1 + p3, ld + p1] - Master3[p3, p2, p1, la + lb, -ld, lb + ld - p2, lc + p2] + Master4[p1, p2, p3, -la - lb + p1 + p2 + p3, lb + ld - p2, -ld, -lc] - Master4[p3, p1, p2, -la - lb + p1 + p2 + p3, -ld + p2, lb + ld - p2, lc] + Master4[p3, p1, p2, -la - lb + p1 + p2 + p3, la - ld + p2, -lc + ld + p1 + p3, ld + p1], 
(* top100 *)
-Master3[p1, p3, p2, la + lb, -lc + ld, -la + lc - ld + p1 + p2 + p3, -ld + p2 + p3] - Master3[p1, p3, p2, -la - lb + p1 + p2 + p3, lc - p1, la - lc + p1, -ld + p2 + p3] - Master3[p2, p3, p1, la + lb, -la + lc - ld + p1 + p2 + p3, -lc + ld, ld - p2] - Master3[p2, p3, p1, -la - lb + p1 + p2 + p3, la - lc + p1, lc - p1, ld - p2] + Master3[p3, p1, p2, la + lb, lc, la - lc, -lc + ld + p1] + Master3[p3, p1, p2, la + lb, -lc + ld + p1, -la + lc - ld + p2 + p3, lc] + Master3[p3, p1, p2, -la - lb + p1 + p2 + p3, lc, la - lc, -lc + ld + p1] + Master3[p3, p1, p2, -la - lb + p1 + p2 + p3, -lc + ld + p1, -la + lc - ld + p2 + p3, lc] - Master3[p3, p2, p1, la + lb, lc, la - lc, -lc + ld + p1] - Master3[p3, p2, p1, la + lb, -lc + ld + p1, -la + lc - ld + p2 + p3, lc] - Master3[p3, p2, p1, -la - lb + p1 + p2 + p3, lc, la - lc, -lc + ld + p1] - Master3[p3, p2, p1, -la - lb + p1 + p2 + p3, -lc + ld + p1, -la + lc - ld + p2 + p3, lc] + Master4[p1, p2, p3, la + lb, -la + lc - ld + p2 + p3, -lc + ld + p1, -lc + p2] + Master4[p1, p2, p3, -la - lb + p1 + p2 + p3, la - lc, lc, lc - ld - p1 + p2] + Master4[p1, p3, p2, la + lb, -lc + ld, -la + lc - ld + p1 + p2 + p3, -ld + p2 + p3] + Master4[p1, p3, p2, -la - lb + p1 + p2 + p3, lc - p1, la - lc + p1, -ld + p2 + p3] - Master4[p2, p1, p3, la + lb, -la + lc - ld + p2 + p3, -lc + ld + p1, -lc + p1] - Master4[p2, p1, p3, -la - lb + p1 + p2 + p3, la - lc, lc, lc - ld] + Master4[p2, p3, p1, la + lb, -la + lc - ld + p1 + p2 + p3, -lc + ld, ld - p2] + Master4[p2, p3, p1, -la - lb + p1 + p2 + p3, la - lc + p1, lc - p1, ld - p2] - Master4[p3, p1, p2, la + lb, -lc + ld + p1, -la + lc - ld + p2 + p3, lc] - Master4[p3, p1, p2, -la - lb + p1 + p2 + p3, lc, la - lc, -lc + ld + p1] + Master4[p3, p2, p1, la + lb, -lc + ld + p1, -la + lc - ld + p2 + p3, lc] - Master4[p3, p2, p1, la + lb, -la + p1 + p2 + p3, -ld + p2 + p3, lc - ld + p2] - Master4[p3, p2, p1, -la - lb + p1 + p2 + p3, la, -ld + p2 + p3, -lc + p1 + p2] + Master4[p3, p2, p1, -la - lb + p1 + p2 + p3, lc, la - lc, -lc + ld + p1], 
(* top101 *)
-Master3[p2, p1, p3, la + lb, -ld + p3, -lb - lc + ld + p1 + p2, -lc + ld + p1] - Master3[p2, p1, p3, la + lb, -ld + p3, lb + lc + ld - p3, -lc + ld + p1] - Master3[p2, p1, p3, la + lb, -lb - lc + ld + p1 + p3, -ld + p2, lc - ld] - Master3[p2, p1, p3, -la - lb + p1 + p2 + p3, -ld + p3, lb + lc + ld - p3, -lc + ld + p1] - Master3[p3, p1, p2, la + lb, -ld + p2, lb + lc + ld - p2, -lc + ld + p1] - Master3[p3, p1, p2, la + lb, -ld + p2, -lb - lc + ld + p1 + p3, -lc + ld + p1] - Master3[p3, p1, p2, la + lb, -lb - lc + ld + p1 + p2, -ld + p3, lc - ld] - Master3[p3, p1, p2, -la - lb + p1 + p2 + p3, -ld + p2, lb + lc + ld - p2, -lc + ld + p1] - Master4[p1, p2, p3, la + lb, -lb - lc + p1 + p2 + p3, -lc + ld + p1, ld] - Master4[p1, p2, p3, -la - lb + p1 + p2 + p3, lb + lc, -lc + ld + p1, ld] - Master4[p1, p3, p2, la + lb, -lb - lc + p1 + p2 + p3, -lc + ld + p1, ld] - Master4[p1, p3, p2, -la - lb + p1 + p2 + p3, lb + lc, -lc + ld + p1, ld] + Master4[p2, p1, p3, la + lb, -ld + p3, -lb - lc + ld + p1 + p2, -lc + ld + p1] + Master4[p2, p1, p3, la + lb, -lb - lc + ld + p1 + p3, -ld + p2, lc - ld] + Master4[p2, p1, p3, -la - lb + p1 + p2 + p3, lb + lc + ld - p2, -ld + p2, lc - ld] + Master4[p2, p1, p3, -la - lb + p1 + p2 + p3, -ld + p3, lb + lc + ld - p3, -lc + ld + p1] + Master4[p3, p1, p2, la + lb, -ld + p2, -lb - lc + ld + p1 + p3, -lc + ld + p1] + Master4[p3, p1, p2, la + lb, -lb - lc + ld + p1 + p2, -ld + p3, lc - ld] + Master4[p3, p1, p2, -la - lb + p1 + p2 + p3, -ld + p2, lb + lc + ld - p2, -lc + ld + p1] + Master4[p3, p1, p2, -la - lb + p1 + p2 + p3, lb + lc + ld - p3, -ld + p3, lc - ld], 
(* top102 *)
Master1[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -la + lc, lc - p1] + Master1[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, la - lc + p1, -lc + ld + p1] + Master1[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, lc - p1, -la + lc + ld - p2] + Master1[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -lc + ld + p1, la - lc + ld + p1 - p2] + Master1[p3, p1, p2, lb, lc - p1, -ld + p2 + p3, -la + p1 + p2] + Master1[p3, p1, p2, lb, -lc + ld + p1, -ld + p2 + p3, la - ld + p2] - Master1[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, la - lb - ld + p2 + p3, lc] - Master1[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, la - lb - ld + p2 + p3, -lc + ld + p1] - Master2[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -la + lc, lc - p1] - Master2[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, la - lc + p1, -lc + ld + p1] - Master2[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, lc - p1, -la + lc + ld - p2] - Master2[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -lc + ld + p1, la - lc + ld + p1 - p2] - Master2[p3, p1, p2, lb, lc - p1, -ld + p2 + p3, -la + p1 + p2] - Master2[p3, p1, p2, lb, -lc + ld + p1, -ld + p2 + p3, la - ld + p2] + Master2[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, la - lb - ld + p2 + p3, -lc + ld + p1] + Master3[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, la, lc - p1] - Master3[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, la, -lc + ld + p1] + Master3[p2, p1, p3, lb, la - lb - ld + p2 + p3, -ld + p2, -lc + p1] - Master3[p3, p1, p2, lb, lc - p1, -ld + p2 + p3, la - lc - ld + p1 + p2] - Master3[p3, p1, p2, lb, -lc + ld + p1, -ld + p2 + p3, -la + lc - ld + p2] - Master3[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, la + p3, lc] - Master3[p3, p2, p1, lb, -la + lc, -ld + p2 + p3, -lc + p1 + p2] - Master3[p3, p2, p1, lb, la - lc + p1, -ld + p2 + p3, lc - ld - p1 + p2] + Master4[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, la, -lc + ld + p1] + Master4[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, la + p3, lc], 
(* top103 *)
Master1[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -lc + p1, la + lb + ld - p1 - p2 - p3] + Master1[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -lc + p1, -la - lb + p1 + p2 + p3] + Master1[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, la + lb + ld - p1 - p2 - p3, lc + ld - p2] + Master1[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -la - lb + p1 + p2 + p3, -lc + ld + p1 - p2] + Master1[p3, p1, p2, lb, la + lb + ld - p1 - p2 - p3, -ld + p2 + p3, -la - lb + lc - ld + p1 + 2 p2 + p3] + Master1[p3, p1, p2, lb, -la - lb + p1 + p2 + p3, -ld + p2 + p3, la + lb - lc - p3] - Master1[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, -la - lb + p1 + p2 + p3, lc] - Master1[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, -la - lb + p1 + p2 + p3, -lc + ld + p1] - Master2[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, lc, -la - lb + lc + p2 + p3] - Master2[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -lc + p1, -la - lb + p1 + p2 + p3] - Master2[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, la + lb + ld - p1 - p2 - p3, lc + ld - p2] - Master2[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -la - lb + p1 + p2 + p3, -lc + ld + p1 - p2] - Master2[p3, p1, p2, lb, la + lb + ld - p1 - p2 - p3, -ld + p2 + p3, -la - lb + lc - ld + p1 + 2 p2 + p3] - Master2[p3, p1, p2, lb, -la - lb + p1 + p2 + p3, -ld + p2 + p3, la + lb - lc - p3] + Master2[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, -la - lb + p1 + p2 + p3, -lc + ld + p1] - Master3[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, lc, -la - lb + p1 + p2 + p3] + Master3[p2, p1, p3, lb, -la - lb + p1 + p2 + p3, -ld + p2, -lc + p1] - Master3[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -la - lb + p1 + p2 + p3, -la - lb + lc + p1 + p3] - Master3[p3, p1, p2, lb, la + lb + ld - p1 - p2 - p3, -ld + p2 + p3, -lc - ld + p1 + p2] - Master3[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, -la + ld + p1 + p3, lc] - Master3[p3, p2, p1, lb, -lc + p1, -ld + p2 + p3, -la - lb - ld + p1 + 2 p2 + p3] + Master4[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, lc, -la - lb + p1 + p2 + p3] + Master4[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, -la + ld + p1 + p3, lc], 
(* top104 *)
Master1[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, lc, la - lc] + Master1[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, lc, -la + lc + ld] + Master1[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, la - lc, -lc + ld + p1 - p2] + Master1[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -la + lc + ld, lc + ld - p2] + Master1[p3, p1, p2, lb, la - lc, -ld + p2 + p3, -la + p1 + p2] + Master1[p3, p1, p2, lb, -la + lc + ld, -ld + p2 + p3, la - ld + p2] - Master1[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, -la - lb + p1 + p2 + p3, lc + ld] - Master1[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, -la - lb + p1 + p2 + p3, -lc + p1] - Master2[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, lc, -la + lc + ld] - Master2[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -lc + p1, la - lc] - Master2[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, la - lc, -lc + ld + p1 - p2] - Master2[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -la + lc + ld, lc + ld - p2] - Master2[p3, p1, p2, lb, la - lc, -ld + p2 + p3, -la + p1 + p2] - Master2[p3, p1, p2, lb, -la + lc + ld, -ld + p2 + p3, la - ld + p2] + Master2[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, -la - lb + p1 + p2 + p3, lc + ld] - Master3[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -lc + p1, -la + lc + ld] - Master3[p2, p1, p3, lb, -la + ld + p1 + p3, -ld + p2, lc] + Master3[p2, p1, p3, lb, -la - lb + p1 + p2 + p3, -ld + p2, lc] - Master3[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -la + lc + ld, -la + ld + p1 - p2] - Master3[p3, p1, p2, lb, la - lc, -ld + p2 + p3, lc - ld + p2] - Master3[p3, p2, p1, lb, lc, -ld + p2 + p3, -la + lc + p2] + Master4[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -lc + p1, -la + lc + ld] + Master4[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, -la + ld + p1 + p3, -lc + p1], 
(* top105 *)
Master1[p1, p2, p3, -lb + p1 + p2 + p3, la + lb - p1 - p2, -lc + p1, -ld + p2] + Master1[p1, p2, p3, -lb + p1 + p2 + p3, la + lb - p1 - p2, -lc + p1, -la - lb + ld + p1 + p2 + p3] + Master1[p2, p1, p3, -lb + p1 + p2 + p3, la + lb - p1 - p2, ld, lc] + Master1[p2, p1, p3, -lb + p1 + p2 + p3, la + lb - p1 - p2, ld, -la - lb - lc + 2 p1 + p2 + p3] + Master1[p3, p2, p1, lb, lc, la + lb - p1 - p2, -lc + ld + p1] + Master1[p3, p2, p1, lb, -lc + p1, la + lb - p1 - p2, lc - ld + p2] - Master2[p1, p2, p3, -lb + p1 + p2 + p3, la + lb - p1 - p2, -lc + p1, -la - lb + ld + p1 + p2 + p3] - Master2[p2, p1, p3, -lb + p1 + p2 + p3, la + lb - p1 - p2, ld, -la - lb - lc + 2 p1 + p2 + p3] - Master2[p3, p2, p1, lb, lc, la + lb - p1 - p2, -lc + ld + p1] - Master2[p3, p2, p1, lb, -lc + p1, la + lb - p1 - p2, lc - ld + p2] - Master3[p1, p2, p3, -lb + p1 + p2 + p3, la + lb - p1 - p2, lc, lc - ld - p1 + p2] - Master3[p3, p1, p2, lb, ld, la + lb - p1 - p2, -lc + p1] - Master3[p3, p1, p2, lb, -ld + p2, la + lb - p1 - p2, lc] - Master3[p3, p2, p1, lb, -lc + p1, la + lb - p1 - p2, ld] - Master4[p1, p2, p3, -lb + p1 + p2 + p3, -la + p1 + p2 + p3, lc, ld] + Master4[p2, p1, p3, -lb + p1 + p2 + p3, la + lb - p1 - p2, -ld + p2, -lc + p1], 
(* top106 *)
Master1[p1, p2, p3, -lb + p1 + p2 + p3, la + lb - ld - p1, -lc + p1, ld] + Master1[p1, p2, p3, -lb + p1 + p2 + p3, la + lb - ld - p1, -lc + p1, -la - lb + p1 + p2 + p3] + Master1[p2, p1, p3, -lb + p1 + p2 + p3, la + lb - ld - p1, ld, -la - lb + lc + ld + p1 + p3] + Master1[p3, p1, p2, lb, ld, la + lb - ld - p1, lc - ld + p2] - Master2[p1, p2, p3, -lb + p1 + p2 + p3, la + lb - ld - p1, -lc + p1, -la - lb + p1 + p2 + p3] - Master2[p2, p1, p3, -lb + p1 + p2 + p3, la + lb - ld - p1, ld, -la - lb + lc + ld + p1 + p3] - Master2[p3, p1, p2, lb, ld, la + lb - ld - p1, lc - ld + p2] - Master3[p1, p2, p3, -lb + p1 + p2 + p3, la + lb - ld - p1, lc, ld] - Master3[p3, p1, p2, lb, ld, la + lb - ld - p1, la + lb - lc - ld - p3] + Master3[p3, p1, p2, lb, -ld + p2, -la + ld + p1 + p3, lc] - Master3[p3, p2, p1, lb, -lc + p1, la + lb - ld - p1, -ld + p2] + Master4[p1, p2, p3, -lb + p1 + p2 + p3, la + lb - ld - p1, lc, ld] - Master4[p2, p1, p3, -lb + p1 + p2 + p3, -la + ld + p1 + p3, -ld + p2, -lc + p1], 
(* top107 *)
-Master1[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, -la - lb + p1 + p2 + p3, lc] - Master1[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, -la - lb + p1 + p2 + p3, -lc + ld + p1] + Master2[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, -la - lb + p1 + p2 + p3, -lc + ld + p1] + Master3[p2, p1, p3, lb, -la - lb + p1 + p2 + p3, -ld + p2, -lc + p1] - Master3[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, -la + ld + p1 + p3, lc] + Master4[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, -la + ld + p1 + p3, lc], 
(* top108 *)
-Master1[p1, p2, p3, -lb + p1 + p2 + p3, lb + ld, lc, la - lc] - Master1[p1, p2, p3, -lb + p1 + p2 + p3, lb + ld, lc, -la - lb + lc - ld + p2 + p3] - Master1[p2, p1, p3, -lb + p1 + p2 + p3, lb + ld, la - lc, -lb - lc - ld + p1 + p3] - Master1[p2, p1, p3, -lb + p1 + p2 + p3, lb + ld, -la - lb + lc - ld + p2 + p3, -lb + lc - ld + p3] - Master1[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p3, -la - lb + p1 + p2 + p3, lc] - Master1[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p3, -la - lb + p1 + p2 + p3, -lc + ld + p1] - Master1[p3, p1, p2, lb, la - lc, lb + ld, -la + p1 + p2] - Master1[p3, p1, p2, lb, -la - lb + lc - ld + p2 + p3, lb + ld, la + lb + ld - p3] + Master2[p1, p2, p3, -lb + p1 + p2 + p3, lb + ld, lc, -la - lb + lc - ld + p2 + p3] + Master2[p2, p1, p3, -lb + p1 + p2 + p3, lb + ld, la - lc, -lb - lc - ld + p1 + p3] + Master2[p2, p1, p3, -lb + p1 + p2 + p3, lb + ld, -la - lb + lc - ld + p2 + p3, -lb + lc - ld + p3] + Master2[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p3, -la - lb + p1 + p2 + p3, -lc + ld + p1] + Master2[p3, p1, p2, lb, la - lc, lb + ld, -la + p1 + p2] + Master2[p3, p1, p2, lb, -la - lb + lc - ld + p2 + p3, lb + ld, la + lb + ld - p3] + Master3[p1, p2, p3, -lb + p1 + p2 + p3, lb + ld, -lc + p1, -la - lb + lc - ld + p2 + p3] + Master3[p2, p1, p3, -lb + p1 + p2 + p3, lb + ld, -la - lb + lc - ld + p2 + p3, -la - lb - ld + p1 + p3] - Master3[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p3, -la + ld + p1 + p2, lc] + Master3[p3, p1, p2, lb, la - lc, lb + ld, lb + lc + ld - p3] + Master3[p3, p1, p2, lb, -la - lb + p1 + p2 + p3, -ld + p3, -lc + p1] + Master3[p3, p2, p1, lb, lc, lb + ld, -la + lc + p2] - Master4[p1, p2, p3, -lb + p1 + p2 + p3, lb + ld, -lc + p1, -la - lb + lc - ld + p2 + p3] + Master4[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p3, -la + ld + p1 + p2, lc], 
(* top109 *)
-Master1[p1, p2, p3, -lb + p1 + p2 + p3, lb + ld, lc, -la] - Master1[p1, p2, p3, -lb + p1 + p2 + p3, lb + ld, lc, la - lb - ld + p2 + p3] - Master1[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -la + lc, lc - p1] - Master1[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, la - lc + p1, -lc + ld + p1] - Master1[p2, p1, p3, -lb + p1 + p2 + p3, lb + ld, -la, -lb - lc - ld + p1 + p3] - Master1[p2, p1, p3, -lb + p1 + p2 + p3, lb + ld, la - lb - ld + p2 + p3, -lb + lc - ld + p3] - Master1[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p3, la - lb - ld + p2 + p3, lc] - Master1[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p3, la - lb - ld + p2 + p3, -lc + ld + p1] - Master1[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, lc - p1, -la + lc + ld - p2] - Master1[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -lc + ld + p1, la - lc + ld + p1 - p2] - Master1[p3, p1, p2, lb, -la, lb + ld, la - lc + p1 + p2] - Master1[p3, p1, p2, lb, lc - p1, -ld + p2 + p3, -la + p1 + p2] - Master1[p3, p1, p2, lb, -lc + ld + p1, -ld + p2 + p3, la - ld + p2] - Master1[p3, p1, p2, lb, la - lb - ld + p2 + p3, lb + ld, -la + lb + lc + ld - p3] + Master1[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, la - lb - ld + p2 + p3, lc] + Master1[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, la - lb - ld + p2 + p3, -lc + ld + p1] + Master2[p1, p2, p3, -lb + p1 + p2 + p3, lb + ld, lc, la - lb - ld + p2 + p3] + Master2[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -la + lc, lc - p1] + Master2[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, la - lc + p1, -lc + ld + p1] + Master2[p2, p1, p3, -lb + p1 + p2 + p3, lb + ld, -la, -lb - lc - ld + p1 + p3] + Master2[p2, p1, p3, -lb + p1 + p2 + p3, lb + ld, la - lb - ld + p2 + p3, -lb + lc - ld + p3] + Master2[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p3, la - lb - ld + p2 + p3, -lc + ld + p1] + Master2[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, lc - p1, -la + lc + ld - p2] + Master2[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -lc + ld + p1, la - lc + ld + p1 - p2] + Master2[p3, p1, p2, lb, -la, lb + ld, la - lc + p1 + p2] + Master2[p3, p1, p2, lb, lc - p1, -ld + p2 + p3, -la + p1 + p2] + Master2[p3, p1, p2, lb, -lc + ld + p1, -ld + p2 + p3, la - ld + p2] + Master2[p3, p1, p2, lb, la - lb - ld + p2 + p3, lb + ld, -la + lb + lc + ld - p3] - Master2[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, la - lb - ld + p2 + p3, -lc + ld + p1] + Master3[p1, p2, p3, -lb + p1 + p2 + p3, lb + ld, -lc + p1, la - lb - ld + p2 + p3] - Master3[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, la, lc - p1] + Master3[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, la, -lc + ld + p1] - Master3[p2, p1, p3, lb, la - lb - ld + p2 + p3, -ld + p2, -lc + p1] + Master3[p2, p1, p3, -lb + p1 + p2 + p3, lb + ld, la - lb - ld + p2 + p3, la - lb - lc - ld + p1 + p3] - Master3[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p3, la + p2, lc] + Master3[p3, p1, p2, lb, -la, lb + ld, lb + lc + ld - p3] + Master3[p3, p1, p2, lb, lc - p1, -ld + p2 + p3, la - lc - ld + p1 + p2] + Master3[p3, p1, p2, lb, -lc + ld + p1, -ld + p2 + p3, -la + lc - ld + p2] + Master3[p3, p1, p2, lb, la - lb - ld + p2 + p3, -ld + p3, -lc + p1] + Master3[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, la + p3, lc] + Master3[p3, p2, p1, lb, lc, lb + ld, la + p2] + Master3[p3, p2, p1, lb, -la + lc, -ld + p2 + p3, -lc + p1 + p2] + Master3[p3, p2, p1, lb, la - lc + p1, -ld + p2 + p3, lc - ld - p1 + p2] - Master4[p1, p2, p3, -lb + p1 + p2 + p3, lb + ld, -lc + p1, la - lb - ld + p2 + p3] - Master4[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, la, -lc + ld + p1] + Master4[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p3, la + p2, lc] - Master4[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, la + p3, lc], 
(* top110 *)
-Master1[p1, p2, p3, -lb + p1 + p2 + p3, lb + ld, lc, la - lc] - Master1[p1, p2, p3, -lb + p1 + p2 + p3, lb + ld, lc, -la - lb + lc - ld + p2 + p3] - Master1[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -lc + p1, la + lb + ld - p1 - p2 - p3] - Master1[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -lc + p1, -la - lb + p1 + p2 + p3] - Master1[p2, p1, p3, -lb + p1 + p2 + p3, lb + ld, la - lc, -lb - lc - ld + p1 + p3] - Master1[p2, p1, p3, -lb + p1 + p2 + p3, lb + ld, -la - lb + lc - ld + p2 + p3, -lb + lc - ld + p3] - Master1[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p3, -la - lb + p1 + p2 + p3, lc] - Master1[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p3, -la - lb + p1 + p2 + p3, -lc + ld + p1] - Master1[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, la + lb + ld - p1 - p2 - p3, lc + ld - p2] - Master1[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -la - lb + p1 + p2 + p3, -lc + ld + p1 - p2] - Master1[p3, p1, p2, lb, la - lc, lb + ld, -la + p1 + p2] - Master1[p3, p1, p2, lb, la + lb + ld - p1 - p2 - p3, -ld + p2 + p3, -la - lb + lc - ld + p1 + 2 p2 + p3] - Master1[p3, p1, p2, lb, -la - lb + lc - ld + p2 + p3, lb + ld, la + lb + ld - p3] - Master1[p3, p1, p2, lb, -la - lb + p1 + p2 + p3, -ld + p2 + p3, la + lb - lc - p3] + Master1[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, -la - lb + p1 + p2 + p3, lc] + Master1[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, -la - lb + p1 + p2 + p3, -lc + ld + p1] + Master2[p1, p2, p3, -lb + p1 + p2 + p3, lb + ld, lc, -la - lb + lc - ld + p2 + p3] + Master2[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, lc, -la - lb + lc + p2 + p3] + Master2[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -lc + p1, -la - lb + p1 + p2 + p3] + Master2[p2, p1, p3, -lb + p1 + p2 + p3, lb + ld, la - lc, -lb - lc - ld + p1 + p3] + Master2[p2, p1, p3, -lb + p1 + p2 + p3, lb + ld, -la - lb + lc - ld + p2 + p3, -lb + lc - ld + p3] + Master2[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p3, -la - lb + p1 + p2 + p3, -lc + ld + p1] + Master2[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, la + lb + ld - p1 - p2 - p3, lc + ld - p2] + Master2[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -la - lb + p1 + p2 + p3, -lc + ld + p1 - p2] + Master2[p3, p1, p2, lb, la - lc, lb + ld, -la + p1 + p2] + Master2[p3, p1, p2, lb, la + lb + ld - p1 - p2 - p3, -ld + p2 + p3, -la - lb + lc - ld + p1 + 2 p2 + p3] + Master2[p3, p1, p2, lb, -la - lb + lc - ld + p2 + p3, lb + ld, la + lb + ld - p3] + Master2[p3, p1, p2, lb, -la - lb + p1 + p2 + p3, -ld + p2 + p3, la + lb - lc - p3] - Master2[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, -la - lb + p1 + p2 + p3, -lc + ld + p1] + Master3[p1, p2, p3, -lb + p1 + p2 + p3, lb + ld, -lc + p1, -la - lb + lc - ld + p2 + p3] + Master3[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, lc, -la - lb + p1 + p2 + p3] - Master3[p2, p1, p3, lb, -la - lb + p1 + p2 + p3, -ld + p2, -lc + p1] + Master3[p2, p1, p3, -lb + p1 + p2 + p3, lb + ld, -la - lb + lc - ld + p2 + p3, -la - lb - ld + p1 + p3] - Master3[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p3, -la + ld + p1 + p2, lc] + Master3[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -la - lb + p1 + p2 + p3, -la - lb + lc + p1 + p3] + Master3[p3, p1, p2, lb, la - lc, lb + ld, lb + lc + ld - p3] + Master3[p3, p1, p2, lb, la + lb + ld - p1 - p2 - p3, -ld + p2 + p3, -lc - ld + p1 + p2] + Master3[p3, p1, p2, lb, -la - lb + p1 + p2 + p3, -ld + p3, -lc + p1] + Master3[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, -la + ld + p1 + p3, lc] + Master3[p3, p2, p1, lb, lc, lb + ld, -la + lc + p2] + Master3[p3, p2, p1, lb, -lc + p1, -ld + p2 + p3, -la - lb - ld + p1 + 2 p2 + p3] - Master4[p1, p2, p3, -lb + p1 + p2 + p3, lb + ld, -lc + p1, -la - lb + lc - ld + p2 + p3] - Master4[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, lc, -la - lb + p1 + p2 + p3] + Master4[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p3, -la + ld + p1 + p2, lc] - Master4[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, -la + ld + p1 + p3, lc], 
(* top111 *)
Master1[p1, p2, p3, -lb + p1 + p2 + p3, lb + ld, -lc + p1, la - ld - p1] + Master1[p1, p2, p3, -lb + p1 + p2 + p3, lb + ld, -lc + p1, -la - lb + p1 + p2 + p3] + Master1[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, lc, la - lc] + Master1[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, lc, -la + lc + ld] + Master1[p2, p1, p3, -lb + p1 + p2 + p3, lb + ld, la - ld - p1, -lb + lc - ld + p3] + Master1[p2, p1, p3, -lb + p1 + p2 + p3, lb + ld, -la - lb + p1 + p2 + p3, -lb - lc - ld + p1 + p3] + Master1[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p3, -la - lb + p1 + p2 + p3, lc + ld] + Master1[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p3, -la - lb + p1 + p2 + p3, -lc + p1] + Master1[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, la - lc, -lc + ld + p1 - p2] + Master1[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -la + lc + ld, lc + ld - p2] + Master1[p3, p1, p2, lb, la - lc, -ld + p2 + p3, -la + p1 + p2] + Master1[p3, p1, p2, lb, -la + lc + ld, -ld + p2 + p3, la - ld + p2] + Master1[p3, p1, p2, lb, la - ld - p1, lb + ld, -la + lc + ld + p1 + p2] + Master1[p3, p1, p2, lb, -la - lb + p1 + p2 + p3, lb + ld, la + lb - lc - p3] - Master1[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, -la - lb + p1 + p2 + p3, lc + ld] - Master1[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, -la - lb + p1 + p2 + p3, -lc + p1] - Master2[p1, p2, p3, -lb + p1 + p2 + p3, lb + ld, -lc + p1, -la - lb + p1 + p2 + p3] - Master2[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, lc, -la + lc + ld] - Master2[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -lc + p1, la - lc] - Master2[p2, p1, p3, -lb + p1 + p2 + p3, lb + ld, la - ld - p1, -lb + lc - ld + p3] - Master2[p2, p1, p3, -lb + p1 + p2 + p3, lb + ld, -la - lb + p1 + p2 + p3, -lb - lc - ld + p1 + p3] - Master2[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p3, -la - lb + p1 + p2 + p3, lc + ld] - Master2[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, la - lc, -lc + ld + p1 - p2] - Master2[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -la + lc + ld, lc + ld - p2] - Master2[p3, p1, p2, lb, la - lc, -ld + p2 + p3, -la + p1 + p2] - Master2[p3, p1, p2, lb, -la + lc + ld, -ld + p2 + p3, la - ld + p2] - Master2[p3, p1, p2, lb, la - ld - p1, lb + ld, -la + lc + ld + p1 + p2] - Master2[p3, p1, p2, lb, -la - lb + p1 + p2 + p3, lb + ld, la + lb - lc - p3] + Master2[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, -la - lb + p1 + p2 + p3, lc + ld] - Master3[p1, p2, p3, -lb + p1 + p2 + p3, lb + ld, lc, -la - lb + p1 + p2 + p3] - Master3[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -lc + p1, -la + lc + ld] - Master3[p2, p1, p3, lb, -la + ld + p1 + p3, -ld + p2, lc] + Master3[p2, p1, p3, lb, -la - lb + p1 + p2 + p3, -ld + p2, lc] - Master3[p2, p1, p3, -lb + p1 + p2 + p3, lb + ld, -la - lb + p1 + p2 + p3, -la - lb + lc + p1 + p3] - Master3[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -la + lc + ld, -la + ld + p1 - p2] - Master3[p3, p1, p2, lb, la - lc, -ld + p2 + p3, lc - ld + p2] - Master3[p3, p1, p2, lb, la - ld - p1, lb + ld, lb - lc + ld + p1 - p3] + Master3[p3, p1, p2, lb, -la + ld + p1 + p2, -ld + p3, lc] - Master3[p3, p1, p2, lb, -la - lb + p1 + p2 + p3, -ld + p3, lc] - Master3[p3, p2, p1, lb, lc, -ld + p2 + p3, -la + lc + p2] - Master3[p3, p2, p1, lb, -lc + p1, lb + ld, -la + ld + p1 + p2] + Master4[p1, p2, p3, -lb + p1 + p2 + p3, lb + ld, lc, -la - lb + p1 + p2 + p3] + Master4[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -lc + p1, -la + lc + ld] - Master4[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p3, -la + ld + p1 + p2, -lc + p1] + Master4[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, -la + ld + p1 + p3, -lc + p1], 
(* top112 *)
Master1[p1, p2, p3, -lb + p1 + p2 + p3, lb + ld, lc, -la] + Master1[p1, p2, p3, -lb + p1 + p2 + p3, lb + ld, lc, la - lb - ld + p2 + p3] + Master1[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -la + lc, lc - p1] + Master1[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, la - lc + p1, -lc + ld + p1] + Master1[p1, p3, p2, -lb + p1 + p2 + p3, lb + ld, lc, -la] + Master1[p1, p3, p2, -lb + p1 + p2 + p3, lb + ld, lc, la - lb - ld + p2 + p3] + Master1[p1, p3, p2, -lb + p1 + p2 + p3, -ld + p2 + p3, -la + lc, lc - p1] + Master1[p1, p3, p2, -lb + p1 + p2 + p3, -ld + p2 + p3, la - lc + p1, -lc + ld + p1] + Master1[p2, p1, p3, lb, -la, lb + ld, la - lc + p1 + p3] + Master1[p2, p1, p3, lb, lc - p1, -ld + p2 + p3, -la + p1 + p3] + Master1[p2, p1, p3, lb, -lc + ld + p1, -ld + p2 + p3, la - ld + p3] + Master1[p2, p1, p3, lb, la - lb - ld + p2 + p3, lb + ld, -la + lb + lc + ld - p2] + Master1[p2, p1, p3, -lb + p1 + p2 + p3, lb + ld, -la, -lb - lc - ld + p1 + p3] + Master1[p2, p1, p3, -lb + p1 + p2 + p3, lb + ld, la - lb - ld + p2 + p3, -lb + lc - ld + p3] + Master1[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, lc - p1, -la + lc + ld - p2] + Master1[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -lc + ld + p1, la - lc + ld + p1 - p2] + Master1[p3, p1, p2, lb, -la, lb + ld, la - lc + p1 + p2] + Master1[p3, p1, p2, lb, lc - p1, -ld + p2 + p3, -la + p1 + p2] + Master1[p3, p1, p2, lb, -lc + ld + p1, -ld + p2 + p3, la - ld + p2] + Master1[p3, p1, p2, lb, la - lb - ld + p2 + p3, lb + ld, -la + lb + lc + ld - p3] + Master1[p3, p1, p2, -lb + p1 + p2 + p3, lb + ld, -la, -lb - lc - ld + p1 + p2] + Master1[p3, p1, p2, -lb + p1 + p2 + p3, lb + ld, la - lb - ld + p2 + p3, -lb + lc - ld + p2] + Master1[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2 + p3, lc - p1, -la + lc + ld - p3] + Master1[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2 + p3, -lc + ld + p1, la - lc + ld + p1 - p3] - Master2[p1, p2, p3, -lb + p1 + p2 + p3, lb + ld, lc, la - lb - ld + p2 + p3] - Master2[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -la + lc, lc - p1] - Master2[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, la - lc + p1, -lc + ld + p1] - Master2[p1, p3, p2, -lb + p1 + p2 + p3, lb + ld, lc, la - lb - ld + p2 + p3] - Master2[p1, p3, p2, -lb + p1 + p2 + p3, -ld + p2 + p3, -la + lc, lc - p1] - Master2[p1, p3, p2, -lb + p1 + p2 + p3, -ld + p2 + p3, la - lc + p1, -lc + ld + p1] - Master2[p2, p1, p3, lb, -la, lb + ld, la - lc + p1 + p3] - Master2[p2, p1, p3, lb, lc - p1, -ld + p2 + p3, -la + p1 + p3] - Master2[p2, p1, p3, lb, -lc + ld + p1, -ld + p2 + p3, la - ld + p3] - Master2[p2, p1, p3, lb, la - lb - ld + p2 + p3, lb + ld, -la + lb + lc + ld - p2] - Master2[p2, p1, p3, -lb + p1 + p2 + p3, lb + ld, -la, -lb - lc - ld + p1 + p3] - Master2[p2, p1, p3, -lb + p1 + p2 + p3, lb + ld, la - lb - ld + p2 + p3, -lb + lc - ld + p3] - Master2[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, lc - p1, -la + lc + ld - p2] - Master2[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -lc + ld + p1, la - lc + ld + p1 - p2] - Master2[p3, p1, p2, lb, -la, lb + ld, la - lc + p1 + p2] - Master2[p3, p1, p2, lb, lc - p1, -ld + p2 + p3, -la + p1 + p2] - Master2[p3, p1, p2, lb, -lc + ld + p1, -ld + p2 + p3, la - ld + p2] - Master2[p3, p1, p2, lb, la - lb - ld + p2 + p3, lb + ld, -la + lb + lc + ld - p3] - Master2[p3, p1, p2, -lb + p1 + p2 + p3, lb + ld, -la, -lb - lc - ld + p1 + p2] - Master2[p3, p1, p2, -lb + p1 + p2 + p3, lb + ld, la - lb - ld + p2 + p3, -lb + lc - ld + p2] - Master2[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2 + p3, lc - p1, -la + lc + ld - p3] - Master2[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2 + p3, -lc + ld + p1, la - lc + ld + p1 - p3] - Master3[p1, p2, p3, -lb + p1 + p2 + p3, lb + ld, -lc + p1, la - lb - ld + p2 + p3] + Master3[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, la, lc - p1] - Master3[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, la, -lc + ld + p1] - Master3[p1, p3, p2, -lb + p1 + p2 + p3, lb + ld, -lc + p1, la - lb - ld + p2 + p3] + Master3[p1, p3, p2, -lb + p1 + p2 + p3, -ld + p2 + p3, la, lc - p1] - Master3[p1, p3, p2, -lb + p1 + p2 + p3, -ld + p2 + p3, la, -lc + ld + p1] - Master3[p2, p1, p3, lb, -la, lb + ld, lb + lc + ld - p2] - Master3[p2, p1, p3, lb, lc - p1, -ld + p2 + p3, la - lc - ld + p1 + p3] - Master3[p2, p1, p3, lb, -lc + ld + p1, -ld + p2 + p3, -la + lc - ld + p3] - Master3[p2, p1, p3, -lb + p1 + p2 + p3, lb + ld, la - lb - ld + p2 + p3, la - lb - lc - ld + p1 + p3] - Master3[p2, p3, p1, lb, lc, lb + ld, la + p3] - Master3[p2, p3, p1, lb, -la + lc, -ld + p2 + p3, -lc + p1 + p3] - Master3[p2, p3, p1, lb, la - lc + p1, -ld + p2 + p3, lc - ld - p1 + p3] - Master3[p3, p1, p2, lb, -la, lb + ld, lb + lc + ld - p3] - Master3[p3, p1, p2, lb, lc - p1, -ld + p2 + p3, la - lc - ld + p1 + p2] - Master3[p3, p1, p2, lb, -lc + ld + p1, -ld + p2 + p3, -la + lc - ld + p2] - Master3[p3, p1, p2, -lb + p1 + p2 + p3, lb + ld, la - lb - ld + p2 + p3, la - lb - lc - ld + p1 + p2] - Master3[p3, p2, p1, lb, lc, lb + ld, la + p2] - Master3[p3, p2, p1, lb, -la + lc, -ld + p2 + p3, -lc + p1 + p2] - Master3[p3, p2, p1, lb, la - lc + p1, -ld + p2 + p3, lc - ld - p1 + p2] + Master4[p1, p2, p3, -lb + p1 + p2 + p3, lb + ld, -lc + p1, la - lb - ld + p2 + p3] + Master4[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, la, -lc + ld + p1] + Master4[p1, p3, p2, -lb + p1 + p2 + p3, lb + ld, -lc + p1, la - lb - ld + p2 + p3] + Master4[p1, p3, p2, -lb + p1 + p2 + p3, -ld + p2 + p3, la, -lc + ld + p1], 
(* top113 *)
Master1[p1, p2, p3, -lb + p1 + p2 + p3, lb + ld, lc, la - lc] + Master1[p1, p2, p3, -lb + p1 + p2 + p3, lb + ld, lc, -la - lb + lc - ld + p2 + p3] + Master1[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -lc + p1, la + lb + ld - p1 - p2 - p3] + Master1[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -lc + p1, -la - lb + p1 + p2 + p3] + Master1[p1, p3, p2, -lb + p1 + p2 + p3, lb + ld, lc, la - lc] + Master1[p1, p3, p2, -lb + p1 + p2 + p3, lb + ld, lc, -la - lb + lc - ld + p2 + p3] + Master1[p1, p3, p2, -lb + p1 + p2 + p3, -ld + p2 + p3, -lc + p1, la + lb + ld - p1 - p2 - p3] + Master1[p1, p3, p2, -lb + p1 + p2 + p3, -ld + p2 + p3, -lc + p1, -la - lb + p1 + p2 + p3] + Master1[p2, p1, p3, lb, la - lc, lb + ld, -la + p1 + p3] + Master1[p2, p1, p3, lb, la + lb + ld - p1 - p2 - p3, -ld + p2 + p3, -la - lb + lc - ld + p1 + p2 + 2 p3] + Master1[p2, p1, p3, lb, -la - lb + lc - ld + p2 + p3, lb + ld, la + lb + ld - p2] + Master1[p2, p1, p3, lb, -la - lb + p1 + p2 + p3, -ld + p2 + p3, la + lb - lc - p2] + Master1[p2, p1, p3, -lb + p1 + p2 + p3, lb + ld, la - lc, -lb - lc - ld + p1 + p3] + Master1[p2, p1, p3, -lb + p1 + p2 + p3, lb + ld, -la - lb + lc - ld + p2 + p3, -lb + lc - ld + p3] + Master1[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, la + lb + ld - p1 - p2 - p3, lc + ld - p2] + Master1[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -la - lb + p1 + p2 + p3, -lc + ld + p1 - p2] + Master1[p3, p1, p2, lb, la - lc, lb + ld, -la + p1 + p2] + Master1[p3, p1, p2, lb, la + lb + ld - p1 - p2 - p3, -ld + p2 + p3, -la - lb + lc - ld + p1 + 2 p2 + p3] + Master1[p3, p1, p2, lb, -la - lb + lc - ld + p2 + p3, lb + ld, la + lb + ld - p3] + Master1[p3, p1, p2, lb, -la - lb + p1 + p2 + p3, -ld + p2 + p3, la + lb - lc - p3] + Master1[p3, p1, p2, -lb + p1 + p2 + p3, lb + ld, la - lc, -lb - lc - ld + p1 + p2] + Master1[p3, p1, p2, -lb + p1 + p2 + p3, lb + ld, -la - lb + lc - ld + p2 + p3, -lb + lc - ld + p2] + Master1[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2 + p3, la + lb + ld - p1 - p2 - p3, lc + ld - p3] + Master1[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2 + p3, -la - lb + p1 + p2 + p3, -lc + ld + p1 - p3] - Master2[p1, p2, p3, -lb + p1 + p2 + p3, lb + ld, lc, -la - lb + lc - ld + p2 + p3] - Master2[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, lc, -la - lb + lc + p2 + p3] - Master2[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -lc + p1, -la - lb + p1 + p2 + p3] - Master2[p1, p3, p2, -lb + p1 + p2 + p3, lb + ld, lc, -la - lb + lc - ld + p2 + p3] - Master2[p1, p3, p2, -lb + p1 + p2 + p3, -ld + p2 + p3, lc, -la - lb + lc + p2 + p3] - Master2[p1, p3, p2, -lb + p1 + p2 + p3, -ld + p2 + p3, -lc + p1, -la - lb + p1 + p2 + p3] - Master2[p2, p1, p3, lb, la - lc, lb + ld, -la + p1 + p3] - Master2[p2, p1, p3, lb, la + lb + ld - p1 - p2 - p3, -ld + p2 + p3, -la - lb + lc - ld + p1 + p2 + 2 p3] - Master2[p2, p1, p3, lb, -la - lb + lc - ld + p2 + p3, lb + ld, la + lb + ld - p2] - Master2[p2, p1, p3, lb, -la - lb + p1 + p2 + p3, -ld + p2 + p3, la + lb - lc - p2] - Master2[p2, p1, p3, -lb + p1 + p2 + p3, lb + ld, la - lc, -lb - lc - ld + p1 + p3] - Master2[p2, p1, p3, -lb + p1 + p2 + p3, lb + ld, -la - lb + lc - ld + p2 + p3, -lb + lc - ld + p3] - Master2[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, la + lb + ld - p1 - p2 - p3, lc + ld - p2] - Master2[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -la - lb + p1 + p2 + p3, -lc + ld + p1 - p2] - Master2[p3, p1, p2, lb, la - lc, lb + ld, -la + p1 + p2] - Master2[p3, p1, p2, lb, la + lb + ld - p1 - p2 - p3, -ld + p2 + p3, -la - lb + lc - ld + p1 + 2 p2 + p3] - Master2[p3, p1, p2, lb, -la - lb + lc - ld + p2 + p3, lb + ld, la + lb + ld - p3] - Master2[p3, p1, p2, lb, -la - lb + p1 + p2 + p3, -ld + p2 + p3, la + lb - lc - p3] - Master2[p3, p1, p2, -lb + p1 + p2 + p3, lb + ld, la - lc, -lb - lc - ld + p1 + p2] - Master2[p3, p1, p2, -lb + p1 + p2 + p3, lb + ld, -la - lb + lc - ld + p2 + p3, -lb + lc - ld + p2] - Master2[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2 + p3, la + lb + ld - p1 - p2 - p3, lc + ld - p3] - Master2[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2 + p3, -la - lb + p1 + p2 + p3, -lc + ld + p1 - p3] - Master3[p1, p2, p3, -lb + p1 + p2 + p3, lb + ld, -lc + p1, -la - lb + lc - ld + p2 + p3] - Master3[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, lc, -la - lb + p1 + p2 + p3] - Master3[p1, p3, p2, -lb + p1 + p2 + p3, lb + ld, -lc + p1, -la - lb + lc - ld + p2 + p3] - Master3[p1, p3, p2, -lb + p1 + p2 + p3, -ld + p2 + p3, lc, -la - lb + p1 + p2 + p3] - Master3[p2, p1, p3, lb, la - lc, lb + ld, lb + lc + ld - p2] - Master3[p2, p1, p3, lb, la + lb + ld - p1 - p2 - p3, -ld + p2 + p3, -lc - ld + p1 + p3] - Master3[p2, p1, p3, -lb + p1 + p2 + p3, lb + ld, -la - lb + lc - ld + p2 + p3, -la - lb - ld + p1 + p3] - Master3[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -la - lb + p1 + p2 + p3, -la - lb + lc + p1 + p3] - Master3[p2, p3, p1, lb, lc, lb + ld, -la + lc + p3] - Master3[p2, p3, p1, lb, -lc + p1, -ld + p2 + p3, -la - lb - ld + p1 + p2 + 2 p3] - Master3[p3, p1, p2, lb, la - lc, lb + ld, lb + lc + ld - p3] - Master3[p3, p1, p2, lb, la + lb + ld - p1 - p2 - p3, -ld + p2 + p3, -lc - ld + p1 + p2] - Master3[p3, p1, p2, -lb + p1 + p2 + p3, lb + ld, -la - lb + lc - ld + p2 + p3, -la - lb - ld + p1 + p2] - Master3[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2 + p3, -la - lb + p1 + p2 + p3, -la - lb + lc + p1 + p2] - Master3[p3, p2, p1, lb, lc, lb + ld, -la + lc + p2] - Master3[p3, p2, p1, lb, -lc + p1, -ld + p2 + p3, -la - lb - ld + p1 + 2 p2 + p3] + Master4[p1, p2, p3, -lb + p1 + p2 + p3, lb + ld, -lc + p1, -la - lb + lc - ld + p2 + p3] + Master4[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, lc, -la - lb + p1 + p2 + p3] + Master4[p1, p3, p2, -lb + p1 + p2 + p3, lb + ld, -lc + p1, -la - lb + lc - ld + p2 + p3] + Master4[p1, p3, p2, -lb + p1 + p2 + p3, -ld + p2 + p3, lc, -la - lb + p1 + p2 + p3], 
(* top114 *)
-Master1[p1, p2, p3, -lb + p1 + p2 + p3, lb + ld, -lc + p1, la - ld - p1] - Master1[p1, p2, p3, -lb + p1 + p2 + p3, lb + ld, -lc + p1, -la - lb + p1 + p2 + p3] - Master1[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, lc, la - lc] - Master1[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, lc, -la + lc + ld] - Master1[p1, p3, p2, -lb + p1 + p2 + p3, lb + ld, -lc + p1, la - ld - p1] - Master1[p1, p3, p2, -lb + p1 + p2 + p3, lb + ld, -lc + p1, -la - lb + p1 + p2 + p3] - Master1[p1, p3, p2, -lb + p1 + p2 + p3, -ld + p2 + p3, lc, la - lc] - Master1[p1, p3, p2, -lb + p1 + p2 + p3, -ld + p2 + p3, lc, -la + lc + ld] - Master1[p2, p1, p3, lb, la - lc, -ld + p2 + p3, -la + p1 + p3] - Master1[p2, p1, p3, lb, -la + lc + ld, -ld + p2 + p3, la - ld + p3] - Master1[p2, p1, p3, lb, la - ld - p1, lb + ld, -la + lc + ld + p1 + p3] - Master1[p2, p1, p3, lb, -la - lb + p1 + p2 + p3, lb + ld, la + lb - lc - p2] - Master1[p2, p1, p3, -lb + p1 + p2 + p3, lb + ld, la - ld - p1, -lb + lc - ld + p3] - Master1[p2, p1, p3, -lb + p1 + p2 + p3, lb + ld, -la - lb + p1 + p2 + p3, -lb - lc - ld + p1 + p3] - Master1[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, la - lc, -lc + ld + p1 - p2] - Master1[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -la + lc + ld, lc + ld - p2] - Master1[p3, p1, p2, lb, la - lc, -ld + p2 + p3, -la + p1 + p2] - Master1[p3, p1, p2, lb, -la + lc + ld, -ld + p2 + p3, la - ld + p2] - Master1[p3, p1, p2, lb, la - ld - p1, lb + ld, -la + lc + ld + p1 + p2] - Master1[p3, p1, p2, lb, -la - lb + p1 + p2 + p3, lb + ld, la + lb - lc - p3] - Master1[p3, p1, p2, -lb + p1 + p2 + p3, lb + ld, la - ld - p1, -lb + lc - ld + p2] - Master1[p3, p1, p2, -lb + p1 + p2 + p3, lb + ld, -la - lb + p1 + p2 + p3, -lb - lc - ld + p1 + p2] - Master1[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2 + p3, la - lc, -lc + ld + p1 - p3] - Master1[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2 + p3, -la + lc + ld, lc + ld - p3] + Master2[p1, p2, p3, -lb + p1 + p2 + p3, lb + ld, -lc + p1, -la - lb + p1 + p2 + p3] + Master2[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, lc, -la + lc + ld] + Master2[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -lc + p1, la - lc] + Master2[p1, p3, p2, -lb + p1 + p2 + p3, lb + ld, -lc + p1, -la - lb + p1 + p2 + p3] + Master2[p1, p3, p2, -lb + p1 + p2 + p3, -ld + p2 + p3, lc, -la + lc + ld] + Master2[p1, p3, p2, -lb + p1 + p2 + p3, -ld + p2 + p3, -lc + p1, la - lc] + Master2[p2, p1, p3, lb, la - lc, -ld + p2 + p3, -la + p1 + p3] + Master2[p2, p1, p3, lb, -la + lc + ld, -ld + p2 + p3, la - ld + p3] + Master2[p2, p1, p3, lb, la - ld - p1, lb + ld, -la + lc + ld + p1 + p3] + Master2[p2, p1, p3, lb, -la - lb + p1 + p2 + p3, lb + ld, la + lb - lc - p2] + Master2[p2, p1, p3, -lb + p1 + p2 + p3, lb + ld, la - ld - p1, -lb + lc - ld + p3] + Master2[p2, p1, p3, -lb + p1 + p2 + p3, lb + ld, -la - lb + p1 + p2 + p3, -lb - lc - ld + p1 + p3] + Master2[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, la - lc, -lc + ld + p1 - p2] + Master2[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -la + lc + ld, lc + ld - p2] + Master2[p3, p1, p2, lb, la - lc, -ld + p2 + p3, -la + p1 + p2] + Master2[p3, p1, p2, lb, -la + lc + ld, -ld + p2 + p3, la - ld + p2] + Master2[p3, p1, p2, lb, la - ld - p1, lb + ld, -la + lc + ld + p1 + p2] + Master2[p3, p1, p2, lb, -la - lb + p1 + p2 + p3, lb + ld, la + lb - lc - p3] + Master2[p3, p1, p2, -lb + p1 + p2 + p3, lb + ld, la - ld - p1, -lb + lc - ld + p2] + Master2[p3, p1, p2, -lb + p1 + p2 + p3, lb + ld, -la - lb + p1 + p2 + p3, -lb - lc - ld + p1 + p2] + Master2[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2 + p3, la - lc, -lc + ld + p1 - p3] + Master2[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2 + p3, -la + lc + ld, lc + ld - p3] + Master3[p1, p2, p3, -lb + p1 + p2 + p3, lb + ld, lc, -la - lb + p1 + p2 + p3] + Master3[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -lc + p1, -la + lc + ld] + Master3[p1, p3, p2, -lb + p1 + p2 + p3, lb + ld, lc, -la - lb + p1 + p2 + p3] + Master3[p1, p3, p2, -lb + p1 + p2 + p3, -ld + p2 + p3, -lc + p1, -la + lc + ld] + Master3[p2, p1, p3, lb, la - lc, -ld + p2 + p3, lc - ld + p3] + Master3[p2, p1, p3, lb, la - ld - p1, lb + ld, lb - lc + ld + p1 - p2] + Master3[p2, p1, p3, -lb + p1 + p2 + p3, lb + ld, -la - lb + p1 + p2 + p3, -la - lb + lc + p1 + p3] + Master3[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -la + lc + ld, -la + ld + p1 - p2] + Master3[p2, p3, p1, lb, lc, -ld + p2 + p3, -la + lc + p3] + Master3[p2, p3, p1, lb, -lc + p1, lb + ld, -la + ld + p1 + p3] + Master3[p3, p1, p2, lb, la - lc, -ld + p2 + p3, lc - ld + p2] + Master3[p3, p1, p2, lb, la - ld - p1, lb + ld, lb - lc + ld + p1 - p3] + Master3[p3, p1, p2, -lb + p1 + p2 + p3, lb + ld, -la - lb + p1 + p2 + p3, -la - lb + lc + p1 + p2] + Master3[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2 + p3, -la + lc + ld, -la + ld + p1 - p3] + Master3[p3, p2, p1, lb, lc, -ld + p2 + p3, -la + lc + p2] + Master3[p3, p2, p1, lb, -lc + p1, lb + ld, -la + ld + p1 + p2] - Master4[p1, p2, p3, -lb + p1 + p2 + p3, lb + ld, lc, -la - lb + p1 + p2 + p3] - Master4[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -lc + p1, -la + lc + ld] - Master4[p1, p3, p2, -lb + p1 + p2 + p3, lb + ld, lc, -la - lb + p1 + p2 + p3] - Master4[p1, p3, p2, -lb + p1 + p2 + p3, -ld + p2 + p3, -lc + p1, -la + lc + ld], 
(* top115 *)
Master1[p1, p2, p3, la, lb, lc, ld], 
(* top116 *)
-Master1[p1, p2, p3, la, lb, lc, ld], 
(* top117 *)
Master1[p1, p2, p3, la, lb, lc, -lb - ld + p2 + p3] - Master2[p1, p2, p3, la, lb, lc, -lb - ld + p2 + p3], 
(* top118 *)
Master1[p1, p2, p3, la, lb, lc, ld] + Master1[p1, p2, p3, la, lb, lc, -lb - ld + p2 + p3] - Master2[p1, p2, p3, la, lb, lc, -lb - ld + p2 + p3] - Master3[p3, p2, p1, -la + p1 + p2 + p3, lc, lb, -ld + p2], 
(* top119 *)
-Master1[p1, p2, p3, la, lb, lc, ld] + Master2[p1, p2, p3, la, lb, lc, ld] + Master3[p3, p2, p1, -la + p1 + p2 + p3, lc, lb, -ld + p2], 
(* top120 *)
-Master1[p1, p2, p3, la, lb, lc, ld], 
(* top121 *)
Master1[p1, p2, p3, la, lb, lc, ld] - Master1[p1, p3, p2, la, -lb - ld + p2 + p3, lc, ld] - Master2[p1, p2, p3, la, lb, lc, ld] + Master2[p1, p3, p2, la, -lb - ld + p2 + p3, lc, ld], 
(* top122 *)
-Master1[p3, p2, p1, -la + p1 + p2 + p3, lc, lb, -ld + p2] + Master2[p1, p2, p3, la, lb, lc, ld], 
(* top123 *)
-Master1[p1, p3, p2, la, -la - lb + p1 + p2 + p3, lc, la - ld - p1] - Master1[p2, p3, p1, -la + p1 + p2 + p3, lc, -la - lb + p1 + p2 + p3, -ld + p3] + Master2[p1, p3, p2, la, -la - lb + p1 + p2 + p3, lc, la - ld - p1], 
(* top124 *)
-Master1[p1, p2, p3, la, lb, lc, ld] + Master1[p2, p3, p1, -la + p1 + p2 + p3, lc, -lb - ld + p2 + p3, -ld + p3] - Master2[p1, p3, p2, la, -lb - ld + p2 + p3, lc, ld], 
(* top125 *)
-Master1[p1, p3, p2, la, -ld + p2, lc, lb + ld] + Master1[p1, p3, p2, la, -lb - ld + p2 + p3, lc, ld] - Master1[p2, p3, p1, -la + p1 + p2 + p3, lc, -ld + p2, lb - lc + p1] - Master1[p3, p2, p1, -la + p1 + p2 + p3, lc, -lb + p3, -lc + ld + p1] - Master1[p3, p2, p1, -la + p1 + p2 + p3, lc, -lb + p3, -ld + p2] + Master2[p1, p3, p2, la, -ld + p2, lc, lb + ld] - Master2[p1, p3, p2, la, -lb - ld + p2 + p3, lc, ld] + Master2[p2, p3, p1, -la + p1 + p2 + p3, lc, -ld + p2, lb - lc + p1] + Master2[p3, p2, p1, -la + p1 + p2 + p3, lc, -lb + p3, -lc + ld + p1] + Master3[p1, p2, p3, la, -lb + p3, lc, ld] + Master3[p1, p3, p2, la, -ld + p2, lc, -lb + lc - p1 + p3] - Master3[p2, p3, p1, -la + p1 + p2 + p3, lc, -lb - ld + p2 + p3, -ld + p3], 
(* top126 *)
Master1[p1, p2, p3, la, -la + lb + ld + p1, lc, la - ld - p1] - Master1[p1, p3, p2, la, -lb + p2 + p3, lc, la - ld - p1] - Master2[p1, p2, p3, la, -la + lb + ld + p1, lc, la - ld - p1] + Master2[p1, p3, p2, la, -lb + p2 + p3, lc, la - ld - p1], 
(* top127 *)
-Master4[p2, p3, p1, -la + p1 + p2 + p3, lc, lb + ld - p3, lb] + Master4[p3, p2, p1, -la + p1 + p2 + p3, lc, -lb + p3, -lb - ld + p2 + p3], 
(* top128 *)
Master1[p1, p2, p3, la, -la + lc - ld + p2 + p3, lc, la + lb - lc + ld - p2 - p3] + Master1[p1, p2, p3, la, -la + lc - ld + p2 + p3, lc, -lb + p2 + p3] - Master1[p1, p3, p2, la, lb - p3, lc, la - lc + ld] - Master1[p2, p3, p1, -la + p1 + p2 + p3, lc, lb - p3, la + lb - lc + ld - p2 - p3] - Master1[p2, p3, p1, -la + p1 + p2 + p3, lc, lb - p3, -la - lb - ld + p1 + p2 + 2 p3] - Master1[p3, p2, p1, -la + p1 + p2 + p3, lc, -la - lb + lc - ld + p2 + 2 p3, lb - lc + p1 - p3] - Master1[p3, p2, p1, -la + p1 + p2 + p3, lc, -la - lb + lc - ld + p2 + 2 p3, -lb + p2 + p3] - Master2[p1, p2, p3, la, -la + lc - ld + p2 + p3, lc, la + lb - lc + ld - p2 - p3] + Master2[p1, p3, p2, la, lb - p3, lc, la - lc + ld] + Master2[p2, p3, p1, -la + p1 + p2 + p3, lc, lb - p3, -la - lb - ld + p1 + p2 + 2 p3] + Master2[p3, p2, p1, -la + p1 + p2 + p3, lc, -la - lb + lc - ld + p2 + 2 p3, lb - lc + p1 - p3] + Master3[p1, p2, p3, la, -la - lb + lc - ld + p2 + 2 p3, lc, lb - p3] + Master3[p1, p3, p2, la, lb - p3, lc, -la - lb + lc - ld + p2 + 2 p3] - Master3[p3, p2, p1, -la + p1 + p2 + p3, lc, -la + lc - ld + p2 + p3, lb - p3], 
(* top129 *)
Master2[p1, p2, p3, la, lb, lc, ld] + Master2[p1, p3, p2, la, lb, lc, ld], 
(* top130 *)
Master1[p1, p2, p3, la, -ld + p3, lc, lb + ld] - Master1[p1, p2, p3, la, -lb - ld + p2 + p3, lc, ld] + Master1[p1, p3, p2, la, -ld + p2, lc, lb + ld] - Master1[p1, p3, p2, la, -lb - ld + p2 + p3, lc, ld] + Master1[p2, p3, p1, -la + p1 + p2 + p3, lc, -lb + p2, -lc + ld + p1] + Master1[p2, p3, p1, -la + p1 + p2 + p3, lc, -lb + p2, -ld + p3] + Master1[p2, p3, p1, -la + p1 + p2 + p3, lc, -ld + p2, lb - lc + p1] + Master1[p3, p2, p1, -la + p1 + p2 + p3, lc, -lb + p3, -lc + ld + p1] + Master1[p3, p2, p1, -la + p1 + p2 + p3, lc, -lb + p3, -ld + p2] + Master1[p3, p2, p1, -la + p1 + p2 + p3, lc, -ld + p3, lb - lc + p1] - Master2[p1, p2, p3, la, -ld + p3, lc, lb + ld] + Master2[p1, p2, p3, la, -lb - ld + p2 + p3, lc, ld] - Master2[p1, p3, p2, la, -ld + p2, lc, lb + ld] + Master2[p1, p3, p2, la, -lb - ld + p2 + p3, lc, ld] - Master2[p2, p3, p1, -la + p1 + p2 + p3, lc, -lb + p2, -lc + ld + p1] - Master2[p2, p3, p1, -la + p1 + p2 + p3, lc, -ld + p2, lb - lc + p1] - Master2[p3, p2, p1, -la + p1 + p2 + p3, lc, -lb + p3, -lc + ld + p1] - Master2[p3, p2, p1, -la + p1 + p2 + p3, lc, -ld + p3, lb - lc + p1] - Master3[p1, p2, p3, la, -lb + p3, lc, ld] - Master3[p1, p2, p3, la, -ld + p3, lc, -lb + lc - p1 + p2] - Master3[p1, p3, p2, la, -lb + p2, lc, ld] - Master3[p1, p3, p2, la, -ld + p2, lc, -lb + lc - p1 + p3] + Master3[p2, p3, p1, -la + p1 + p2 + p3, lc, -lb - ld + p2 + p3, -ld + p3] + Master3[p3, p2, p1, -la + p1 + p2 + p3, lc, -lb - ld + p2 + p3, -ld + p2], 
(* top131 *)
Master1[p1, p2, p3, la, lb - p2, lc, la - lc + ld] - Master1[p1, p2, p3, la, -la + lc - ld + p2 + p3, lc, la + lb - lc + ld - p2 - p3] - Master1[p1, p2, p3, la, -la + lc - ld + p2 + p3, lc, -lb + p2 + p3] + Master1[p1, p3, p2, la, lb - p3, lc, la - lc + ld] - Master1[p1, p3, p2, la, -la + lc - ld + p2 + p3, lc, la + lb - lc + ld - p2 - p3] - Master1[p1, p3, p2, la, -la + lc - ld + p2 + p3, lc, -lb + p2 + p3] + Master1[p2, p3, p1, -la + p1 + p2 + p3, lc, lb - p3, la + lb - lc + ld - p2 - p3] + Master1[p2, p3, p1, -la + p1 + p2 + p3, lc, lb - p3, -la - lb - ld + p1 + p2 + 2 p3] + Master1[p2, p3, p1, -la + p1 + p2 + p3, lc, -la - lb + lc - ld + 2 p2 + p3, lb - lc + p1 - p2] + Master1[p2, p3, p1, -la + p1 + p2 + p3, lc, -la - lb + lc - ld + 2 p2 + p3, -lb + p2 + p3] + Master1[p3, p2, p1, -la + p1 + p2 + p3, lc, lb - p2, la + lb - lc + ld - p2 - p3] + Master1[p3, p2, p1, -la + p1 + p2 + p3, lc, lb - p2, -la - lb - ld + p1 + 2 p2 + p3] + Master1[p3, p2, p1, -la + p1 + p2 + p3, lc, -la - lb + lc - ld + p2 + 2 p3, lb - lc + p1 - p3] + Master1[p3, p2, p1, -la + p1 + p2 + p3, lc, -la - lb + lc - ld + p2 + 2 p3, -lb + p2 + p3] - Master2[p1, p2, p3, la, lb - p2, lc, la - lc + ld] + Master2[p1, p2, p3, la, -la + lc - ld + p2 + p3, lc, la + lb - lc + ld - p2 - p3] - Master2[p1, p3, p2, la, lb - p3, lc, la - lc + ld] + Master2[p1, p3, p2, la, -la + lc - ld + p2 + p3, lc, la + lb - lc + ld - p2 - p3] - Master2[p2, p3, p1, -la + p1 + p2 + p3, lc, lb - p3, -la - lb - ld + p1 + p2 + 2 p3] - Master2[p2, p3, p1, -la + p1 + p2 + p3, lc, -la - lb + lc - ld + 2 p2 + p3, lb - lc + p1 - p2] - Master2[p3, p2, p1, -la + p1 + p2 + p3, lc, lb - p2, -la - lb - ld + p1 + 2 p2 + p3] - Master2[p3, p2, p1, -la + p1 + p2 + p3, lc, -la - lb + lc - ld + p2 + 2 p3, lb - lc + p1 - p3] - Master3[p1, p2, p3, la, lb - p2, lc, -la - lb + lc - ld + 2 p2 + p3] - Master3[p1, p2, p3, la, -la - lb + lc - ld + p2 + 2 p3, lc, lb - p3] - Master3[p1, p3, p2, la, lb - p3, lc, -la - lb + lc - ld + p2 + 2 p3] - Master3[p1, p3, p2, la, -la - lb + lc - ld + 2 p2 + p3, lc, lb - p2] + Master3[p2, p3, p1, -la + p1 + p2 + p3, lc, -la + lc - ld + p2 + p3, lb - p2] + Master3[p3, p2, p1, -la + p1 + p2 + p3, lc, -la + lc - ld + p2 + p3, lb - p3], 
(* top132 *)
Master1[p1, p2, p3, la, lb + ld - p2, lc - ld, -lb - 2 ld + 2 p2 + p3] - Master1[p1, p3, p2, la, -ld + p2, -lc + ld + p1, lb + 2 ld - p2] + Master1[p2, p1, p3, la, lb + ld - p2, ld, lc - ld] + Master1[p2, p1, p3, la, lb + ld - p2, ld, -lb - lc + p1 + p2 + p3] - Master1[p2, p3, p1, -la + p1 + p2 + p3, -lc + ld + p1, -ld + p2, lb + lc - p2] - Master1[p3, p1, p2, la, -ld + p2, -lb - ld + p2 + p3, lc] - Master1[p3, p1, p2, la, -ld + p2, -lb - ld + p2 + p3, -lc + ld + p1] + Master1[p3, p2, p1, -la + p1 + p2 + p3, lc - ld, lb + ld - p2, -lc + p1 + p2] - Master2[p1, p2, p3, la, lb + ld - p2, lc - ld, -lb - 2 ld + 2 p2 + p3] + Master2[p1, p3, p2, la, -ld + p2, -lc + ld + p1, lb + 2 ld - p2] - Master2[p2, p1, p3, la, lb + ld - p2, ld, -lb - lc + p1 + p2 + p3] + Master2[p2, p3, p1, -la + p1 + p2 + p3, -lc + ld + p1, -ld + p2, lb + lc - p2] + Master2[p3, p1, p2, la, -ld + p2, -lb - ld + p2 + p3, lc] - Master2[p3, p2, p1, -la + p1 + p2 + p3, lc - ld, lb + ld - p2, -lc + p1 + p2] + Master3[p2, p1, p3, -la + p1 + p2 + p3, -lb - ld + p2 + p3, -ld + p2, lc - ld] + Master3[p2, p3, p1, -la + p1 + p2 + p3, -lc + ld + p1, -ld + p2, -lb - 2 ld + p2 + p3] + Master3[p3, p1, p2, la, -ld + p2, lb + ld - p2, -lc + ld + p1] - Master3[p3, p1, p2, -la + p1 + p2 + p3, ld, lb + ld - p2, -lc + ld + p1] - Master3[p3, p2, p1, -la + p1 + p2 + p3, lc - ld, lb + ld - p2, lb + 2 ld - p2 - p3] - Master4[p3, p1, p2, la, -ld + p2, lb + ld - p2, -lc + ld + p1], 
(* top133 *)
Master4[p2, p3, p1, -la + p1 + p2 + p3, lc, -lb - lc + p1 + p2 + p3, ld - p2] - Master4[p3, p2, p1, -la + p1 + p2 + p3, lc, -ld + p2 + p3, -lb - lc - ld + p1 + 2 p2 + p3], 
(* top134 *)
Master1[p1, p2, p3, la, lb, lc, ld] + Master1[p2, p1, p3, la, lb, -lb - ld + p2 + p3, -lb + lc - ld + p3] + Master1[p3, p1, p2, -la + p1 + p2 + p3, -lb - ld + p2 + p3, lb, lb + lc - p3] - Master2[p1, p2, p3, la, lb, lc, ld] - Master2[p2, p1, p3, la, lb, -lb - ld + p2 + p3, -lb + lc - ld + p3] - Master2[p3, p1, p2, -la + p1 + p2 + p3, -lb - ld + p2 + p3, lb, lb + lc - p3] - Master3[p1, p2, p3, la, lb, -lc + ld + p1, -lb - ld + p2 + p3] - Master3[p2, p1, p3, la, lb, -lb - ld + p2 + p3, -lb - lc + p1 + p3] - Master3[p3, p2, p1, -la + p1 + p2 + p3, lc, lb, -ld + p2] + Master4[p1, p2, p3, la, lb, -lc + ld + p1, -lb - ld + p2 + p3], 
(* top135 *)
Master3[p2, p1, p3, la, lb, -lb - lc + p1 + p2 + p3, ld + p1] + Master3[p2, p1, p3, -la + p1 + p2 + p3, lb, -lb - lc + p1 + p2 + p3, ld + p1] - Master3[p2, p3, p1, la, ld + p1, lc - ld - p1, lb] - Master3[p2, p3, p1, -la + p1 + p2 + p3, ld + p1, lc - ld - p1, lb] + Master4[p1, p3, p2, -la + p1 + p2 + p3, lc - ld - p1, ld + p1, -lb + p3] - Master4[p2, p1, p3, la, lb, -lb - lc + p1 + p2 + p3, ld + p1] + Master4[p2, p3, p1, -la + p1 + p2 + p3, ld + p1, lc - ld - p1, lb] - Master4[p3, p1, p2, la, -lb - lc + p1 + p2 + p3, lb, -ld], 
(* top136 *)
-Master1[p3, p1, p2, la, -lb - ld + p2 + p3, la - lc, lb - p3] + Master1[p3, p2, p1, -la + p1 + p2 + p3, ld + p1, -la + lb + lc, lb - p3] + Master2[p3, p1, p2, la, -lb - ld + p2 + p3, la - lc, lb - p3] - Master2[p3, p2, p1, -la + p1 + p2 + p3, ld + p1, -la + lb + lc, lb - p3] - Master3[p1, p2, p3, la, -la + lb + lc, ld + p1, -lb + p2 + p3] + Master3[p2, p1, p3, -la + p1 + p2 + p3, la - lc, -lb - ld + p2 + p3, -lb + p1 + p3] - Master3[p3, p1, p2, -la + p1 + p2 + p3, -lb - ld + p2 + p3, -la + lb + lc, ld + p1] + Master3[p3, p2, p1, la, ld + p1, la - lc, -lb - ld + p2 + p3] - Master4[p1, p2, p3, -la + p1 + p2 + p3, la - lc, ld + p1, lb + ld - p3] + Master4[p2, p1, p3, la, -la + lb + lc, -lb - ld + p2 + p3, -ld], 
(* top137 *)
-Master3[p2, p1, p3, la, -lb - ld + p3, -lc + ld + p1 + p2, ld + p1] - Master3[p2, p1, p3, la, -lc + ld + p1 + p3, -lb - ld + p2, -ld] - Master3[p2, p1, p3, -la + p1 + p2 + p3, lb - p2, lc + p2, ld + p1] - Master3[p2, p1, p3, -la + p1 + p2 + p3, lc + p3, lb - p3, -ld] - Master3[p3, p1, p2, la, -lb - ld + p2, -lc + ld + p1 + p3, ld + p1] - Master3[p3, p1, p2, la, -lc + ld + p1 + p2, -lb - ld + p3, -ld] - Master3[p3, p1, p2, -la + p1 + p2 + p3, lc + p2, lb - p2, -ld] - Master3[p3, p1, p2, -la + p1 + p2 + p3, lb - p3, lc + p3, ld + p1] - Master4[p1, p2, p3, la, -lb - lc + p1 + p2 + p3, ld + p1, lb + ld] - Master4[p1, p2, p3, -la + p1 + p2 + p3, lb + lc, ld + p1, -lb + p2 + p3] - Master4[p1, p3, p2, la, -lb - lc + p1 + p2 + p3, ld + p1, lb + ld] - Master4[p1, p3, p2, -la + p1 + p2 + p3, lb + lc, ld + p1, -lb + p2 + p3] + Master4[p2, p1, p3, la, -lb - ld + p3, -lc + ld + p1 + p2, ld + p1] + Master4[p2, p1, p3, la, -lc + ld + p1 + p3, -lb - ld + p2, -ld] + Master4[p2, p1, p3, -la + p1 + p2 + p3, lb - p2, lc + p2, ld + p1] + Master4[p2, p1, p3, -la + p1 + p2 + p3, lc + p3, lb - p3, -ld] + Master4[p3, p1, p2, la, -lb - ld + p2, -lc + ld + p1 + p3, ld + p1] + Master4[p3, p1, p2, la, -lc + ld + p1 + p2, -lb - ld + p3, -ld] + Master4[p3, p1, p2, -la + p1 + p2 + p3, lc + p2, lb - p2, -ld] + Master4[p3, p1, p2, -la + p1 + p2 + p3, lb - p3, lc + p3, ld + p1], 
(* top138 *)
-Master4[p1, p2, p3, la, lb, lc, ld] + Master4[p2, p1, p3, la, lb, -ld + p2, -lc + p1], 
(* top139 *)
Master3[p2, p1, p3, la, lb + ld - p2, -ld + p2, -lc + p1] + Master3[p3, p1, p2, la, -ld + p2, lb + ld - p2, lc] - Master4[p2, p1, p3, la, lb + ld - p2, -ld + p2, -lc + p1] - Master4[p3, p1, p2, la, -ld + p2, lb + ld - p2, lc], 
(* top140 *)
-Master3[p2, p1, p3, la, -lc + ld + p1 + p3, lb + lc - ld - p1 - p3, lc] - Master3[p2, p1, p3, -la + p1 + p2 + p3, -lc + ld + p1 + p3, lb + lc - ld - p1 - p3, lc] + Master3[p2, p3, p1, la, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1 + p3] + Master3[p2, p3, p1, -la + p1 + p2 + p3, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1 + p3] - Master4[p1, p2, p3, la, lb, lc, ld] - Master4[p1, p3, p2, -la + p1 + p2 + p3, -lb - lc + p1 + p2 + p3, lc, lc - ld - p1] + Master4[p2, p1, p3, la, -lc + ld + p1 + p3, lb + lc - ld - p1 - p3, lc] - Master4[p2, p3, p1, -la + p1 + p2 + p3, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1 + p3] + Master4[p3, p1, p2, la, lb + lc - ld - p1 - p3, -lc + ld + p1 + p3, -lc + p1], 
(* top141 *)
-Master3[p1, p3, p2, la, lc - p1, lb - lc + p1, -ld + p2 + p3] - Master3[p2, p1, p3, la, lb + ld - p2, -ld + p2, -lc + p1] - Master3[p2, p3, p1, la, lb - lc + p1, lc - p1, ld - p2] + Master3[p3, p1, p2, la, -lc + ld + p1, -lb + lc - ld + p2 + p3, lc] - Master3[p3, p1, p2, la, -ld + p2, lb + ld - p2, lc] + Master3[p3, p1, p2, -la + p1 + p2 + p3, -lc + ld + p1, -lb + lc - ld + p2 + p3, lc] - Master3[p3, p2, p1, la, lc, lb - lc, -lc + ld + p1] - Master3[p3, p2, p1, -la + p1 + p2 + p3, lc, lb - lc, -lc + ld + p1] - Master4[p1, p2, p3, la, lb, lc, ld] + Master4[p1, p2, p3, la, lb - lc, lc, lc - ld - p1 + p2] + Master4[p1, p3, p2, la, lc - p1, lb - lc + p1, -ld + p2 + p3] + Master4[p2, p1, p3, la, lb + ld - p2, -ld + p2, -lc + p1] - Master4[p2, p1, p3, -la + p1 + p2 + p3, -lb + lc - ld + p2 + p3, -lc + ld + p1, -lc + p1] + Master4[p2, p3, p1, la, lb - lc + p1, lc - p1, ld - p2] + Master4[p3, p1, p2, la, -ld + p2, lb + ld - p2, lc] - Master4[p3, p1, p2, -la + p1 + p2 + p3, -lc + ld + p1, -lb + lc - ld + p2 + p3, lc] - Master4[p3, p2, p1, la, lb, -ld + p2 + p3, -lc + p1 + p2] + Master4[p3, p2, p1, la, lc, lb - lc, -lc + ld + p1], 
(* top142 *)
-Master1[p1, p2, p3, -la + p1 + p2 + p3, -ld + p2 + p3, -lc + p1, -lb - lc + p1 + p2 + p3] + Master1[p1, p3, p2, -la + p1 + p2 + p3, lb + lc + ld - p1 - p2 - p3, -lc + p1, -lb - lc + p1 + p2 + p3] + Master1[p2, p3, p1, -la + p1 + p2 + p3, -lc + p1, -ld + p2, lb + lc - p1 - p2] - Master1[p3, p2, p1, -la + p1 + p2 + p3, -lc + p1, lb + lc + ld - p1 - p2, lb + lc - p1 - p3] + Master2[p1, p2, p3, la, lb + lc + ld - p1 - p2, -lc + p1, -lb - lc + p1 + p2 + p3] + Master2[p1, p2, p3, -la + p1 + p2 + p3, -ld + p2 + p3, -lc + p1, -lb - lc + p1 + p2 + p3] - Master2[p1, p3, p2, la, -ld + p2, -lc + p1, -lb - lc + p1 + p2 + p3] - Master2[p1, p3, p2, -la + p1 + p2 + p3, lb + lc + ld - p1 - p2 - p3, -lc + p1, -lb - lc + p1 + p2 + p3] - Master4[p2, p3, p1, la, -lc + p1, -lb - lc - ld + p1 + 2 p2 + p3, -ld + p2 + p3] + Master4[p3, p2, p1, la, -lc + p1, ld - p2, lb + lc + ld - p1 - p2 - p3], 
(* top143 *)
Master3[p1, p3, p2, la, -lc + ld, lb + lc - ld, -ld + p2 + p3] + Master3[p1, p3, p2, -la + p1 + p2 + p3, lc - p1, -lb - lc + 2 p1 + p2 + p3, -ld + p2 + p3] + Master3[p2, p3, p1, la, lb + lc - ld, -lc + ld, ld - p2] + Master3[p2, p3, p1, -la + p1 + p2 + p3, -lb - lc + 2 p1 + p2 + p3, lc - p1, ld - p2] - Master3[p3, p1, p2, la, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1] - Master3[p3, p1, p2, la, -lc + ld + p1, lb + lc - ld - p1, lc] - Master3[p3, p1, p2, -la + p1 + p2 + p3, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1] - Master3[p3, p1, p2, -la + p1 + p2 + p3, -lc + ld + p1, lb + lc - ld - p1, lc] + Master3[p3, p2, p1, la, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1] + Master3[p3, p2, p1, la, -lc + ld + p1, lb + lc - ld - p1, lc] + Master3[p3, p2, p1, -la + p1 + p2 + p3, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1] + Master3[p3, p2, p1, -la + p1 + p2 + p3, -lc + ld + p1, lb + lc - ld - p1, lc] - Master4[p1, p2, p3, la, lb + lc - ld - p1, -lc + ld + p1, -lc + p2] - Master4[p1, p2, p3, -la + p1 + p2 + p3, -lb - lc + p1 + p2 + p3, lc, lc - ld - p1 + p2] - Master4[p1, p3, p2, la, -lc + ld, lb + lc - ld, -ld + p2 + p3] - Master4[p1, p3, p2, -la + p1 + p2 + p3, lc - p1, -lb - lc + 2 p1 + p2 + p3, -ld + p2 + p3] + Master4[p2, p1, p3, la, lb + lc - ld - p1, -lc + ld + p1, -lc + p1] + Master4[p2, p1, p3, -la + p1 + p2 + p3, -lb - lc + p1 + p2 + p3, lc, lc - ld] - Master4[p2, p3, p1, la, lb + lc - ld, -lc + ld, ld - p2] - Master4[p2, p3, p1, -la + p1 + p2 + p3, -lb - lc + 2 p1 + p2 + p3, lc - p1, ld - p2] + Master4[p3, p1, p2, la, -lc + ld + p1, lb + lc - ld - p1, lc] + Master4[p3, p1, p2, -la + p1 + p2 + p3, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1] + Master4[p3, p2, p1, la, lb, -ld + p2 + p3, lc - ld + p2] - Master4[p3, p2, p1, la, -lc + ld + p1, lb + lc - ld - p1, lc] - Master4[p3, p2, p1, -la + p1 + p2 + p3, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1] + Master4[p3, p2, p1, -la + p1 + p2 + p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -lc + p1 + p2], 
(* top144 *)
Master3[p2, p1, p3, la, -lc + ld + p1 + p3, lb + lc - ld - p1 - p3, lc] + Master3[p2, p1, p3, -la + p1 + p2 + p3, -lc + ld + p1 + p3, lb + lc - ld - p1 - p3, lc] - Master3[p2, p3, p1, la, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1 + p3] - Master3[p2, p3, p1, -la + p1 + p2 + p3, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1 + p3] - Master3[p3, p1, p2, la, -ld + p2, lb + ld - p2, lc] - Master3[p3, p1, p2, -la + p1 + p2 + p3, -ld + p2, lb + ld - p2, lc] + Master3[p3, p2, p1, la, lc, -lb - lc + p1 + p2 + p3, -ld + p2] + Master3[p3, p2, p1, -la + p1 + p2 + p3, lc, -lb - lc + p1 + p2 + p3, -ld + p2] - Master4[p1, p2, p3, -la + p1 + p2 + p3, -lb - lc + p1 + p2 + p3, lc, ld] + Master4[p1, p3, p2, -la + p1 + p2 + p3, -lb - lc + p1 + p2 + p3, lc, lc - ld - p1] + Master4[p2, p1, p3, la, lb + ld - p2, -ld + p2, -lc + p1] - Master4[p2, p1, p3, la, -lc + ld + p1 + p3, lb + lc - ld - p1 - p3, lc] + Master4[p2, p3, p1, -la + p1 + p2 + p3, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1 + p3] + Master4[p3, p1, p2, la, -ld + p2, lb + ld - p2, lc] - Master4[p3, p1, p2, la, lb + lc - ld - p1 - p3, -lc + ld + p1 + p3, -lc + p1] - Master4[p3, p2, p1, -la + p1 + p2 + p3, lc, -lb - lc + p1 + p2 + p3, -ld + p2], 
(* top145 *)
-Master3[p1, p3, p2, la, -lc + ld, lb + lc - ld, -ld + p2 + p3] - Master3[p1, p3, p2, -la + p1 + p2 + p3, lc - p1, -lb - lc + 2 p1 + p2 + p3, -ld + p2 + p3] - Master3[p2, p3, p1, la, lb + lc - ld, -lc + ld, ld - p2] - Master3[p2, p3, p1, -la + p1 + p2 + p3, -lb - lc + 2 p1 + p2 + p3, lc - p1, ld - p2] + Master3[p3, p1, p2, la, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1] + Master3[p3, p1, p2, la, -lc + ld + p1, lb + lc - ld - p1, lc] + Master3[p3, p1, p2, -la + p1 + p2 + p3, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1] + Master3[p3, p1, p2, -la + p1 + p2 + p3, -lc + ld + p1, lb + lc - ld - p1, lc] - Master3[p3, p2, p1, la, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1] - Master3[p3, p2, p1, la, -lc + ld + p1, lb + lc - ld - p1, lc] - Master3[p3, p2, p1, -la + p1 + p2 + p3, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1] - Master3[p3, p2, p1, -la + p1 + p2 + p3, -lc + ld + p1, lb + lc - ld - p1, lc] + Master4[p1, p2, p3, la, lb + lc - ld - p1, -lc + ld + p1, -lc + p2] + Master4[p1, p2, p3, -la + p1 + p2 + p3, -lb - lc + p1 + p2 + p3, lc, lc - ld - p1 + p2] + Master4[p1, p3, p2, la, -lc + ld, lb + lc - ld, -ld + p2 + p3] + Master4[p1, p3, p2, -la + p1 + p2 + p3, lc - p1, -lb - lc + 2 p1 + p2 + p3, -ld + p2 + p3] - Master4[p2, p1, p3, la, lb + lc - ld - p1, -lc + ld + p1, -lc + p1] - Master4[p2, p1, p3, -la + p1 + p2 + p3, -lb - lc + p1 + p2 + p3, lc, lc - ld] + Master4[p2, p3, p1, la, lb + lc - ld, -lc + ld, ld - p2] + Master4[p2, p3, p1, -la + p1 + p2 + p3, -lb - lc + 2 p1 + p2 + p3, lc - p1, ld - p2] - Master4[p3, p1, p2, la, -lc + ld + p1, lb + lc - ld - p1, lc] - Master4[p3, p1, p2, -la + p1 + p2 + p3, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1] - Master4[p3, p2, p1, la, lb, -ld + p2 + p3, lc - ld + p2] + Master4[p3, p2, p1, la, -lc + ld + p1, lb + lc - ld - p1, lc] + Master4[p3, p2, p1, -la + p1 + p2 + p3, lc, -lb - lc + p1 + p2 + p3, -lc + ld + p1] - Master4[p3, p2, p1, -la + p1 + p2 + p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -lc + p1 + p2], 
(* top146 *)
-Master3[p2, p1, p3, la, lb + ld - p2, -ld + p2, -lc + p1] - Master3[p2, p1, p3, la, -ld + p3, -lb + ld + p1 + p2, lc] - Master3[p2, p1, p3, la, -ld + p3, lb + ld - p3, lc] - Master3[p2, p1, p3, -la + p1 + p2 + p3, -ld + p3, -lb + ld + p1 + p2, lc] - Master3[p3, p1, p2, la, -ld + p2, lb + ld - p2, lc] - Master3[p3, p1, p2, la, -ld + p2, -lb + ld + p1 + p3, lc] - Master3[p3, p1, p2, la, lb + ld - p3, -ld + p3, -lc + p1] - Master3[p3, p1, p2, -la + p1 + p2 + p3, -ld + p2, -lb + ld + p1 + p3, lc] - Master4[p1, p2, p3, la, lb, lc, ld] - Master4[p1, p2, p3, -la + p1 + p2 + p3, -lb + p1 + p2 + p3, lc, ld] - Master4[p1, p3, p2, la, lb, lc, ld] - Master4[p1, p3, p2, -la + p1 + p2 + p3, -lb + p1 + p2 + p3, lc, ld] + Master4[p2, p1, p3, la, lb + ld - p2, -ld + p2, -lc + p1] + Master4[p2, p1, p3, la, -ld + p3, lb + ld - p3, lc] + Master4[p2, p1, p3, -la + p1 + p2 + p3, -ld + p3, -lb + ld + p1 + p2, lc] + Master4[p2, p1, p3, -la + p1 + p2 + p3, -lb + ld + p1 + p3, -ld + p2, -lc + p1] + Master4[p3, p1, p2, la, -ld + p2, lb + ld - p2, lc] + Master4[p3, p1, p2, la, lb + ld - p3, -ld + p3, -lc + p1] + Master4[p3, p1, p2, -la + p1 + p2 + p3, -ld + p2, -lb + ld + p1 + p3, lc] + Master4[p3, p1, p2, -la + p1 + p2 + p3, -lb + ld + p1 + p2, -ld + p3, -lc + p1], 
(* top147 *)
Master1[p1, p2, p3, la + lb, -lb + p3, -lc + p1, lb + ld] + Master1[p1, p2, p3, la + lb, -lb + p3, -lc + p1, -ld + p2] + Master1[p2, p1, p3, la + lb, -lb + p3, ld, lc] + Master1[p2, p1, p3, la + lb, -lb + p3, ld, lb - lc + p1] + Master1[p3, p2, p1, -la - lb + p1 + p2 + p3, lc, -lb + p3, -lc + ld + p1] + Master1[p3, p2, p1, -la - lb + p1 + p2 + p3, -lc + p1, -lb + p3, lc - ld + p2] - Master2[p1, p2, p3, la + lb, -lb + p3, -lc + p1, lb + ld] - Master2[p2, p1, p3, la + lb, -lb + p3, ld, lb - lc + p1] - Master2[p3, p2, p1, -la - lb + p1 + p2 + p3, lc, -lb + p3, -lc + ld + p1] - Master2[p3, p2, p1, -la - lb + p1 + p2 + p3, -lc + p1, -lb + p3, lc - ld + p2] - Master3[p1, p2, p3, la + lb, -lb + p3, lc, lc - ld - p1 + p2] - Master3[p3, p1, p2, -la - lb + p1 + p2 + p3, ld, -lb + p3, -lc + p1] - Master3[p3, p1, p2, -la - lb + p1 + p2 + p3, -ld + p2, -lb + p3, lc] - Master3[p3, p2, p1, -la - lb + p1 + p2 + p3, -lc + p1, -lb + p3, ld] + Master4[p2, p1, p3, la + lb, -lb + p3, -ld + p2, -lc + p1], 
(* top148 *)
Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, ld, -lb + lc + p3] + Master1[p3, p1, p2, la + lb, ld, lb, lc - ld + p2] - Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, ld, -lb + lc + p3] - Master2[p3, p1, p2, la + lb, ld, lb, lc - ld + p2] - Master3[p3, p1, p2, la + lb, ld, lb, lb - lc + p1 - p3], 
(* top149 *)
-Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, -ld + p2] - Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb + ld + p3] - Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, ld, lc] - Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, ld, -lb - lc + p1 + p3] - Master1[p3, p1, p2, la + lb, ld, lb, lc - ld + p2] + Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb + ld + p3] + Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, ld, -lb - lc + p1 + p3] + Master2[p3, p1, p2, la + lb, ld, lb, lc - ld + p2] + Master3[p3, p1, p2, la + lb, ld, lb, -lc + p1] + Master3[p3, p2, p1, la + lb, -lc + p1, lb, ld], 
(* top150 *)
-Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, -lb - ld + p2 + p3, -lc + p1, lb] + Master1[p1, p3, p2, la + lb, -ld + p2, lc, -lb + p2 + p3] - Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, -lb - ld + p2 + p3, ld, lb + lc + ld - p2] + Master1[p2, p3, p1, -la - lb + p1 + p2 + p3, lc, -ld + p2, -lb - lc - ld + p1 + p2 + p3] - Master1[p3, p1, p2, la + lb, ld, -lb - ld + p2 + p3, lc - ld + p2] + Master1[p3, p2, p1, -la - lb + p1 + p2 + p3, lc, lb + ld - p2, -lc + ld + p1] + Master1[p3, p2, p1, -la - lb + p1 + p2 + p3, lc, lb + ld - p2, -ld + p2] + Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, -lb - ld + p2 + p3, -lc + p1, lb] - Master2[p1, p3, p2, la + lb, -ld + p2, lc, -lb + p2 + p3] + Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, -lb - ld + p2 + p3, ld, lb + lc + ld - p2] - Master2[p2, p3, p1, -la - lb + p1 + p2 + p3, lc, -ld + p2, -lb - lc - ld + p1 + p2 + p3] + Master2[p3, p1, p2, la + lb, ld, -lb - ld + p2 + p3, lc - ld + p2] - Master2[p3, p2, p1, -la - lb + p1 + p2 + p3, lc, lb + ld - p2, -lc + ld + p1] - Master3[p1, p2, p3, la + lb, lb + ld - p2, lc, ld] + Master3[p1, p3, p2, la + lb, ld, -lc + p1, -lb - ld + p2 + p3] - Master3[p1, p3, p2, la + lb, -ld + p2, lc, lb + lc + ld - p1 - p2] + Master3[p1, p3, p2, -la - lb + p1 + p2 + p3, ld, -lc + p1, -lb - ld + p2 + p3] + Master3[p3, p1, p2, la + lb, ld, -lb - ld + p2 + p3, -lb - lc - ld + p1 + p2] + Master3[p3, p2, p1, la + lb, -lc + p1, -lb - ld + p2 + p3, -lb + p2] - Master3[p3, p2, p1, -la - lb + p1 + p2 + p3, lc, -lb - ld + p2 + p3, -ld + p2] - Master4[p1, p3, p2, la + lb, ld, -lc + p1, -lb - ld + p2 + p3] - Master4[p2, p3, p1, la + lb, -lc + p1, ld, lb + ld - p2] + Master4[p3, p2, p1, -la - lb + p1 + p2 + p3, lc, -lb - ld + p2 + p3, -ld + p2], 
(* top151 *)
-Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, -lb - ld + p2 + p3, -lb - lc + p1 + p3] - Master1[p3, p1, p2, la + lb, -lb - ld + p2 + p3, lb, lb - lc + ld + p1 - p3] + Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, -lb - ld + p2 + p3, -lb - lc + p1 + p3] + Master2[p3, p1, p2, la + lb, -lb - ld + p2 + p3, lb, lb - lc + ld + p1 - p3] + Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc, -lb - ld + p2 + p3] + Master3[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, -lb - ld + p2 + p3, -lb + lc - ld + p3] - Master4[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc, -lb - ld + p2 + p3], 
(* top152 *)
-Master1[p3, p1, p2, la + lb, -ld + p2, lb, lc + ld] - Master1[p3, p1, p2, la + lb, -ld + p2, lb, -lc + p1] + Master2[p3, p1, p2, la + lb, -ld + p2, lb, lc + ld] + Master3[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, -ld + p2, lc], 
(* top153 *)
-Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, ld] - Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] - Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, -ld + p2, lc] - Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, -ld + p2, -lb - lc + p1 + p3] - Master1[p3, p1, p2, la + lb, ld, lb, -lc - ld + p1 + p2] - Master1[p3, p1, p2, la + lb, -ld + p2, lb, lc + ld] + Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] + Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, -ld + p2, -lb - lc + p1 + p3] + Master2[p3, p1, p2, la + lb, ld, lb, -lc - ld + p1 + p2] + Master2[p3, p1, p2, la + lb, -ld + p2, lb, lc + ld] + Master3[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, ld, lc + ld - p2] + Master3[p3, p1, p2, la + lb, -ld + p2, lb, -lc + p1] + Master3[p3, p2, p1, la + lb, lc, lb, ld] + Master3[p3, p2, p1, la + lb, -lc + p1, lb, -ld + p2] - Master4[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc, -ld + p2], 
(* top154 *)
Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, -la - lb + ld + p1 + p2 + p3, -lb + lc + p3] + Master1[p3, p1, p2, la + lb, -ld + p2, lb, lc] + Master1[p3, p1, p2, la + lb, -ld + p2, lb, -lc + ld + p1] + Master1[p3, p1, p2, la + lb, -la - lb + ld + p1 + p2 + p3, lb, la + lb + lc - ld - p1 - p3] - Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, -la - lb + ld + p1 + p2 + p3, -lb + lc + p3] - Master2[p3, p1, p2, la + lb, -ld + p2, lb, -lc + ld + p1] - Master2[p3, p1, p2, la + lb, -la - lb + ld + p1 + p2 + p3, lb, la + lb + lc - ld - p1 - p3] - Master3[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, -ld + p2, -lc + p1] - Master3[p3, p1, p2, la + lb, -la - lb + ld + p1 + p2 + p3, lb, lb - lc + p1 - p3], 
(* top155 *)
-Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, -lb - ld + p2 + p3, -lb - lc + p1 + p3] - Master1[p3, p1, p2, la + lb, -la + ld + p1 + p2, lb, la + lc - ld - p1] - Master1[p3, p1, p2, la + lb, -la + ld + p1 + p2, lb, -lc + p1] - Master1[p3, p1, p2, la + lb, -lb - ld + p2 + p3, lb, lb - lc + ld + p1 - p3] + Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, -lb - ld + p2 + p3, -lb - lc + p1 + p3] + Master2[p3, p1, p2, la + lb, -la + ld + p1 + p2, lb, la + lc - ld - p1] + Master2[p3, p1, p2, la + lb, -lb - ld + p2 + p3, lb, lb - lc + ld + p1 - p3] + Master3[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, -la + ld + p1 + p2, lc] + Master3[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, -lb - ld + p2 + p3, -lb + lc - ld + p3], 
(* top156 *)
-Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, ld] - Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] + Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb + ld - p2, -lc + p1, -lb + p2 + p3] + Master1[p2, p3, p1, la + lb, -lc + p1, -ld + p2, lb + lc + ld - p2] + Master1[p2, p3, p1, la + lb, -lc + p1, -ld + p2, -lb - ld + p2 + p3] + Master1[p3, p2, p1, la + lb, -lc + p1, lb + ld - p2, ld] + Master1[p3, p2, p1, la + lb, -lc + p1, lb + ld - p2, lc - ld + p2] + Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] - Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, lb + ld - p2, -lc + p1, -lb + p2 + p3] - Master2[p2, p3, p1, la + lb, -lc + p1, -ld + p2, lb + lc + ld - p2] - Master2[p3, p2, p1, la + lb, -lc + p1, lb + ld - p2, lc - ld + p2] - Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, lb + ld - p2, -lc + p1, -ld + p2] - Master3[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, -lc + p1, lb + ld - p2] + Master3[p3, p2, p1, la + lb, -lc + p1, lb, -ld + p2], 
(* top157 *)
-Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, la + p3, -lc + p1, -la + ld] - Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, -ld + p2 + p3, lc, la - lc] - Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, -ld + p2 + p3, lc, -la + lc + ld] - Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, -ld + p2 + p3, la - lc, -lc + ld + p1 - p2] - Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, -ld + p2 + p3, -la + lc + ld, lc + ld - p2] - Master1[p2, p3, p1, la + lb, -lc + p1, -ld + p2, -la + lc] - Master1[p3, p1, p2, la + lb, la - lc, -ld + p2 + p3, -la + p1 + p2] - Master1[p3, p1, p2, la + lb, -la + lc + ld, -ld + p2 + p3, la - ld + p2] - Master1[p3, p2, p1, la + lb, -lc + p1, la + p3, lc + ld] + Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, la + p3, -lc + p1, -la + ld] + Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, -ld + p2 + p3, lc, -la + lc + ld] + Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, -ld + p2 + p3, la - lc, -lc + ld + p1 - p2] + Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, -ld + p2 + p3, -la + lc + ld, lc + ld - p2] + Master2[p2, p3, p1, la + lb, -lc + p1, -ld + p2, -la + lc] + Master2[p3, p1, p2, la + lb, la - lc, -ld + p2 + p3, -la + p1 + p2] + Master2[p3, p1, p2, la + lb, -la + lc + ld, -ld + p2 + p3, la - ld + p2] + Master2[p3, p2, p1, la + lb, -lc + p1, la + p3, lc + ld] + Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, la + p3, -lc + p1, -lc - ld + p2] + Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, -ld + p2 + p3, -lc + p1, -la + lc + ld] - Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, la - ld + p2 + p3, -lc + p1, ld] + Master3[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, -lc + p1, la - lc + p3] + Master3[p2, p1, p3, la + lb, la + p3, -ld + p2, -lc + p1] + Master3[p2, p1, p3, -la - lb + p1 + p2 + p3, la + p3, -ld + p2, -lc + p1] + Master3[p2, p1, p3, -la - lb + p1 + p2 + p3, -ld + p2 + p3, -la + lc + ld, -la + ld + p1 - p2] + Master3[p3, p1, p2, la + lb, la - lc, -ld + p2 + p3, lc - ld + p2] + Master3[p3, p2, p1, la + lb, lc, -ld + p2 + p3, -la + lc + p2] - Master4[p1, p2, p3, -la - lb + p1 + p2 + p3, -ld + p2 + p3, -lc + p1, -la + lc + ld] + Master4[p1, p2, p3, -la - lb + p1 + p2 + p3, la - ld + p2 + p3, -lc + p1, ld] - Master4[p2, p1, p3, -la - lb + p1 + p2 + p3, la + p3, -ld + p2, -lc + p1] - Master4[p3, p1, p2, -la - lb + p1 + p2 + p3, -ld + p2, la + p3, lc], 
(* top158 *)
Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, ld] + Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] - Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb + ld - p2, -lc + p1, -lb + p2 + p3] + Master1[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, -lc + p1, ld] + Master1[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] - Master1[p1, p3, p2, -la - lb + p1 + p2 + p3, lb + ld - p3, -lc + p1, -lb + p2 + p3] - Master1[p2, p3, p1, la + lb, -lc + p1, -ld + p2, lb + lc + ld - p2] - Master1[p2, p3, p1, la + lb, -lc + p1, -ld + p2, -lb - ld + p2 + p3] - Master1[p2, p3, p1, la + lb, -lc + p1, lb + ld - p3, ld] - Master1[p2, p3, p1, la + lb, -lc + p1, lb + ld - p3, lc - ld + p3] - Master1[p3, p2, p1, la + lb, -lc + p1, lb + ld - p2, ld] - Master1[p3, p2, p1, la + lb, -lc + p1, lb + ld - p2, lc - ld + p2] - Master1[p3, p2, p1, la + lb, -lc + p1, -ld + p3, lb + lc + ld - p3] - Master1[p3, p2, p1, la + lb, -lc + p1, -ld + p3, -lb - ld + p2 + p3] - Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] + Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, lb + ld - p2, -lc + p1, -lb + p2 + p3] - Master2[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] + Master2[p1, p3, p2, -la - lb + p1 + p2 + p3, lb + ld - p3, -lc + p1, -lb + p2 + p3] + Master2[p2, p3, p1, la + lb, -lc + p1, -ld + p2, lb + lc + ld - p2] + Master2[p2, p3, p1, la + lb, -lc + p1, lb + ld - p3, lc - ld + p3] + Master2[p3, p2, p1, la + lb, -lc + p1, lb + ld - p2, lc - ld + p2] + Master2[p3, p2, p1, la + lb, -lc + p1, -ld + p3, lb + lc + ld - p3] + Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, lb + ld - p2, -lc + p1, -ld + p2] + Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, -ld + p3, -lc + p1, lb + ld - p3] + Master3[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, -lc + p1, lb + ld - p2] + Master3[p1, p3, p2, -la - lb + p1 + p2 + p3, lb + ld - p3, -lc + p1, -ld + p3] - Master3[p2, p3, p1, la + lb, -lc + p1, lb, -ld + p3] - Master3[p3, p2, p1, la + lb, -lc + p1, lb, -ld + p2], 
(* top159 *)
Master1[p1, p2, p3, la + lb, ld, lc, la - lc] + Master1[p1, p2, p3, la + lb, ld, lc, -la + lc - ld + p2 + p3] - Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb + ld - p2, -lc + p1, -lb + p2 + p3] + Master1[p1, p3, p2, la + lb, ld, lc, la - lc] + Master1[p1, p3, p2, la + lb, ld, lc, -la + lc - ld + p2 + p3] - Master1[p1, p3, p2, -la - lb + p1 + p2 + p3, lb + ld - p3, -lc + p1, -lb + p2 + p3] - Master1[p2, p1, p3, la + lb, ld, lb, lc - ld + p3] + Master1[p2, p1, p3, la + lb, ld, la - lc, -lc - ld + p1 + p3] + Master1[p2, p1, p3, la + lb, ld, -la + lc - ld + p2 + p3, lc - ld + p3] - Master1[p2, p1, p3, la + lb, -lb - ld + p2 + p3, lb, lb - lc + ld + p1 - p2] - Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, ld, -lb + lc + p3] - Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, -lb - ld + p2 + p3, -lb - lc + p1 + p3] + Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, la - lc, ld, -la + p1 + p3] + Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, -la + lc - ld + p2 + p3, ld, la + ld - p2] - Master1[p2, p3, p1, la + lb, -lc + p1, -ld + p2, lb + lc + ld - p2] - Master1[p2, p3, p1, la + lb, -lc + p1, -ld + p2, -lb - ld + p2 + p3] - Master1[p2, p3, p1, la + lb, -lc + p1, lb + ld - p3, ld] - Master1[p2, p3, p1, la + lb, -lc + p1, lb + ld - p3, lc - ld + p3] - Master1[p3, p1, p2, la + lb, ld, lb, lc - ld + p2] + Master1[p3, p1, p2, la + lb, ld, la - lc, -lc - ld + p1 + p2] + Master1[p3, p1, p2, la + lb, ld, -la + lc - ld + p2 + p3, lc - ld + p2] - Master1[p3, p1, p2, la + lb, -lb - ld + p2 + p3, lb, lb - lc + ld + p1 - p3] - Master1[p3, p1, p2, -la - lb + p1 + p2 + p3, lb, ld, -lb + lc + p2] - Master1[p3, p1, p2, -la - lb + p1 + p2 + p3, lb, -lb - ld + p2 + p3, -lb - lc + p1 + p2] + Master1[p3, p1, p2, -la - lb + p1 + p2 + p3, la - lc, ld, -la + p1 + p2] + Master1[p3, p1, p2, -la - lb + p1 + p2 + p3, -la + lc - ld + p2 + p3, ld, la + ld - p3] - Master1[p3, p2, p1, la + lb, -lc + p1, lb + ld - p2, ld] - Master1[p3, p2, p1, la + lb, -lc + p1, lb + ld - p2, lc - ld + p2] - Master1[p3, p2, p1, la + lb, -lc + p1, -ld + p3, lb + lc + ld - p3] - Master1[p3, p2, p1, la + lb, -lc + p1, -ld + p3, -lb - ld + p2 + p3] - Master2[p1, p2, p3, la + lb, ld, lc, -la + lc - ld + p2 + p3] + Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, lb + ld - p2, -lc + p1, -lb + p2 + p3] - Master2[p1, p3, p2, la + lb, ld, lc, -la + lc - ld + p2 + p3] + Master2[p1, p3, p2, -la - lb + p1 + p2 + p3, lb + ld - p3, -lc + p1, -lb + p2 + p3] + Master2[p2, p1, p3, la + lb, ld, lb, lc - ld + p3] - Master2[p2, p1, p3, la + lb, ld, la - lc, -lc - ld + p1 + p3] - Master2[p2, p1, p3, la + lb, ld, -la + lc - ld + p2 + p3, lc - ld + p3] + Master2[p2, p1, p3, la + lb, -lb - ld + p2 + p3, lb, lb - lc + ld + p1 - p2] + Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, ld, -lb + lc + p3] + Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, -lb - ld + p2 + p3, -lb - lc + p1 + p3] - Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, la - lc, ld, -la + p1 + p3] - Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, -la + lc - ld + p2 + p3, ld, la + ld - p2] + Master2[p2, p3, p1, la + lb, -lc + p1, -ld + p2, lb + lc + ld - p2] + Master2[p2, p3, p1, la + lb, -lc + p1, lb + ld - p3, lc - ld + p3] + Master2[p3, p1, p2, la + lb, ld, lb, lc - ld + p2] - Master2[p3, p1, p2, la + lb, ld, la - lc, -lc - ld + p1 + p2] - Master2[p3, p1, p2, la + lb, ld, -la + lc - ld + p2 + p3, lc - ld + p2] + Master2[p3, p1, p2, la + lb, -lb - ld + p2 + p3, lb, lb - lc + ld + p1 - p3] + Master2[p3, p1, p2, -la - lb + p1 + p2 + p3, lb, ld, -lb + lc + p2] + Master2[p3, p1, p2, -la - lb + p1 + p2 + p3, lb, -lb - ld + p2 + p3, -lb - lc + p1 + p2] - Master2[p3, p1, p2, -la - lb + p1 + p2 + p3, la - lc, ld, -la + p1 + p2] - Master2[p3, p1, p2, -la - lb + p1 + p2 + p3, -la + lc - ld + p2 + p3, ld, la + ld - p3] + Master2[p3, p2, p1, la + lb, -lc + p1, lb + ld - p2, lc - ld + p2] + Master2[p3, p2, p1, la + lb, -lc + p1, -ld + p3, lb + lc + ld - p3] - Master3[p1, p2, p3, la + lb, ld, -lc + p1, -la + lc - ld + p2 + p3] + Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc, -lb - ld + p2 + p3] + Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, lb + ld - p2, -lc + p1, -ld + p2] + Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, -ld + p3, -lc + p1, lb + ld - p3] - Master3[p1, p3, p2, la + lb, ld, -lc + p1, -la + lc - ld + p2 + p3] + Master3[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, lc, -lb - ld + p2 + p3] + Master3[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, -lc + p1, lb + ld - p2] + Master3[p1, p3, p2, -la - lb + p1 + p2 + p3, lb + ld - p3, -lc + p1, -ld + p3] + Master3[p2, p1, p3, la + lb, ld, lb, lb - lc + p1 - p2] - Master3[p2, p1, p3, la + lb, ld, -la + lc - ld + p2 + p3, -la - ld + p1 + p3] + Master3[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, -lb - ld + p2 + p3, -lb + lc - ld + p3] - Master3[p2, p1, p3, -la - lb + p1 + p2 + p3, la - lc, ld, lc + ld - p2] - Master3[p2, p3, p1, -la - lb + p1 + p2 + p3, lc, ld, -la + lc + p3] + Master3[p3, p1, p2, la + lb, ld, lb, lb - lc + p1 - p3] - Master3[p3, p1, p2, la + lb, ld, -la + lc - ld + p2 + p3, -la - ld + p1 + p2] + Master3[p3, p1, p2, -la - lb + p1 + p2 + p3, lb, -lb - ld + p2 + p3, -lb + lc - ld + p2] - Master3[p3, p1, p2, -la - lb + p1 + p2 + p3, la - lc, ld, lc + ld - p3] - Master3[p3, p2, p1, -la - lb + p1 + p2 + p3, lc, ld, -la + lc + p2] + Master4[p1, p2, p3, la + lb, ld, -lc + p1, -la + lc - ld + p2 + p3] - Master4[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc, -lb - ld + p2 + p3] + Master4[p1, p3, p2, la + lb, ld, -lc + p1, -la + lc - ld + p2 + p3] - Master4[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, lc, -lb - ld + p2 + p3], 
(* top160 *)
-Master1[p3, p1, p2, la + lb, -ld + p2, lb, -lc + ld + p1] + Master2[p3, p1, p2, la + lb, -ld + p2, lb, -lc + ld + p1] + Master3[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, -ld + p2, lc - ld] + Master3[p3, p2, p1, la + lb, lc, lb, -ld + p2] - Master4[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc, ld], 
(* top161 *)
Master1[p3, p1, p2, la + lb, ld, lb, -lc + p1 + p2] - Master1[p3, p2, p1, la + lb, lc - ld, lb, -lc + p1 + p2] - Master2[p3, p1, p2, la + lb, ld, lb, -lc + p1 + p2] + Master2[p3, p2, p1, la + lb, lc - ld, lb, -lc + p1 + p2] + Master4[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + ld + p1, ld] - Master4[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, -ld + p2, lc - ld], 
(* top162 *)
Master1[p2, p3, p1, la + lb, lc, -ld + p2, lb - p2] - Master1[p3, p2, p1, la + lb, lc, lb + ld - p2, lb - p3] + Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, lb + ld - p2, lc, -lb + p2 + p3] - Master2[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, lc, -lb + p2 + p3], 
(* top163 *)
Master3[p1, p3, p2, la + lb, -lc + ld, -lb - ld + p1 + p2 + p3, -ld + p2 + p3] + Master3[p2, p1, p3, la + lb, -lb - lc + ld + p1 + p3, -ld + p2, lc - ld] + Master3[p2, p3, p1, la + lb, -lb - ld + p1 + p2 + p3, -lc + ld, ld - p2] - Master3[p3, p1, p2, la + lb, lc, lb, -lc + ld + p1] + Master3[p3, p1, p2, la + lb, -ld + p2, -lb - lc + ld + p1 + p3, -lc + ld + p1] - Master3[p3, p1, p2, -la - lb + p1 + p2 + p3, lc, lb, -lc + ld + p1] + Master3[p3, p2, p1, la + lb, -lc + ld + p1, -lb - ld + p2 + p3, lc] + Master3[p3, p2, p1, -la - lb + p1 + p2 + p3, -lc + ld + p1, -lb - ld + p2 + p3, lc] - Master4[p1, p2, p3, la + lb, -lb - ld + p2 + p3, -lc + ld + p1, -lc + p2] + Master4[p1, p2, p3, la + lb, -lb - lc + p1 + p2 + p3, -lc + ld + p1, ld] - Master4[p1, p3, p2, la + lb, -lc + ld, -lb - ld + p1 + p2 + p3, -ld + p2 + p3] - Master4[p2, p1, p3, la + lb, -lb - lc + ld + p1 + p3, -ld + p2, lc - ld] + Master4[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, lc, lc - ld] - Master4[p2, p3, p1, la + lb, -lb - ld + p1 + p2 + p3, -lc + ld, ld - p2] - Master4[p3, p1, p2, la + lb, -ld + p2, -lb - lc + ld + p1 + p3, -lc + ld + p1] + Master4[p3, p1, p2, -la - lb + p1 + p2 + p3, lc, lb, -lc + ld + p1] - Master4[p3, p2, p1, la + lb, -lc + ld + p1, -lb - ld + p2 + p3, lc] + Master4[p3, p2, p1, la + lb, -lb - lc + p1 + p2 + p3, -ld + p2 + p3, lc - ld + p2], 
(* top164 *)
Master1[p1, p2, p3, la + lb, -lc + ld + p1 + p3, la, lc - p1] + Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, -lc + ld + p1 + p3, -la + lc, lc - p1] - Master1[p1, p3, p2, la + lb, -ld + p2, la, lc - p1] - Master1[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, -la + lc, lc - p1] - Master2[p1, p2, p3, la + lb, -lc + ld + p1 + p3, la, lc - p1] - Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, -lc + ld + p1 + p3, -la + lc, lc - p1] + Master2[p1, p3, p2, la + lb, -ld + p2, la, lc - p1] + Master2[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, -la + lc, lc - p1] + Master4[p2, p3, p1, la + lb, -la + lc, ld, -lc + ld + p1 + p3] + Master4[p2, p3, p1, -la - lb + p1 + p2 + p3, la, ld, -lc + ld + p1 + p3] - Master4[p3, p2, p1, la + lb, -la + lc, lc - ld - p1, -ld + p2] - Master4[p3, p2, p1, -la - lb + p1 + p2 + p3, la, lc - ld - p1, -ld + p2], 
(* top165 *)
Master3[p2, p1, p3, la + lb, -ld + p3, -lb - lc + ld + p1 + p2, -lc + ld + p1] + Master3[p2, p1, p3, la + lb, -ld + p3, lb + lc + ld - p3, -lc + ld + p1] + Master3[p2, p1, p3, la + lb, -lb - lc + ld + p1 + p3, -ld + p2, lc - ld] + Master3[p2, p1, p3, -la - lb + p1 + p2 + p3, -ld + p3, lb + lc + ld - p3, -lc + ld + p1] + Master3[p3, p1, p2, la + lb, -ld + p2, lb + lc + ld - p2, -lc + ld + p1] + Master3[p3, p1, p2, la + lb, -ld + p2, -lb - lc + ld + p1 + p3, -lc + ld + p1] + Master3[p3, p1, p2, la + lb, -lb - lc + ld + p1 + p2, -ld + p3, lc - ld] + Master3[p3, p1, p2, -la - lb + p1 + p2 + p3, -ld + p2, lb + lc + ld - p2, -lc + ld + p1] + Master4[p1, p2, p3, la + lb, -lb - lc + p1 + p2 + p3, -lc + ld + p1, ld] + Master4[p1, p2, p3, -la - lb + p1 + p2 + p3, lb + lc, -lc + ld + p1, ld] + Master4[p1, p3, p2, la + lb, -lb - lc + p1 + p2 + p3, -lc + ld + p1, ld] + Master4[p1, p3, p2, -la - lb + p1 + p2 + p3, lb + lc, -lc + ld + p1, ld] - Master4[p2, p1, p3, la + lb, -ld + p3, -lb - lc + ld + p1 + p2, -lc + ld + p1] - Master4[p2, p1, p3, la + lb, -lb - lc + ld + p1 + p3, -ld + p2, lc - ld] - Master4[p2, p1, p3, -la - lb + p1 + p2 + p3, lb + lc + ld - p2, -ld + p2, lc - ld] - Master4[p2, p1, p3, -la - lb + p1 + p2 + p3, -ld + p3, lb + lc + ld - p3, -lc + ld + p1] - Master4[p3, p1, p2, la + lb, -ld + p2, -lb - lc + ld + p1 + p3, -lc + ld + p1] - Master4[p3, p1, p2, la + lb, -lb - lc + ld + p1 + p2, -ld + p3, lc - ld] - Master4[p3, p1, p2, -la - lb + p1 + p2 + p3, -ld + p2, lb + lc + ld - p2, -lc + ld + p1] - Master4[p3, p1, p2, -la - lb + p1 + p2 + p3, lb + lc + ld - p3, -ld + p3, lc - ld], 
(* top166 *)
-Master1[p3, p1, p2, -la - lb + p1 + p2 + p3, lc - ld - p1, -lb + p3, -lc + p1 + p2] - Master1[p3, p1, p2, -la - lb + p1 + p2 + p3, -ld + p2, -lb + p3, lc] + Master1[p3, p2, p1, -la - lb + p1 + p2 + p3, ld + p1, -lb + p3, -lc + p1 + p2] + Master1[p3, p2, p1, -la - lb + p1 + p2 + p3, -lc + ld + p1, -lb + p3, lc] + Master2[p3, p1, p2, -la - lb + p1 + p2 + p3, lc - ld - p1, -lb + p3, -lc + p1 + p2] + Master2[p3, p1, p2, -la - lb + p1 + p2 + p3, -ld + p2, -lb + p3, lc] - Master2[p3, p2, p1, -la - lb + p1 + p2 + p3, ld + p1, -lb + p3, -lc + p1 + p2] - Master2[p3, p2, p1, -la - lb + p1 + p2 + p3, -lc + ld + p1, -lb + p3, lc] - Master4[p1, p2, p3, la + lb, -lb + p3, lc - ld, -ld + p2] + Master4[p2, p1, p3, la + lb, -lb + p3, ld, -lc + ld + p1], 
(* top167 *)
-Master3[p2, p1, p3, la + lb, lc - ld - p1 - p2, lb - lc + ld + p1 + p2, ld + p1] - Master3[p2, p1, p3, la + lb, lc - ld - p1 - p2, -lb - lc + ld + 2 p1 + 2 p2 + p3, ld + p1] - Master3[p2, p1, p3, la + lb, -lb - lc + ld + 2 p1 + p2 + 2 p3, lc - ld - p1 - p3, -ld] - Master3[p2, p1, p3, -la - lb + p1 + p2 + p3, lc - ld - p1 - p2, lb - lc + ld + p1 + p2, ld + p1] - Master3[p3, p1, p2, la + lb, lc - ld - p1 - p3, lb - lc + ld + p1 + p3, ld + p1] - Master3[p3, p1, p2, la + lb, lc - ld - p1 - p3, -lb - lc + ld + 2 p1 + p2 + 2 p3, ld + p1] - Master3[p3, p1, p2, la + lb, -lb - lc + ld + 2 p1 + 2 p2 + p3, lc - ld - p1 - p2, -ld] - Master3[p3, p1, p2, -la - lb + p1 + p2 + p3, lc - ld - p1 - p3, lb - lc + ld + p1 + p3, ld + p1] - Master4[p1, p2, p3, la + lb, -lb + p1 + p2 + p3, ld + p1, -lc + ld + p1 + p2 + p3] - Master4[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, ld + p1, -lc + ld + p1 + p2 + p3] - Master4[p1, p3, p2, la + lb, -lb + p1 + p2 + p3, ld + p1, -lc + ld + p1 + p2 + p3] - Master4[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, ld + p1, -lc + ld + p1 + p2 + p3] + Master4[p2, p1, p3, la + lb, lc - ld - p1 - p2, -lb - lc + ld + 2 p1 + 2 p2 + p3, ld + p1] + Master4[p2, p1, p3, la + lb, -lb - lc + ld + 2 p1 + p2 + 2 p3, lc - ld - p1 - p3, -ld] + Master4[p2, p1, p3, -la - lb + p1 + p2 + p3, lc - ld - p1 - p2, lb - lc + ld + p1 + p2, ld + p1] + Master4[p2, p1, p3, -la - lb + p1 + p2 + p3, lb - lc + ld + p1 + p3, lc - ld - p1 - p3, -ld] + Master4[p3, p1, p2, la + lb, lc - ld - p1 - p3, -lb - lc + ld + 2 p1 + p2 + 2 p3, ld + p1] + Master4[p3, p1, p2, la + lb, -lb - lc + ld + 2 p1 + 2 p2 + p3, lc - ld - p1 - p2, -ld] + Master4[p3, p1, p2, -la - lb + p1 + p2 + p3, lb - lc + ld + p1 + p2, lc - ld - p1 - p2, -ld] + Master4[p3, p1, p2, -la - lb + p1 + p2 + p3, lc - ld - p1 - p3, lb - lc + ld + p1 + p3, ld + p1], 
(* top168 *)
-Master1[p1, p2, p3, -lb + p1 + p2 + p3, -la + lb + ld - p2, -lc + p1, -ld + p2] - Master1[p1, p2, p3, -lb + p1 + p2 + p3, -la + lb + ld - p2, -lc + p1, la - lb + p2 + p3] - Master1[p2, p1, p3, -lb + p1 + p2 + p3, -la + lb + ld - p2, ld, lc] - Master1[p2, p1, p3, -lb + p1 + p2 + p3, -la + lb + ld - p2, ld, la - lb - lc - ld + p1 + p2 + p3] - Master1[p3, p2, p1, lb, lc, -la + lb + ld - p2, -lc + ld + p1] - Master1[p3, p2, p1, lb, -lc + p1, -la + lb + ld - p2, lc - ld + p2] + Master2[p1, p2, p3, -lb + p1 + p2 + p3, -la + lb + ld - p2, -lc + p1, la - lb + p2 + p3] + Master2[p2, p1, p3, -lb + p1 + p2 + p3, -la + lb + ld - p2, ld, la - lb - lc - ld + p1 + p2 + p3] + Master2[p3, p2, p1, lb, lc, -la + lb + ld - p2, -lc + ld + p1] + Master2[p3, p2, p1, lb, -lc + p1, -la + lb + ld - p2, lc - ld + p2] + Master3[p1, p2, p3, -lb + p1 + p2 + p3, -la + lb + ld - p2, lc, lc - ld - p1 + p2] + Master3[p3, p1, p2, lb, ld, -la + lb + ld - p2, -lc + p1] + Master3[p3, p1, p2, lb, -ld + p2, -la + lb + ld - p2, lc] + Master3[p3, p2, p1, lb, -lc + p1, -la + lb + ld - p2, ld] + Master4[p1, p2, p3, -lb + p1 + p2 + p3, la - ld + p2 + p3, lc, ld] - Master4[p2, p1, p3, -lb + p1 + p2 + p3, -la + lb + ld - p2, -ld + p2, -lc + p1], 
(* top169 *)
-Master1[p1, p2, p3, -lb + p1 + p2 + p3, -la + lb, -lc + p1, ld] - Master1[p1, p2, p3, -lb + p1 + p2 + p3, -la + lb, -lc + p1, la - lb - ld + p2 + p3] - Master1[p2, p1, p3, -lb + p1 + p2 + p3, -la + lb, ld, la - lb + lc + p3] - Master1[p3, p1, p2, lb, ld, -la + lb, lc - ld + p2] + Master2[p1, p2, p3, -lb + p1 + p2 + p3, -la + lb, -lc + p1, la - lb - ld + p2 + p3] + Master2[p2, p1, p3, -lb + p1 + p2 + p3, -la + lb, ld, la - lb + lc + p3] + Master2[p3, p1, p2, lb, ld, -la + lb, lc - ld + p2] + Master3[p1, p2, p3, -lb + p1 + p2 + p3, -la + lb, lc, ld] - Master3[p2, p1, p3, -lb + p1 + p2 + p3, la + p3, -ld + p2, -lc + p1] + Master3[p3, p1, p2, lb, ld, -la + lb, -la + lb - lc + p1 - p3] + Master3[p3, p2, p1, lb, -lc + p1, -la + lb, -ld + p2] - Master4[p1, p2, p3, -lb + p1 + p2 + p3, -la + lb, lc, ld] + Master4[p2, p1, p3, -lb + p1 + p2 + p3, la + p3, -ld + p2, -lc + p1], 
(* top170 *)
-Master1[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, la - lb - ld + p2 + p3, lc] - Master1[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, la - lb - ld + p2 + p3, -lc + ld + p1] + Master2[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, la - lb - ld + p2 + p3, -lc + ld + p1] + Master3[p2, p1, p3, lb, la - lb - ld + p2 + p3, -ld + p2, -lc + p1] - Master3[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, la + p3, lc] + Master4[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, la + p3, lc], 
(* top171 *)
-Master1[p1, p2, p3, -lb + p1 + p2 + p3, lb + ld, lc, -la] - Master1[p1, p2, p3, -lb + p1 + p2 + p3, lb + ld, lc, la - lb - ld + p2 + p3] - Master1[p2, p1, p3, -lb + p1 + p2 + p3, lb + ld, -la, -lb - lc - ld + p1 + p3] - Master1[p2, p1, p3, -lb + p1 + p2 + p3, lb + ld, la - lb - ld + p2 + p3, -lb + lc - ld + p3] - Master1[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p3, la - lb - ld + p2 + p3, lc] - Master1[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p3, la - lb - ld + p2 + p3, -lc + ld + p1] - Master1[p3, p1, p2, lb, -la, lb + ld, la - lc + p1 + p2] - Master1[p3, p1, p2, lb, la - lb - ld + p2 + p3, lb + ld, -la + lb + lc + ld - p3] + Master2[p1, p2, p3, -lb + p1 + p2 + p3, lb + ld, lc, la - lb - ld + p2 + p3] + Master2[p2, p1, p3, -lb + p1 + p2 + p3, lb + ld, -la, -lb - lc - ld + p1 + p3] + Master2[p2, p1, p3, -lb + p1 + p2 + p3, lb + ld, la - lb - ld + p2 + p3, -lb + lc - ld + p3] + Master2[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p3, la - lb - ld + p2 + p3, -lc + ld + p1] + Master2[p3, p1, p2, lb, -la, lb + ld, la - lc + p1 + p2] + Master2[p3, p1, p2, lb, la - lb - ld + p2 + p3, lb + ld, -la + lb + lc + ld - p3] + Master3[p1, p2, p3, -lb + p1 + p2 + p3, lb + ld, -lc + p1, la - lb - ld + p2 + p3] + Master3[p2, p1, p3, -lb + p1 + p2 + p3, lb + ld, la - lb - ld + p2 + p3, la - lb - lc - ld + p1 + p3] - Master3[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p3, la + p2, lc] + Master3[p3, p1, p2, lb, -la, lb + ld, lb + lc + ld - p3] + Master3[p3, p1, p2, lb, la - lb - ld + p2 + p3, -ld + p3, -lc + p1] + Master3[p3, p2, p1, lb, lc, lb + ld, la + p2] - Master4[p1, p2, p3, -lb + p1 + p2 + p3, lb + ld, -lc + p1, la - lb - ld + p2 + p3] + Master4[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p3, la + p2, lc], 
(* top172 *)
Master1[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -lc + p1, la + lb + ld - p1 - p2 - p3] + Master1[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -lc + p1, -la - lb + p1 + p2 + p3] + Master1[p2, p1, p3, -lb + p1 + p2 + p3, lb + ld - p2, -la - lb + p1 + p2 + p3, -lc + p1] + Master1[p2, p1, p3, -lb + p1 + p2 + p3, lb + ld - p2, -la - lb + p1 + p2 + p3, -lb + lc - ld + p2 + p3] + Master1[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, la + lb + ld - p1 - p2 - p3, lc + ld - p2] + Master1[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -la - lb + p1 + p2 + p3, -lc + ld + p1 - p2] + Master1[p3, p1, p2, lb, la + lb + ld - p1 - p2 - p3, -ld + p2 + p3, -la - lb + lc - ld + p1 + 2 p2 + p3] + Master1[p3, p1, p2, lb, -la - lb + p1 + p2 + p3, -ld + p2 + p3, la + lb - lc - p3] - Master2[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -lc + p1, -la - lb + p1 + p2 + p3] - Master2[p2, p1, p3, -lb + p1 + p2 + p3, lb + ld - p2, -la - lb + p1 + p2 + p3, -lb + lc - ld + p2 + p3] - Master2[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, la + lb + ld - p1 - p2 - p3, lc + ld - p2] - Master2[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -la - lb + p1 + p2 + p3, -lc + ld + p1 - p2] - Master2[p3, p1, p2, lb, la + lb + ld - p1 - p2 - p3, -ld + p2 + p3, -la - lb + lc - ld + p1 + 2 p2 + p3] - Master2[p3, p1, p2, lb, -la - lb + p1 + p2 + p3, -ld + p2 + p3, la + lb - lc - p3] - Master3[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, lc, -la - lb + p1 + p2 + p3] - Master3[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, -la - lb + p1 + p2 + p3, -la - lb + lc + p1 + p3] - Master3[p3, p1, p2, lb, la + lb + ld - p1 - p2 - p3, -ld + p2 + p3, -lc - ld + p1 + p2] - Master3[p3, p1, p2, lb, -la - lb + p1 + p2 + p3, lb + ld - p2, lc] + Master3[p3, p1, p2, lb, -la - lb - ld + p1 + 2 p2 + p3, lb + ld - p2, lc] - Master3[p3, p2, p1, lb, -lc + p1, -ld + p2 + p3, -la - lb - ld + p1 + 2 p2 + p3] + Master4[p1, p2, p3, -lb + p1 + p2 + p3, -ld + p2 + p3, lc, -la - lb + p1 + p2 + p3] - Master4[p2, p1, p3, -lb + p1 + p2 + p3, lb + ld - p2, -la - lb - ld + p1 + 2 p2 + p3, -lc + p1], 
(* top173 *)
-Master1[p3, p2, p1, lb, lc, la + lb - lc + ld - p2, la + lb - lc - p3] - Master1[p3, p2, p1, lb, -lc + p1, -la + lc - ld + p2 + p3, -la + lc + p2] + Master2[p1, p2, p3, -lb + p1 + p2 + p3, la + lb - lc + ld - p2, lc, -la - lb + lc + p2 + p3] + Master2[p1, p2, p3, -lb + p1 + p2 + p3, -la + lc - ld + p2 + p3, -lc + p1, la - lc], 
(* top174 *)
Master1[p1, p2, p3, -lb + p1 + p2 + p3, -la + lc - ld + p2 + p3, -lc + p1, la - lc] + Master1[p2, p1, p3, -lb + p1 + p2 + p3, -la + lc - ld + p2 + p3, ld, la + ld - p2] + Master1[p3, p1, p2, lb, ld, -la + lc - ld + p2 + p3, lc - ld + p2] - Master1[p3, p2, p1, lb, lc, la + lb - lc + ld - p2, -lc + ld + p1] - Master2[p1, p2, p3, -lb + p1 + p2 + p3, -la + lc - ld + p2 + p3, -lc + p1, la - lc] - Master2[p2, p1, p3, -lb + p1 + p2 + p3, -la + lc - ld + p2 + p3, ld, la + ld - p2] - Master2[p3, p1, p2, lb, ld, -la + lc - ld + p2 + p3, lc - ld + p2] + Master2[p3, p2, p1, lb, lc, la + lb - lc + ld - p2, -lc + ld + p1] + Master3[p1, p2, p3, -lb + p1 + p2 + p3, la + lb - lc + ld - p2, lc, lc - ld - p1 + p2] - Master3[p3, p1, p2, lb, ld, -la + lc - ld + p2 + p3, -la - ld + p1 + p2] + Master3[p3, p1, p2, lb, -ld + p2, la + lb - lc + ld - p2, lc] - Master3[p3, p2, p1, lb, -lc + p1, -la + lc - ld + p2 + p3, -la + lc + p2] + Master4[p1, p2, p3, -lb + p1 + p2 + p3, -la + lc - ld + p2 + p3, lc, ld] - Master4[p2, p1, p3, -lb + p1 + p2 + p3, la + lb - lc + ld - p2, -ld + p2, -lc + p1], 
(* top175 *)
-Master1[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, -la - lb + p1 + p2 + p3, lc] - Master1[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, -la - lb + p1 + p2 + p3, -lc + ld + p1] + Master2[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, -la - lb + p1 + p2 + p3, -lc + ld + p1] + Master3[p2, p1, p3, lb, -la - lb + p1 + p2 + p3, -ld + p2, -lc + p1] - Master3[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, -la + ld + p1 + p3, lc] + Master4[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, -la + ld + p1 + p3, lc], 
(* top176 *)
-Master1[p1, p2, p3, -lb + p1 + p2 + p3, lb + ld, lc, la - lc] - Master1[p1, p2, p3, -lb + p1 + p2 + p3, lb + ld, lc, -la - lb + lc - ld + p2 + p3] - Master1[p2, p1, p3, -lb + p1 + p2 + p3, lb + ld, la - lc, -lb - lc - ld + p1 + p3] - Master1[p2, p1, p3, -lb + p1 + p2 + p3, lb + ld, -la - lb + lc - ld + p2 + p3, -lb + lc - ld + p3] - Master1[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p3, -la - lb + p1 + p2 + p3, lc] - Master1[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p3, -la - lb + p1 + p2 + p3, -lc + ld + p1] - Master1[p3, p1, p2, lb, la - lc, lb + ld, -la + p1 + p2] - Master1[p3, p1, p2, lb, -la - lb + lc - ld + p2 + p3, lb + ld, la + lb + ld - p3] + Master2[p1, p2, p3, -lb + p1 + p2 + p3, lb + ld, lc, -la - lb + lc - ld + p2 + p3] + Master2[p2, p1, p3, -lb + p1 + p2 + p3, lb + ld, la - lc, -lb - lc - ld + p1 + p3] + Master2[p2, p1, p3, -lb + p1 + p2 + p3, lb + ld, -la - lb + lc - ld + p2 + p3, -lb + lc - ld + p3] + Master2[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p3, -la - lb + p1 + p2 + p3, -lc + ld + p1] + Master2[p3, p1, p2, lb, la - lc, lb + ld, -la + p1 + p2] + Master2[p3, p1, p2, lb, -la - lb + lc - ld + p2 + p3, lb + ld, la + lb + ld - p3] + Master3[p1, p2, p3, -lb + p1 + p2 + p3, lb + ld, -lc + p1, -la - lb + lc - ld + p2 + p3] + Master3[p2, p1, p3, -lb + p1 + p2 + p3, lb + ld, -la - lb + lc - ld + p2 + p3, -la - lb - ld + p1 + p3] - Master3[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p3, -la + ld + p1 + p2, lc] + Master3[p3, p1, p2, lb, la - lc, lb + ld, lb + lc + ld - p3] + Master3[p3, p1, p2, lb, -la - lb + p1 + p2 + p3, -ld + p3, -lc + p1] + Master3[p3, p2, p1, lb, lc, lb + ld, -la + lc + p2] - Master4[p1, p2, p3, -lb + p1 + p2 + p3, lb + ld, -lc + p1, -la - lb + lc - ld + p2 + p3] + Master4[p2, p1, p3, -lb + p1 + p2 + p3, -ld + p3, -la + ld + p1 + p2, lc], 
(* top177 *)
-Master1[p1, p2, p3, -lb + p1 + p2 + p3, la + lb - ld - p1, lc, ld] - Master1[p1, p2, p3, -lb + p1 + p2 + p3, la + lb - ld - p1, lc, -la - lb + p1 + p2 + p3] - Master1[p2, p1, p3, -lb + p1 + p2 + p3, la + lb - ld - p1, ld, -la - lb + lc + ld + p1 + p3] - Master1[p3, p1, p2, lb, ld, la + lb - ld - p1, lc - ld + p2] + Master2[p1, p2, p3, -lb + p1 + p2 + p3, la + lb - ld - p1, lc, -la - lb + p1 + p2 + p3] + Master2[p2, p1, p3, -lb + p1 + p2 + p3, la + lb - ld - p1, ld, -la - lb + lc + ld + p1 + p3] + Master2[p3, p1, p2, lb, ld, la + lb - ld - p1, lc - ld + p2] + Master3[p1, p2, p3, -lb + p1 + p2 + p3, la + lb - ld - p1, -lc + p1, ld] + Master3[p2, p1, p3, -lb + p1 + p2 + p3, la + lb - ld - p1, ld, -lc + ld + p1 - p2] - Master3[p2, p1, p3, -lb + p1 + p2 + p3, -la + ld + p1 + p3, -ld + p2, lc] + Master3[p3, p2, p1, lb, lc, la + lb - ld - p1, -ld + p2] - Master4[p1, p2, p3, -lb + p1 + p2 + p3, la + lb - ld - p1, -lc + p1, ld] + Master4[p2, p1, p3, -lb + p1 + p2 + p3, -la + ld + p1 + p3, -ld + p2, lc], 
(* top178 *)
-Master1[p1, p2, p3, lb, -la - lb + p1 + p2 + p3, -lc + p1, ld] - Master1[p1, p2, p3, lb, -la - lb + p1 + p2 + p3, -lc + p1, la + lb - ld - p1] - Master1[p2, p1, p3, lb, -la - lb + p1 + p2 + p3, -ld + p2, lc] - Master1[p2, p1, p3, lb, -la - lb + p1 + p2 + p3, -ld + p2, la + lb - lc - p2] - Master1[p3, p1, p2, -lb + p1 + p2 + p3, ld, -la - lb + p1 + p2 + p3, -lc - ld + p1 + p2] - Master1[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, -la - lb + p1 + p2 + p3, lc + ld] + Master2[p1, p2, p3, lb, -la - lb + p1 + p2 + p3, -lc + p1, la + lb - ld - p1] + Master2[p2, p1, p3, lb, -la - lb + p1 + p2 + p3, -ld + p2, la + lb - lc - p2] + Master2[p3, p1, p2, -lb + p1 + p2 + p3, ld, -la - lb + p1 + p2 + p3, -lc - ld + p1 + p2] + Master2[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, -la - lb + p1 + p2 + p3, lc + ld] + Master3[p2, p1, p3, lb, -la - lb + p1 + p2 + p3, ld, lc + ld - p2] + Master3[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, -la - lb + p1 + p2 + p3, -lc + p1] + Master3[p3, p2, p1, -lb + p1 + p2 + p3, lc, -la - lb + p1 + p2 + p3, ld] + Master3[p3, p2, p1, -lb + p1 + p2 + p3, -lc + p1, -la - lb + p1 + p2 + p3, -ld + p2] - Master4[p1, p2, p3, lb, -la - lb + p1 + p2 + p3, lc, -ld + p2] + Master4[p1, p2, p3, -lb + p1 + p2 + p3, -la + p1 + p2 + p3, lc, ld], 
(* top179 *)
-Master1[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, -la - lb + p1 + p2 + p3, lc + ld] - Master1[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, -la - lb + p1 + p2 + p3, -lc + p1] + Master2[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, -la - lb + p1 + p2 + p3, lc + ld] - Master3[p2, p1, p3, lb, -la + ld + p1 + p3, -ld + p2, lc] + Master3[p2, p1, p3, lb, -la - lb + p1 + p2 + p3, -ld + p2, lc] + Master4[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, -la + ld + p1 + p3, -lc + p1], 
(* top180 *)
Master1[p1, p2, p3, -lb + p1 + p2 + p3, -la + lb, -lc + p1, -ld + p2] + Master1[p1, p2, p3, -lb + p1 + p2 + p3, -la + lb, -lc + p1, la - lb + ld + p3] + Master1[p1, p2, p3, -lb + p1 + p2 + p3, la + lb - p1 - p2, -lc + p1, -ld + p2] + Master1[p1, p2, p3, -lb + p1 + p2 + p3, la + lb - p1 - p2, -lc + p1, -la - lb + ld + p1 + p2 + p3] + Master1[p2, p1, p3, -lb + p1 + p2 + p3, -la + lb, ld, lc] + Master1[p2, p1, p3, -lb + p1 + p2 + p3, -la + lb, ld, la - lb - lc + p1 + p3] + Master1[p2, p1, p3, -lb + p1 + p2 + p3, la + lb - p1 - p2, ld, lc] + Master1[p2, p1, p3, -lb + p1 + p2 + p3, la + lb - p1 - p2, ld, -la - lb - lc + 2 p1 + p2 + p3] + Master1[p3, p1, p2, lb, ld, -la + lb, lc - ld + p2] + Master1[p3, p1, p2, lb, -ld + p2, -la + lb, -lc + ld + p1] + Master1[p3, p2, p1, lb, lc, la + lb - p1 - p2, -lc + ld + p1] + Master1[p3, p2, p1, lb, -lc + p1, la + lb - p1 - p2, lc - ld + p2] - Master2[p1, p2, p3, -lb + p1 + p2 + p3, -la + lb, -lc + p1, la - lb + ld + p3] - Master2[p1, p2, p3, -lb + p1 + p2 + p3, la + lb - p1 - p2, -lc + p1, -la - lb + ld + p1 + p2 + p3] - Master2[p2, p1, p3, -lb + p1 + p2 + p3, -la + lb, ld, la - lb - lc + p1 + p3] - Master2[p2, p1, p3, -lb + p1 + p2 + p3, la + lb - p1 - p2, ld, -la - lb - lc + 2 p1 + p2 + p3] - Master2[p3, p1, p2, lb, ld, -la + lb, lc - ld + p2] - Master2[p3, p1, p2, lb, -ld + p2, -la + lb, -lc + ld + p1] - Master2[p3, p2, p1, lb, lc, la + lb - p1 - p2, -lc + ld + p1] - Master2[p3, p2, p1, lb, -lc + p1, la + lb - p1 - p2, lc - ld + p2] - Master3[p1, p2, p3, -lb + p1 + p2 + p3, la + lb - p1 - p2, lc, lc - ld - p1 + p2] - Master3[p2, p1, p3, -lb + p1 + p2 + p3, -la + lb, -ld + p2, lc - ld] - Master3[p3, p1, p2, lb, ld, -la + lb, -lc + p1] - Master3[p3, p1, p2, lb, ld, la + lb - p1 - p2, -lc + p1] - Master3[p3, p1, p2, lb, -ld + p2, la + lb - p1 - p2, lc] - Master3[p3, p2, p1, lb, lc, -la + lb, -ld + p2] - Master3[p3, p2, p1, lb, -lc + p1, -la + lb, ld] - Master3[p3, p2, p1, lb, -lc + p1, la + lb - p1 - p2, ld] + Master4[p1, p2, p3, -lb + p1 + p2 + p3, -la + lb, lc, ld] - Master4[p1, p2, p3, -lb + p1 + p2 + p3, -la + p1 + p2 + p3, lc, ld] + Master4[p2, p1, p3, -lb + p1 + p2 + p3, la + lb - p1 - p2, -ld + p2, -lc + p1] - Master4[p2, p1, p3, -lb + p1 + p2 + p3, la + p3, -ld + p2, -lc + p1], 
(* top181 *)
-Master1[p1, p2, p3, lb, -la - lb + p1 + p2 + p3, -lc + p1, la + lb + ld - p1 - p2] - Master1[p1, p2, p3, lb, -la - lb + p1 + p2 + p3, -lc + p1, -ld + p2] - Master1[p2, p1, p3, lb, -la - lb + p1 + p2 + p3, ld, lc] - Master1[p2, p1, p3, lb, -la - lb + p1 + p2 + p3, ld, la + lb - lc - p2] - Master1[p3, p1, p2, -lb + p1 + p2 + p3, ld, -la - lb + p1 + p2 + p3, lc - ld + p2] - Master1[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, -la - lb + p1 + p2 + p3, -lc + ld + p1] + Master2[p1, p2, p3, lb, -la - lb + p1 + p2 + p3, -lc + p1, la + lb + ld - p1 - p2] + Master2[p2, p1, p3, lb, -la - lb + p1 + p2 + p3, ld, la + lb - lc - p2] + Master2[p3, p1, p2, -lb + p1 + p2 + p3, ld, -la - lb + p1 + p2 + p3, lc - ld + p2] + Master2[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, -la - lb + p1 + p2 + p3, -lc + ld + p1] + Master3[p2, p1, p3, lb, -la - lb + p1 + p2 + p3, -ld + p2, lc - ld] + Master3[p3, p1, p2, -lb + p1 + p2 + p3, ld, -la - lb + p1 + p2 + p3, -lc + p1] + Master3[p3, p2, p1, -lb + p1 + p2 + p3, lc, -la - lb + p1 + p2 + p3, -ld + p2] + Master3[p3, p2, p1, -lb + p1 + p2 + p3, -lc + p1, -la - lb + p1 + p2 + p3, ld] - Master4[p1, p2, p3, lb, -la - lb + p1 + p2 + p3, lc, ld] + Master4[p1, p2, p3, -lb + p1 + p2 + p3, -la + p1 + p2 + p3, lc, ld], 
(* top182 *)
-Master1[p3, p1, p2, lb, -ld + p2, la + lb - ld - p1, lc] - Master1[p3, p1, p2, lb, -ld + p2, la + lb - ld - p1, -lc + ld + p1] + Master2[p3, p1, p2, lb, -ld + p2, la + lb - ld - p1, -lc + ld + p1] + Master3[p2, p1, p3, -lb + p1 + p2 + p3, la + lb - ld - p1, -ld + p2, -lc + p1] + Master3[p3, p1, p2, lb, -ld + p2, -la + ld + p1 + p3, lc], 
(* top183 *)
Master1[p1, p2, p3, -lb + p1 + p2 + p3, -lc + ld + p1 + p3, lc, -la - lb + lc + p2 + p3] + Master1[p2, p1, p3, -lb + p1 + p2 + p3, -lc + ld + p1 + p3, -la - lb + p1 + p2 + p3, -ld] + Master1[p3, p2, p1, lb, la, lb + lc - ld - p1, -la + ld + p1] + Master1[p3, p2, p1, lb, la, lb + lc - ld - p1, -ld + p2] + Master1[p3, p2, p1, lb, lc, -lc + ld + p1 + p3, -la - lb - lc + ld + 2 p1 + p2 + p3] - Master1[p3, p2, p1, lb, la - lc + p1, lb + lc - ld - p1, -la + lc - ld + p2] - Master2[p1, p2, p3, -lb + p1 + p2 + p3, -lc + ld + p1 + p3, lc, -la - lb + lc + p2 + p3] - Master2[p2, p1, p3, -lb + p1 + p2 + p3, -lc + ld + p1 + p3, -la - lb + p1 + p2 + p3, -ld] - Master2[p3, p2, p1, lb, la, lb + lc - ld - p1, -la + ld + p1] - Master2[p3, p2, p1, lb, lc, -lc + ld + p1 + p3, -la - lb - lc + ld + 2 p1 + p2 + p3] + Master2[p3, p2, p1, lb, la - lc + p1, lb + lc - ld - p1, -la + lc - ld + p2] - Master3[p1, p2, p3, -lb + p1 + p2 + p3, lb + lc - ld - p1, la, ld] + Master3[p1, p2, p3, -lb + p1 + p2 + p3, lb + lc - ld - p1, la - lc + p1, la - lc + ld] - Master3[p1, p2, p3, -lb + p1 + p2 + p3, -lc + ld + p1 + p3, lc, la + lb + lc - ld - 2 p1 - p3] - Master3[p2, p1, p3, -lb + p1 + p2 + p3, -lc + ld + p1 + p3, la + lb - ld - p1 - p3, lc] + Master3[p3, p1, p2, lb, ld, lb + lc - ld - p1, la - lc + p1] - Master3[p3, p1, p2, lb, -la - lb + p1 + p2 + p3, -lc + ld + p1 + p3, ld + p1] - Master4[p2, p1, p3, -lb + p1 + p2 + p3, lb + lc - ld - p1, ld, -la + lc] + Master4[p2, p1, p3, -lb + p1 + p2 + p3, -lc + ld + p1 + p3, la + lb - ld - p1 - p3, lc], 
(* top184 *)
Master1[p1, p2, p3, la, lb, lc, -lb - ld + p2 + p3] - Master1[p1, p3, p2, la, ld, lc, -lb - ld + p2 + p3] - Master2[p1, p2, p3, la, lb, lc, -lb - ld + p2 + p3] + Master2[p1, p3, p2, la, ld, lc, -lb - ld + p2 + p3], 
(* top185 *)
-Master1[p1, p2, p3, la, lb, lc, -lb - ld + p2 + p3] - Master1[p3, p2, p1, -la + p1 + p2 + p3, lc, lb, -lc + ld + p1] - Master1[p3, p2, p1, -la + p1 + p2 + p3, lc, lb, -ld + p2] + Master2[p1, p2, p3, la, lb, lc, -lb - ld + p2 + p3] + Master2[p3, p2, p1, -la + p1 + p2 + p3, lc, lb, -lc + ld + p1] + Master3[p1, p2, p3, la, lb, lc, ld], 
(* top186 *)
Master1[p1, p2, p3, la, lb, lc, la - lc + ld] + Master1[p3, p2, p1, -la + p1 + p2 + p3, lc, lb, -lc + ld + p1] - Master2[p3, p2, p1, -la + p1 + p2 + p3, lc, lb, -lc + ld + p1], 
(* top187 *)
-Master1[p3, p2, p1, -la + p1 + p2 + p3, lc, lb, -ld + p2] - Master1[p3, p2, p1, -la + p1 + p2 + p3, -lc + p1, lb, -la + ld + p1 + p2] + Master2[p1, p2, p3, la, lb, lc, ld], 
(* top188 *)
-Master1[p1, p3, p2, la, -la + lb + ld + p1 + p2, lc, la - ld - p1] - Master1[p1, p3, p2, la, -lb - ld + p2 + p3, lc, ld] + Master2[p1, p3, p2, la, -la + lb + ld + p1 + p2, lc, la - ld - p1] + Master2[p1, p3, p2, la, -lb - ld + p2 + p3, lc, ld], 
(* top189 *)
-Master1[p1, p2, p3, la, -la + lc - ld + p2 + p3, lc, la + lb - lc + ld - p2 - p3] - Master1[p1, p2, p3, la, -la + lc - ld + p2 + p3, lc, -lb + p2 + p3] + Master1[p1, p2, p3, la, -lb - ld + p2 + 2 p3, lc, ld] - Master1[p1, p2, p3, -la + p1 + p2 + p3, la - lc, -lc + ld + p1, -la + lb + lc] - Master1[p1, p2, p3, -la + p1 + p2 + p3, la - lc, -lc + ld + p1, -lb + p2 + p3] + Master2[p1, p2, p3, la, -la + lc - ld + p2 + p3, lc, la + lb - lc + ld - p2 - p3] - Master2[p1, p2, p3, la, -lb - ld + p2 + 2 p3, lc, ld] + Master2[p1, p2, p3, -la + p1 + p2 + p3, la - lc, -lc + ld + p1, -la + lb + lc] - Master3[p1, p2, p3, -la + p1 + p2 + p3, la - lc, ld + p1, -lb + p2 + p3] - Master3[p1, p3, p2, la, lb - p3, lc, -lb - ld + p2 + 2 p3] + Master3[p3, p2, p1, la, -lc + ld + p1, la - lc, lb - p3] + Master3[p3, p2, p1, -la + p1 + p2 + p3, lc, -la + lc - ld + p2 + p3, lb - p3] - Master3[p3, p2, p1, -la + p1 + p2 + p3, lc, -lb - ld + p2 + 2 p3, -ld + p2] + Master4[p1, p2, p3, -la + p1 + p2 + p3, la - lc, ld + p1, -lb + p2 + p3] + Master4[p2, p3, p1, -la + p1 + p2 + p3, lc, lb - p3, lb + ld - p2 - p3], 
(* top190 *)
-Master1[p1, p2, p3, -la + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] - Master1[p1, p2, p3, -la + p1 + p2 + p3, -ld, -lc + p1, lb + ld] + Master1[p1, p3, p2, -la + p1 + p2 + p3, ld, -lc + p1, -lb - ld + p2 + p3] + Master1[p1, p3, p2, -la + p1 + p2 + p3, -lb + p2 + p3, -lc + p1, lb + ld] + Master2[p1, p2, p3, -la + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] + Master2[p1, p2, p3, -la + p1 + p2 + p3, -ld, -lc + p1, lb + ld] - Master2[p1, p3, p2, -la + p1 + p2 + p3, ld, -lc + p1, -lb - ld + p2 + p3] - Master2[p1, p3, p2, -la + p1 + p2 + p3, -lb + p2 + p3, -lc + p1, lb + ld] - Master4[p2, p3, p1, la, -lc + p1, -ld + p2, lb] + Master4[p3, p2, p1, la, -lc + p1, -lb + p3, ld], 
(* top191 *)
Master1[p1, p2, p3, la, -la + lc - ld + p2 + p3, lc, la + lb - lc + ld - p2 - p3] + Master1[p1, p2, p3, la, -la + lc - ld + p2 + p3, lc, -lb + p2 + p3] - Master1[p1, p2, p3, la, -lb - ld + p2 + 2 p3, lc, ld] + Master1[p1, p2, p3, -la + p1 + p2 + p3, la - lc, -lc + ld + p1, -la + lb + lc] + Master1[p1, p2, p3, -la + p1 + p2 + p3, la - lc, -lc + ld + p1, -lb + p2 + p3] + Master1[p1, p3, p2, la, -la + lc - ld + p2 + p3, lc, la + lb - lc + ld - p2 - p3] + Master1[p1, p3, p2, la, -la + lc - ld + p2 + p3, lc, -lb + p2 + p3] - Master1[p1, p3, p2, la, -lb - ld + 2 p2 + p3, lc, ld] + Master1[p1, p3, p2, -la + p1 + p2 + p3, la - lc, -lc + ld + p1, -la + lb + lc] + Master1[p1, p3, p2, -la + p1 + p2 + p3, la - lc, -lc + ld + p1, -lb + p2 + p3] - Master2[p1, p2, p3, la, -la + lc - ld + p2 + p3, lc, la + lb - lc + ld - p2 - p3] + Master2[p1, p2, p3, la, -lb - ld + p2 + 2 p3, lc, ld] - Master2[p1, p2, p3, -la + p1 + p2 + p3, la - lc, -lc + ld + p1, -la + lb + lc] - Master2[p1, p3, p2, la, -la + lc - ld + p2 + p3, lc, la + lb - lc + ld - p2 - p3] + Master2[p1, p3, p2, la, -lb - ld + 2 p2 + p3, lc, ld] - Master2[p1, p3, p2, -la + p1 + p2 + p3, la - lc, -lc + ld + p1, -la + lb + lc] + Master3[p1, p2, p3, la, lb - p2, lc, -lb - ld + 2 p2 + p3] + Master3[p1, p2, p3, -la + p1 + p2 + p3, la - lc, ld + p1, -lb + p2 + p3] + Master3[p1, p3, p2, la, lb - p3, lc, -lb - ld + p2 + 2 p3] + Master3[p1, p3, p2, -la + p1 + p2 + p3, la - lc, ld + p1, -lb + p2 + p3] - Master3[p2, p3, p1, la, -lc + ld + p1, la - lc, lb - p2] - Master3[p2, p3, p1, -la + p1 + p2 + p3, lc, -la + lc - ld + p2 + p3, lb - p2] + Master3[p2, p3, p1, -la + p1 + p2 + p3, lc, -lb - ld + 2 p2 + p3, -ld + p3] - Master3[p3, p2, p1, la, -lc + ld + p1, la - lc, lb - p3] - Master3[p3, p2, p1, -la + p1 + p2 + p3, lc, -la + lc - ld + p2 + p3, lb - p3] + Master3[p3, p2, p1, -la + p1 + p2 + p3, lc, -lb - ld + p2 + 2 p3, -ld + p2] - Master4[p1, p2, p3, -la + p1 + p2 + p3, la - lc, ld + p1, -lb + p2 + p3] - Master4[p1, p3, p2, -la + p1 + p2 + p3, la - lc, ld + p1, -lb + p2 + p3] - Master4[p2, p3, p1, -la + p1 + p2 + p3, lc, lb - p3, lb + ld - p2 - p3] - Master4[p3, p2, p1, -la + p1 + p2 + p3, lc, lb - p2, lb + ld - p2 - p3], 
(* top192 *)
Master1[p1, p2, p3, -la + p1 + p2 + p3, lb - lc + ld - p2, lc, lc - ld - p1 + p2] - Master1[p2, p1, p3, -la + p1 + p2 + p3, lb - lc + ld - p2, -ld + p2, lc - ld] - Master1[p3, p1, p2, -la + p1 + p2 + p3, -ld + p2, lb - lc + ld - p2, -lc + ld + p1] + Master1[p3, p2, p1, -la + p1 + p2 + p3, lc, lb - lc + ld - p2, -lc + ld + p1] + Master2[p3, p1, p2, la, -ld + p2, lb - lc + ld - p2, -lc + ld + p1] + Master2[p3, p1, p2, -la + p1 + p2 + p3, -ld + p2, lb - lc + ld - p2, -lc + ld + p1] - Master2[p3, p2, p1, la, lc, lb - lc + ld - p2, -lc + ld + p1] - Master2[p3, p2, p1, -la + p1 + p2 + p3, lc, lb - lc + ld - p2, -lc + ld + p1] - Master4[p1, p2, p3, la, lb - lc + ld - p2, -lc + p1, -ld + p2] + Master4[p2, p1, p3, la, lb - lc + ld - p2, ld, lc], 
(* top193 *)
Master1[p3, p1, p2, -la - lb + p1 + p2 + p3, ld, -lb + p3, lc - ld + p2] + Master1[p3, p1, p2, -la - lb + p1 + p2 + p3, -ld + p2, -lb + p3, -lc + ld + p1] - Master1[p3, p2, p1, -la - lb + p1 + p2 + p3, lc, -lb + p3, -lc + ld + p1] - Master1[p3, p2, p1, -la - lb + p1 + p2 + p3, -lc + p1, -lb + p3, lc - ld + p2] - Master2[p3, p1, p2, -la - lb + p1 + p2 + p3, ld, -lb + p3, lc - ld + p2] - Master2[p3, p1, p2, -la - lb + p1 + p2 + p3, -ld + p2, -lb + p3, -lc + ld + p1] + Master2[p3, p2, p1, -la - lb + p1 + p2 + p3, lc, -lb + p3, -lc + ld + p1] + Master2[p3, p2, p1, -la - lb + p1 + p2 + p3, -lc + p1, -lb + p3, lc - ld + p2] + Master4[p1, p2, p3, la + lb, -lb + p3, -lc + p1, -ld + p2] - Master4[p2, p1, p3, la + lb, -lb + p3, ld, lc], 
(* top194 *)
Master1[p3, p2, p1, -la - lb + p1 + p2 + p3, la, -la - lb + lc - ld + p2 + p3, -la + ld + p1] + Master1[p3, p2, p1, -la - lb + p1 + p2 + p3, la, -la - lb + lc - ld + p2 + p3, -ld + p2] - Master1[p3, p2, p1, -la - lb + p1 + p2 + p3, la - lc + p1, -la - lb + lc - ld + p2 + p3, -la + lc - ld + p2] - Master2[p3, p2, p1, -la - lb + p1 + p2 + p3, la, -la - lb + lc - ld + p2 + p3, -la + ld + p1] + Master2[p3, p2, p1, -la - lb + p1 + p2 + p3, la - lc + p1, -la - lb + lc - ld + p2 + p3, -la + lc - ld + p2] - Master3[p1, p2, p3, la + lb, -la - lb + lc - ld + p2 + p3, la, ld] + Master3[p1, p2, p3, la + lb, -la - lb + lc - ld + p2 + p3, la - lc + p1, la - lc + ld] + Master3[p3, p1, p2, -la - lb + p1 + p2 + p3, ld, -la - lb + lc - ld + p2 + p3, la - lc + p1] - Master4[p2, p1, p3, la + lb, -la - lb + lc - ld + p2 + p3, ld, -la + lc], 
(* top195 *)
Master1[p3, p2, p1, -la - lb + p1 + p2 + p3, la, -la - lb + lc - ld + p2 + p3, -la + ld + p1] + Master1[p3, p2, p1, -la - lb + p1 + p2 + p3, la, -la - lb + lc - ld + p2 + p3, -ld + p2] - Master1[p3, p2, p1, -la - lb + p1 + p2 + p3, la - lc + p1, -la - lb + lc - ld + p2 + p3, -la + lc - ld + p2] - Master2[p3, p2, p1, -la - lb + p1 + p2 + p3, la, -la - lb + lc - ld + p2 + p3, -la + ld + p1] + Master2[p3, p2, p1, -la - lb + p1 + p2 + p3, la - lc + p1, -la - lb + lc - ld + p2 + p3, -la + lc - ld + p2] - Master3[p1, p2, p3, la + lb, -la - lb + lc - ld + p2 + p3, la, ld] + Master3[p1, p2, p3, la + lb, -la - lb + lc - ld + p2 + p3, la - lc + p1, la - lc + ld] + Master3[p3, p1, p2, -la - lb + p1 + p2 + p3, ld, -la - lb + lc - ld + p2 + p3, la - lc + p1] - Master4[p2, p1, p3, la + lb, -la - lb + lc - ld + p2 + p3, ld, -la + lc], 
(* top196 *)
-Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, -la - lb + ld + p1 + p2 + p3, -lb + lc + p3] - Master1[p3, p1, p2, la + lb, -ld + p2, lb, lc] - Master1[p3, p1, p2, la + lb, -ld + p2, lb, -lc + ld + p1] - Master1[p3, p1, p2, la + lb, -la - lb + ld + p1 + p2 + p3, lb, la + lb + lc - ld - p1 - p3] + Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, -la - lb + ld + p1 + p2 + p3, -lb + lc + p3] + Master2[p3, p1, p2, la + lb, -ld + p2, lb, -lc + ld + p1] + Master2[p3, p1, p2, la + lb, -la - lb + ld + p1 + p2 + p3, lb, la + lb + lc - ld - p1 - p3] + Master3[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, -ld + p2, -lc + p1] + Master3[p3, p1, p2, la + lb, -la - lb + ld + p1 + p2 + p3, lb, lb - lc + p1 - p3], 
(* top197 *)
-Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, -la - lb + ld + p1 + p2 + p3, lc] - Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, -la - lb + ld + p1 + p2 + p3, -lb - lc + p1 + p3] - Master1[p3, p1, p2, la + lb, -ld + p2, lb, -lc + ld + p1] - Master1[p3, p1, p2, la + lb, -la - lb + ld + p1 + p2 + p3, lb, la + lb + lc - ld - p1 - p3] + Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, -la - lb + ld + p1 + p2 + p3, -lb - lc + p1 + p3] + Master2[p3, p1, p2, la + lb, -ld + p2, lb, -lc + ld + p1] + Master2[p3, p1, p2, la + lb, -la - lb + ld + p1 + p2 + p3, lb, la + lb + lc - ld - p1 - p3] + Master3[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, -ld + p2, lc - ld] + Master3[p3, p1, p2, la + lb, -la - lb + ld + p1 + p2 + p3, lb, -lc + p1], 
(* top198 *)
Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, ld] + Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] - Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb + ld - p2, -lc + p1, -lb + p2 + p3] - Master1[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, -la - lb + lc + p1 + p2 + p3, -lb + p2 + p3] - Master1[p2, p3, p1, la + lb, -lc + p1, -ld + p2, lb + lc + ld - p2] - Master1[p2, p3, p1, la + lb, -lc + p1, -ld + p2, -lb - ld + p2 + p3] - Master1[p2, p3, p1, la + lb, -la - lb + lc + p1 + p2 + p3, -ld + p2, la - lc - ld] - Master1[p3, p2, p1, la + lb, -lc + p1, lb + ld - p2, ld] - Master1[p3, p2, p1, la + lb, -lc + p1, lb + ld - p2, lc - ld + p2] - Master1[p3, p2, p1, la + lb, -la - lb + lc + p1 + p2 + p3, lb + ld - p2, la + lb - lc + ld - p2 - p3] - Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] + Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, lb + ld - p2, -lc + p1, -lb + p2 + p3] + Master2[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, -la - lb + lc + p1 + p2 + p3, -lb + p2 + p3] + Master2[p2, p3, p1, la + lb, -lc + p1, -ld + p2, lb + lc + ld - p2] + Master2[p2, p3, p1, la + lb, -la - lb + lc + p1 + p2 + p3, -ld + p2, la - lc - ld] + Master2[p3, p2, p1, la + lb, -lc + p1, lb + ld - p2, lc - ld + p2] + Master2[p3, p2, p1, la + lb, -la - lb + lc + p1 + p2 + p3, lb + ld - p2, la + lb - lc + ld - p2 - p3] + Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, lb + ld - p2, -lc + p1, -ld + p2] + Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, lb + ld - p2, -la - lb + lc + p1 + p2 + p3, -la - lb + lc - ld + 2 p2 + p3] + Master3[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, -lc + p1, lb + ld - p2] + Master3[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, -la - lb + lc + p1 + p2 + p3, -la + lc + ld + p3] - Master3[p3, p2, p1, la + lb, -lc + p1, lb, -ld + p2] - Master3[p3, p2, p1, la + lb, -la - lb + lc + p1 + p2 + p3, lb, -ld + p2], 
(* top199 *)
-Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, ld] - Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] + Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb + ld - p2, -lc + p1, -lb + p2 + p3] + Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, -ld + p3, -la - lb + lc + p1 + p2 + p3, -lb + p2 + p3] - Master1[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, -lc + p1, ld] - Master1[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] + Master1[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, -la - lb + lc + p1 + p2 + p3, -lb + p2 + p3] + Master1[p1, p3, p2, -la - lb + p1 + p2 + p3, lb + ld - p3, -lc + p1, -lb + p2 + p3] + Master1[p2, p3, p1, la + lb, -lc + p1, -ld + p2, lb + lc + ld - p2] + Master1[p2, p3, p1, la + lb, -lc + p1, -ld + p2, -lb - ld + p2 + p3] + Master1[p2, p3, p1, la + lb, -lc + p1, lb + ld - p3, ld] + Master1[p2, p3, p1, la + lb, -lc + p1, lb + ld - p3, lc - ld + p3] + Master1[p2, p3, p1, la + lb, -la - lb + lc + p1 + p2 + p3, -ld + p2, la - lc - ld] + Master1[p2, p3, p1, la + lb, -la - lb + lc + p1 + p2 + p3, lb + ld - p3, la + lb - lc + ld - p2 - p3] + Master1[p3, p2, p1, la + lb, -lc + p1, lb + ld - p2, ld] + Master1[p3, p2, p1, la + lb, -lc + p1, lb + ld - p2, lc - ld + p2] + Master1[p3, p2, p1, la + lb, -lc + p1, -ld + p3, lb + lc + ld - p3] + Master1[p3, p2, p1, la + lb, -lc + p1, -ld + p3, -lb - ld + p2 + p3] + Master1[p3, p2, p1, la + lb, -la - lb + lc + p1 + p2 + p3, lb + ld - p2, la + lb - lc + ld - p2 - p3] + Master1[p3, p2, p1, la + lb, -la - lb + lc + p1 + p2 + p3, -ld + p3, la - lc - ld] + Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] - Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, lb + ld - p2, -lc + p1, -lb + p2 + p3] - Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, -ld + p3, -la - lb + lc + p1 + p2 + p3, -lb + p2 + p3] + Master2[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] - Master2[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, -la - lb + lc + p1 + p2 + p3, -lb + p2 + p3] - Master2[p1, p3, p2, -la - lb + p1 + p2 + p3, lb + ld - p3, -lc + p1, -lb + p2 + p3] - Master2[p2, p3, p1, la + lb, -lc + p1, -ld + p2, lb + lc + ld - p2] - Master2[p2, p3, p1, la + lb, -lc + p1, lb + ld - p3, lc - ld + p3] - Master2[p2, p3, p1, la + lb, -la - lb + lc + p1 + p2 + p3, -ld + p2, la - lc - ld] - Master2[p2, p3, p1, la + lb, -la - lb + lc + p1 + p2 + p3, lb + ld - p3, la + lb - lc + ld - p2 - p3] - Master2[p3, p2, p1, la + lb, -lc + p1, lb + ld - p2, lc - ld + p2] - Master2[p3, p2, p1, la + lb, -lc + p1, -ld + p3, lb + lc + ld - p3] - Master2[p3, p2, p1, la + lb, -la - lb + lc + p1 + p2 + p3, lb + ld - p2, la + lb - lc + ld - p2 - p3] - Master2[p3, p2, p1, la + lb, -la - lb + lc + p1 + p2 + p3, -ld + p3, la - lc - ld] - Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, lb + ld - p2, -lc + p1, -ld + p2] - Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, lb + ld - p2, -la - lb + lc + p1 + p2 + p3, -la - lb + lc - ld + 2 p2 + p3] - Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, -ld + p3, -lc + p1, lb + ld - p3] - Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, -ld + p3, -la - lb + lc + p1 + p2 + p3, -la + lc + ld + p2] - Master3[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, -lc + p1, lb + ld - p2] - Master3[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, -la - lb + lc + p1 + p2 + p3, -la + lc + ld + p3] - Master3[p1, p3, p2, -la - lb + p1 + p2 + p3, lb + ld - p3, -lc + p1, -ld + p3] - Master3[p1, p3, p2, -la - lb + p1 + p2 + p3, lb + ld - p3, -la - lb + lc + p1 + p2 + p3, -la - lb + lc - ld + p2 + 2 p3] + Master3[p2, p3, p1, la + lb, -lc + p1, lb, -ld + p3] + Master3[p2, p3, p1, la + lb, -la - lb + lc + p1 + p2 + p3, lb, -ld + p3] + Master3[p3, p2, p1, la + lb, -lc + p1, lb, -ld + p2] + Master3[p3, p2, p1, la + lb, -la - lb + lc + p1 + p2 + p3, lb, -ld + p2], 
(* top200 *)
-Master1[p3, p1, p2, -la - lb + p1 + p2 + p3, lc - ld - p1, -lb - lc + p1 + p2 + p3, -lc + p1 + p2] - Master1[p3, p1, p2, -la - lb + p1 + p2 + p3, -ld + p2, -la + lc + p3, lc] + Master1[p3, p2, p1, -la - lb + p1 + p2 + p3, ld + p1, -lb - lc + p1 + p2 + p3, -lc + p1 + p2] + Master1[p3, p2, p1, -la - lb + p1 + p2 + p3, -lc + ld + p1, -la + lc + p3, lc] + Master2[p3, p1, p2, -la - lb + p1 + p2 + p3, lc - ld - p1, -lb - lc + p1 + p2 + p3, -lc + p1 + p2] + Master2[p3, p1, p2, -la - lb + p1 + p2 + p3, -ld + p2, -la + lc + p3, lc] - Master2[p3, p2, p1, -la - lb + p1 + p2 + p3, ld + p1, -lb - lc + p1 + p2 + p3, -lc + p1 + p2] - Master2[p3, p2, p1, -la - lb + p1 + p2 + p3, -lc + ld + p1, -la + lc + p3, lc] - Master4[p1, p2, p3, la + lb, -la + lc + p3, lc - ld, -ld + p2] - Master4[p1, p2, p3, la + lb, -lb - lc + p1 + p2 + p3, -ld, lc - ld - p1] + Master4[p2, p1, p3, la + lb, -la + lc + p3, ld, -lc + ld + p1] + Master4[p2, p1, p3, la + lb, -lb - lc + p1 + p2 + p3, -lc + ld + p1 + p2, ld + p1], 
(* top201 *)
Master1[p1, p2, p3, lb, -la - lb + ld + p1 + p3, -lc + p1, la + lb - p1] + Master1[p1, p2, p3, lb, -la - lb + ld + p1 + p3, -lc + p1, -ld + p2] + Master1[p1, p2, p3, -lb + p1 + p2 + p3, -la + lb + ld - p2, -lc + p1, -ld + p2] + Master1[p1, p2, p3, -lb + p1 + p2 + p3, -la + lb + ld - p2, -lc + p1, la - lb + p2 + p3] + Master1[p2, p1, p3, lb, -la - lb + ld + p1 + p3, ld, lc] + Master1[p2, p1, p3, lb, -la - lb + ld + p1 + p3, ld, la + lb - lc - ld] + Master1[p2, p1, p3, -lb + p1 + p2 + p3, -la + lb + ld - p2, ld, lc] + Master1[p2, p1, p3, -lb + p1 + p2 + p3, -la + lb + ld - p2, ld, la - lb - lc - ld + p1 + p2 + p3] + Master1[p3, p2, p1, lb, lc, -la + lb + ld - p2, -lc + ld + p1] + Master1[p3, p2, p1, lb, -lc + p1, -la + lb + ld - p2, lc - ld + p2] + Master1[p3, p2, p1, -lb + p1 + p2 + p3, lc, -la - lb + ld + p1 + p3, -lc + ld + p1] + Master1[p3, p2, p1, -lb + p1 + p2 + p3, -lc + p1, -la - lb + ld + p1 + p3, lc - ld + p2] - Master2[p1, p2, p3, lb, -la - lb + ld + p1 + p3, -lc + p1, la + lb - p1] - Master2[p1, p2, p3, -lb + p1 + p2 + p3, -la + lb + ld - p2, -lc + p1, la - lb + p2 + p3] - Master2[p2, p1, p3, lb, -la - lb + ld + p1 + p3, ld, la + lb - lc - ld] - Master2[p2, p1, p3, -lb + p1 + p2 + p3, -la + lb + ld - p2, ld, la - lb - lc - ld + p1 + p2 + p3] - Master2[p3, p2, p1, lb, lc, -la + lb + ld - p2, -lc + ld + p1] - Master2[p3, p2, p1, lb, -lc + p1, -la + lb + ld - p2, lc - ld + p2] - Master2[p3, p2, p1, -lb + p1 + p2 + p3, lc, -la - lb + ld + p1 + p3, -lc + ld + p1] - Master2[p3, p2, p1, -lb + p1 + p2 + p3, -lc + p1, -la - lb + ld + p1 + p3, lc - ld + p2] - Master3[p1, p2, p3, lb, -la - lb + ld + p1 + p3, lc, lc - ld - p1 + p2] - Master3[p1, p2, p3, -lb + p1 + p2 + p3, -la + lb + ld - p2, lc, lc - ld - p1 + p2] - Master3[p3, p1, p2, lb, ld, -la + lb + ld - p2, -lc + p1] - Master3[p3, p1, p2, lb, -ld + p2, -la + lb + ld - p2, lc] - Master3[p3, p1, p2, -lb + p1 + p2 + p3, ld, -la - lb + ld + p1 + p3, -lc + p1] - Master3[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, -la - lb + ld + p1 + p3, lc] - Master3[p3, p2, p1, lb, -lc + p1, -la + lb + ld - p2, ld] - Master3[p3, p2, p1, -lb + p1 + p2 + p3, -lc + p1, -la - lb + ld + p1 + p3, ld] - Master4[p1, p2, p3, -lb + p1 + p2 + p3, la - ld + p2 + p3, lc, ld] + Master4[p2, p1, p3, lb, -la - lb + ld + p1 + p3, -ld + p2, -lc + p1] + Master4[p2, p1, p3, -lb + p1 + p2 + p3, -la + lb + ld - p2, -ld + p2, -lc + p1] - Master4[p2, p1, p3, -lb + p1 + p2 + p3, -la + ld + p1 + p3, -ld + p2, -lc + p1], 
(* top202 *)
Master1[p1, p2, p3, -lb + p1 + p2 + p3, -la + lb + ld - p2, -lc + p1, -ld + p2] + Master1[p1, p2, p3, -lb + p1 + p2 + p3, -la + lb + ld - p2, -lc + p1, la - lb + p2 + p3] + Master1[p1, p2, p3, -lb + p1 + p2 + p3, la - ld + p2 + p3, -lc + p1, -la] + Master1[p2, p1, p3, -lb + p1 + p2 + p3, -la + lb + ld - p2, ld, lc] + Master1[p2, p1, p3, -lb + p1 + p2 + p3, -la + lb + ld - p2, ld, la - lb - lc - ld + p1 + p2 + p3] + Master1[p2, p1, p3, -lb + p1 + p2 + p3, la - ld + p2 + p3, ld, -la + lc + ld - p2] + Master1[p3, p1, p2, lb, ld, la - ld + p2 + p3, lc - ld + p2] + Master1[p3, p2, p1, lb, -lc + p1, -la + lb + ld - p2, lc - ld + p2] - Master2[p1, p2, p3, -lb + p1 + p2 + p3, -la + lb + ld - p2, -lc + p1, la - lb + p2 + p3] - Master2[p1, p2, p3, -lb + p1 + p2 + p3, la - ld + p2 + p3, -lc + p1, -la] - Master2[p2, p1, p3, -lb + p1 + p2 + p3, -la + lb + ld - p2, ld, la - lb - lc - ld + p1 + p2 + p3] - Master2[p2, p1, p3, -lb + p1 + p2 + p3, la - ld + p2 + p3, ld, -la + lc + ld - p2] - Master2[p3, p1, p2, lb, ld, la - ld + p2 + p3, lc - ld + p2] - Master2[p3, p2, p1, lb, -lc + p1, -la + lb + ld - p2, lc - ld + p2] - Master3[p3, p1, p2, lb, ld, -la + lb + ld - p2, -lc + p1] - Master3[p3, p1, p2, lb, ld, la - ld + p2 + p3, la - lc - ld + p1 + p2] - Master3[p3, p2, p1, lb, -lc + p1, -la + lb + ld - p2, ld] - Master3[p3, p2, p1, lb, -lc + p1, la - ld + p2 + p3, la + p2], 
(* top203 *)
Master1[p3, p1, p2, lb, -ld + p2, -la + lb, lc] + Master1[p3, p1, p2, lb, -ld + p2, -la + lb, -lc + ld + p1] - Master2[p3, p1, p2, lb, -ld + p2, -la + lb, -lc + ld + p1] - Master3[p2, p1, p3, -lb + p1 + p2 + p3, -la + lb, -ld + p2, -lc + p1] - Master3[p2, p1, p3, -lb + p1 + p2 + p3, la + p3, -ld + p2, -lc + p1], 
(* top204 *)
Master1[p1, p2, p3, -lb + p1 + p2 + p3, -la + lb, -lc + p1, ld] + Master1[p1, p2, p3, -lb + p1 + p2 + p3, -la + lb, -lc + p1, la - lb - ld + p2 + p3] + Master1[p1, p2, p3, -lb + p1 + p2 + p3, la + p3, -lc + p1, -la - ld + p2] + Master1[p2, p1, p3, -lb + p1 + p2 + p3, -la + lb, ld, la - lb + lc + p3] + Master1[p2, p1, p3, -lb + p1 + p2 + p3, la + p3, ld, -la + lc] + Master1[p2, p1, p3, -lb + p1 + p2 + p3, la + p3, ld, -lc + p1] + Master1[p3, p1, p2, lb, ld, -la + lb, lc - ld + p2] + Master1[p3, p2, p1, lb, -lc + p1, la + p3, lc - ld + p2] - Master2[p1, p2, p3, -lb + p1 + p2 + p3, -la + lb, -lc + p1, la - lb - ld + p2 + p3] - Master2[p1, p2, p3, -lb + p1 + p2 + p3, la + p3, -lc + p1, -la - ld + p2] - Master2[p2, p1, p3, -lb + p1 + p2 + p3, -la + lb, ld, la - lb + lc + p3] - Master2[p2, p1, p3, -lb + p1 + p2 + p3, la + p3, ld, -la + lc] - Master2[p3, p1, p2, lb, ld, -la + lb, lc - ld + p2] - Master2[p3, p2, p1, lb, -lc + p1, la + p3, lc - ld + p2] - Master3[p3, p1, p2, lb, ld, -la + lb, -la + lb - lc + p1 - p3] - Master3[p3, p1, p2, lb, ld, la + p3, lc] - Master3[p3, p2, p1, lb, -lc + p1, -la + lb, -ld + p2] - Master3[p3, p2, p1, lb, -lc + p1, la + p3, la + ld], 
(* top205 *)
-Master1[p1, p2, p3, -lb + p1 + p2 + p3, la + lb - lc + ld - p2, lc, -la - lb + lc + p2 + p3] + Master1[p2, p1, p3, -lb + p1 + p2 + p3, -la + lc - ld + p2 + p3, ld, la + ld - p2] + Master1[p3, p1, p2, lb, ld, -la + lc - ld + p2 + p3, lc - ld + p2] - Master1[p3, p2, p1, lb, lc, la + lb - lc + ld - p2, -lc + ld + p1] + Master2[p1, p2, p3, -lb + p1 + p2 + p3, la + lb - lc + ld - p2, lc, -la - lb + lc + p2 + p3] - Master2[p2, p1, p3, -lb + p1 + p2 + p3, -la + lc - ld + p2 + p3, ld, la + ld - p2] - Master2[p3, p1, p2, lb, ld, -la + lc - ld + p2 + p3, lc - ld + p2] + Master2[p3, p2, p1, lb, lc, la + lb - lc + ld - p2, -lc + ld + p1] + Master3[p1, p2, p3, -lb + p1 + p2 + p3, la + lb - lc + ld - p2, lc, lc - ld - p1 + p2] - Master3[p1, p2, p3, -lb + p1 + p2 + p3, -la + lc - ld + p2 + p3, -lc + p1, ld] + Master3[p2, p1, p3, -lb + p1 + p2 + p3, la + lb - lc + ld - p2, -ld + p2, lc] - Master3[p2, p1, p3, -lb + p1 + p2 + p3, -la + lc - ld + p2 + p3, ld, -lc + ld + p1 - p2] + Master4[p1, p2, p3, -lb + p1 + p2 + p3, -la + lc - ld + p2 + p3, -lc + p1, ld] - Master4[p2, p1, p3, -lb + p1 + p2 + p3, la + lb - lc + ld - p2, -ld + p2, lc], 
(* top206 *)
-Master1[p1, p2, p3, -lb + p1 + p2 + p3, la + lb - lc + ld - p2, -lc + p1, -la - lb + lc + p2 + p3] - Master1[p1, p2, p3, -lb + p1 + p2 + p3, -la + lc - ld + p2 + p3, -lc + p1, la - lc] + Master2[p1, p2, p3, -lb + p1 + p2 + p3, la + lb - lc + ld - p2, -lc + p1, -la - lb + lc + p2 + p3] + Master2[p1, p2, p3, -lb + p1 + p2 + p3, -la + lc - ld + p2 + p3, -lc + p1, la - lc], 
(* top207 *)
-Master1[p3, p2, p1, lb, lc, la + lb - lc + ld - p2, la + lb - lc - p3] - Master1[p3, p2, p1, lb, -lc + p1, -la + lc - ld + p2 + p3, -la + lc + p2] + Master2[p1, p2, p3, -lb + p1 + p2 + p3, la + lb - lc + ld - p2, lc, -la - lb + lc + p2 + p3] + Master2[p1, p2, p3, -lb + p1 + p2 + p3, -la + lc - ld + p2 + p3, -lc + p1, la - lc], 
(* top208 *)
-Master1[p3, p1, p2, lb, ld, -la + lc - ld + p2 + p3, lc - ld + p2] - Master1[p3, p1, p2, lb, -ld + p2, la + lb - lc + ld - p2, -lc + ld + p1] + Master1[p3, p2, p1, lb, lc, la + lb - lc + ld - p2, -lc + ld + p1] + Master1[p3, p2, p1, lb, -lc + p1, -la + lc - ld + p2 + p3, lc - ld + p2] + Master2[p3, p1, p2, lb, ld, -la + lc - ld + p2 + p3, lc - ld + p2] + Master2[p3, p1, p2, lb, -ld + p2, la + lb - lc + ld - p2, -lc + ld + p1] - Master2[p3, p2, p1, lb, lc, la + lb - lc + ld - p2, -lc + ld + p1] - Master2[p3, p2, p1, lb, -lc + p1, -la + lc - ld + p2 + p3, lc - ld + p2] - Master4[p1, p2, p3, -lb + p1 + p2 + p3, la + lb - lc + ld - p2, -lc + p1, -ld + p2] - Master4[p1, p2, p3, -lb + p1 + p2 + p3, -la + lc - ld + p2 + p3, lc, ld] + Master4[p2, p1, p3, -lb + p1 + p2 + p3, la + lb - lc + ld - p2, ld, lc] + Master4[p2, p1, p3, -lb + p1 + p2 + p3, -la + lc - ld + p2 + p3, -ld + p2, -lc + p1], 
(* top209 *)
Master1[p1, p2, p3, -lb + p1 + p2 + p3, -lc + ld + p1 + p3, lc, -la + 2 lc - ld - p1 + p2] + Master1[p2, p1, p3, -lb + p1 + p2 + p3, -lc + ld + p1 + p3, la - lc, -ld] + Master1[p3, p2, p1, lb, la, lb + lc - ld - p1, -la + ld + p1] + Master1[p3, p2, p1, lb, la, lb + lc - ld - p1, -ld + p2] + Master1[p3, p2, p1, lb, lc, -lc + ld + p1 + p3, -la + p1 + p2] - Master1[p3, p2, p1, lb, la - lc + p1, lb + lc - ld - p1, -la + lc - ld + p2] - Master2[p1, p2, p3, -lb + p1 + p2 + p3, -lc + ld + p1 + p3, lc, -la + 2 lc - ld - p1 + p2] - Master2[p2, p1, p3, -lb + p1 + p2 + p3, -lc + ld + p1 + p3, la - lc, -ld] - Master2[p3, p2, p1, lb, la, lb + lc - ld - p1, -la + ld + p1] - Master2[p3, p2, p1, lb, lc, -lc + ld + p1 + p3, -la + p1 + p2] + Master2[p3, p2, p1, lb, la - lc + p1, lb + lc - ld - p1, -la + lc - ld + p2] - Master3[p1, p2, p3, -lb + p1 + p2 + p3, lb + lc - ld - p1, la, ld] + Master3[p1, p2, p3, -lb + p1 + p2 + p3, lb + lc - ld - p1, la - lc + p1, la - lc + ld] - Master3[p2, p1, p3, -lb + p1 + p2 + p3, -lc + ld + p1 + p3, -la + lc - ld + p2, lc] - Master3[p3, p1, p2, lb, la - lc, -lc + ld + p1 + p3, ld + p1] + Master3[p3, p1, p2, lb, ld, lb + lc - ld - p1, la - lc + p1] - Master3[p3, p2, p1, lb, lc, -lc + ld + p1 + p3, la - 2 lc + ld + p1] - Master4[p2, p1, p3, -lb + p1 + p2 + p3, lb + lc - ld - p1, ld, -la + lc] + Master4[p2, p1, p3, -lb + p1 + p2 + p3, -lc + ld + p1 + p3, -la + lc - ld + p2, lc], 
(* top210 *)
-Master1[p1, p2, p3, -lb + p1 + p2 + p3, -la + lc - ld + p2 + p3, -lc + p1, la - lc] - Master1[p2, p1, p3, -lb + p1 + p2 + p3, -la + lc - ld + p2 + p3, ld, la + ld - p2] + Master1[p3, p1, p2, lb, la, la + lb - lc + ld - p2, ld + p1] + Master1[p3, p1, p2, lb, la, la + lb - lc + ld - p2, -la - ld + p2] - Master1[p3, p1, p2, lb, ld, -la + lc - ld + p2 + p3, lc - ld + p2] - Master1[p3, p1, p2, lb, lc + p2, la + lb - lc + ld - p2, -lc + ld + p1] + Master1[p3, p1, p2, -lb + p1 + p2 + p3, -la + lc - ld + p2, -la - lb + p1 + p2 + p3, la - lc] + Master1[p3, p1, p2, -lb + p1 + p2 + p3, -la + lc - ld + p2, -la - lb + p1 + p2 + p3, ld + p1] + Master2[p1, p2, p3, -lb + p1 + p2 + p3, -la + lc - ld + p2 + p3, -lc + p1, la - lc] + Master2[p2, p1, p3, -lb + p1 + p2 + p3, -la + lc - ld + p2 + p3, ld, la + ld - p2] - Master2[p3, p1, p2, lb, la, la + lb - lc + ld - p2, -la - ld + p2] + Master2[p3, p1, p2, lb, ld, -la + lc - ld + p2 + p3, lc - ld + p2] + Master2[p3, p1, p2, lb, lc + p2, la + lb - lc + ld - p2, -lc + ld + p1] - Master2[p3, p1, p2, -lb + p1 + p2 + p3, -la + lc - ld + p2, -la - lb + p1 + p2 + p3, la - lc] - Master3[p1, p2, p3, -lb + p1 + p2 + p3, -la + lc - ld + p2 + p3, -lc + ld + p1, ld] - Master3[p2, p1, p3, lb, -la - lb + p1 + p2 + p3, -la + lc - ld + p2, -ld] - Master3[p2, p1, p3, -lb + p1 + p2 + p3, la + lb - lc + ld - p2, la, -ld] + Master3[p2, p1, p3, -lb + p1 + p2 + p3, la + lb - lc + ld - p2, lc + p2, lc - ld] + Master3[p3, p1, p2, lb, ld, -la + lc - ld + p2 + p3, -la - ld + p1 + p2] + Master3[p3, p1, p2, -lb + p1 + p2 + p3, -la + lc - ld + p2, -lc + ld + p1 + p3, ld + p1] + Master3[p3, p2, p1, lb, -ld, la + lb - lc + ld - p2, lc + p2] + Master3[p3, p2, p1, lb, -lc + p1, -la + lc - ld + p2 + p3, -la + lc + p2] - Master4[p1, p2, p3, -lb + p1 + p2 + p3, la + lb - lc + ld - p2, -ld, -lc] - Master4[p3, p1, p2, -lb + p1 + p2 + p3, -la + lc - ld + p2, -lc + ld + p1 + p3, ld + p1], 
(* top211 *)
Master1[p3, p1, p2, lb, -ld + p2, la + lb - ld - p1, lc] + Master1[p3, p1, p2, lb, -ld + p2, la + lb - ld - p1, -lc + ld + p1] - Master2[p3, p1, p2, lb, -ld + p2, la + lb - ld - p1, -lc + ld + p1] - Master3[p2, p1, p3, -lb + p1 + p2 + p3, la + lb - ld - p1, -ld + p2, -lc + p1] - Master3[p2, p1, p3, -lb + p1 + p2 + p3, -la + ld + p1 + p3, -ld + p2, lc], 
(* top212 *)
Master1[p1, p2, p3, lb, la - lb + p3, lc, -la + lb + ld] + Master1[p1, p2, p3, lb, la - lb + p3, lc, -ld + p2] + Master1[p1, p2, p3, lb, -la - lb + p1 + p2 + p3, -lc + p1, ld] + Master1[p1, p2, p3, lb, -la - lb + p1 + p2 + p3, -lc + p1, la + lb - ld - p1] + Master1[p2, p1, p3, lb, la - lb + p3, ld, -la + lb + lc] + Master1[p2, p1, p3, lb, la - lb + p3, ld, -lc + p1] + Master1[p2, p1, p3, lb, -la - lb + p1 + p2 + p3, -ld + p2, lc] + Master1[p2, p1, p3, lb, -la - lb + p1 + p2 + p3, -ld + p2, la + lb - lc - p2] + Master1[p3, p1, p2, -lb + p1 + p2 + p3, ld, -la - lb + p1 + p2 + p3, -lc - ld + p1 + p2] + Master1[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, -la - lb + p1 + p2 + p3, lc + ld] + Master1[p3, p2, p1, -lb + p1 + p2 + p3, lc, la - lb + p3, -lc - ld + p1 + p2] + Master1[p3, p2, p1, -lb + p1 + p2 + p3, -lc + p1, la - lb + p3, lc + ld] - Master2[p1, p2, p3, lb, la - lb + p3, lc, -la + lb + ld] - Master2[p1, p2, p3, lb, -la - lb + p1 + p2 + p3, -lc + p1, la + lb - ld - p1] - Master2[p2, p1, p3, lb, la - lb + p3, ld, -la + lb + lc] - Master2[p2, p1, p3, lb, -la - lb + p1 + p2 + p3, -ld + p2, la + lb - lc - p2] - Master2[p3, p1, p2, -lb + p1 + p2 + p3, ld, -la - lb + p1 + p2 + p3, -lc - ld + p1 + p2] - Master2[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, -la - lb + p1 + p2 + p3, lc + ld] - Master2[p3, p2, p1, -lb + p1 + p2 + p3, lc, la - lb + p3, -lc - ld + p1 + p2] - Master2[p3, p2, p1, -lb + p1 + p2 + p3, -lc + p1, la - lb + p3, lc + ld] - Master3[p1, p2, p3, lb, la - lb + p3, -lc + p1, -lc - ld + p2] - Master3[p2, p1, p3, lb, -la - lb + p1 + p2 + p3, ld, lc + ld - p2] - Master3[p3, p1, p2, -lb + p1 + p2 + p3, ld, la - lb + p3, lc] - Master3[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, la - lb + p3, -lc + p1] - Master3[p3, p1, p2, -lb + p1 + p2 + p3, -ld + p2, -la - lb + p1 + p2 + p3, -lc + p1] - Master3[p3, p2, p1, -lb + p1 + p2 + p3, lc, la - lb + p3, ld] - Master3[p3, p2, p1, -lb + p1 + p2 + p3, lc, -la - lb + p1 + p2 + p3, ld] - Master3[p3, p2, p1, -lb + p1 + p2 + p3, -lc + p1, -la - lb + p1 + p2 + p3, -ld + p2] + Master4[p1, p2, p3, lb, -la - lb + p1 + p2 + p3, lc, -ld + p2] - Master4[p1, p2, p3, -lb + p1 + p2 + p3, -la + p1 + p2 + p3, lc, ld] + Master4[p2, p1, p3, lb, la - lb + p3, -ld + p2, lc] - Master4[p2, p1, p3, -lb + p1 + p2 + p3, la + p3, -ld + p2, -lc + p1], 
(* top213 *)
Master1[p3, p1, p2, lb, ld, -la + lc - ld + p2 + p3, lc - ld + p2] + Master1[p3, p1, p2, lb, -ld + p2, la + lb - lc + ld - p2, -lc + ld + p1] - Master1[p3, p2, p1, lb, lc, la + lb - lc + ld - p2, -lc + ld + p1] - Master1[p3, p2, p1, lb, -lc + p1, -la + lc - ld + p2 + p3, lc - ld + p2] - Master2[p3, p1, p2, lb, ld, -la + lc - ld + p2 + p3, lc - ld + p2] - Master2[p3, p1, p2, lb, -ld + p2, la + lb - lc + ld - p2, -lc + ld + p1] + Master2[p3, p2, p1, lb, lc, la + lb - lc + ld - p2, -lc + ld + p1] + Master2[p3, p2, p1, lb, -lc + p1, -la + lc - ld + p2 + p3, lc - ld + p2] + Master4[p1, p2, p3, -lb + p1 + p2 + p3, la + lb - lc + ld - p2, -lc + p1, -ld + p2] + Master4[p1, p2, p3, -lb + p1 + p2 + p3, -la + lc - ld + p2 + p3, lc, ld] - Master4[p2, p1, p3, -lb + p1 + p2 + p3, la + lb - lc + ld - p2, ld, lc] - Master4[p2, p1, p3, -lb + p1 + p2 + p3, -la + lc - ld + p2 + p3, -ld + p2, -lc + p1], 
(* top214 *)
Master1[p3, p1, p2, lb, lc - ld - p1, la + lb - lc, -lc + p1 + p2] + Master1[p3, p1, p2, lb, -ld + p2, -la + lc + p3, lc] - Master1[p3, p2, p1, lb, ld + p1, la + lb - lc, -lc + p1 + p2] - Master1[p3, p2, p1, lb, -lc + ld + p1, -la + lc + p3, lc] - Master2[p3, p1, p2, lb, lc - ld - p1, la + lb - lc, -lc + p1 + p2] - Master2[p3, p1, p2, lb, -ld + p2, -la + lc + p3, lc] + Master2[p3, p2, p1, lb, ld + p1, la + lb - lc, -lc + p1 + p2] + Master2[p3, p2, p1, lb, -lc + ld + p1, -la + lc + p3, lc] + Master4[p1, p2, p3, -lb + p1 + p2 + p3, la + lb - lc, -ld, lc - ld - p1] + Master4[p1, p2, p3, -lb + p1 + p2 + p3, -la + lc + p3, lc - ld, -ld + p2] - Master4[p2, p1, p3, -lb + p1 + p2 + p3, la + lb - lc, -lc + ld + p1 + p2, ld + p1] - Master4[p2, p1, p3, -lb + p1 + p2 + p3, -la + lc + p3, ld, -lc + ld + p1], 
(* top215 *)
Master1[p2, p1, p3, -lb + p1 + p2 + p3, la + lb - ld - p1, -lb + ld + p1 + p2 + p3, -la - lb + lc + ld + p1 + p3] + Master1[p2, p1, p3, -lb + p1 + p2 + p3, -la + ld + p1 + p3, -lb + ld + p1 + p2 + p3, lc] + Master1[p2, p1, p3, -lb + p1 + p2 + p3, -la + ld + p1 + p3, -lb + ld + p1 + p2 + p3, la - lc - ld] + Master1[p3, p1, p2, lb, -ld + p2, la + lb - ld - p1, lc] + Master1[p3, p1, p2, lb, -ld + p2, la + lb - ld - p1, -lc + ld + p1] + Master1[p3, p1, p2, lb, -lb + ld + p1 + p2 + p3, la + lb - ld - p1, lb + lc - ld - p1 - p3] - Master2[p2, p1, p3, -lb + p1 + p2 + p3, la + lb - ld - p1, -lb + ld + p1 + p2 + p3, -la - lb + lc + ld + p1 + p3] - Master2[p2, p1, p3, -lb + p1 + p2 + p3, -la + ld + p1 + p3, -lb + ld + p1 + p2 + p3, la - lc - ld] - Master2[p3, p1, p2, lb, -ld + p2, la + lb - ld - p1, -lc + ld + p1] - Master2[p3, p1, p2, lb, -lb + ld + p1 + p2 + p3, la + lb - ld - p1, lb + lc - ld - p1 - p3] - Master3[p2, p1, p3, -lb + p1 + p2 + p3, la + lb - ld - p1, -ld + p2, -lc + p1] - Master3[p3, p1, p2, lb, -ld + p2, -la + ld + p1 + p3, lc] - Master3[p3, p1, p2, lb, -lb + ld + p1 + p2 + p3, la + lb - ld - p1, la + lb - lc - ld - p3] - Master3[p3, p1, p2, lb, -lb + ld + p1 + p2 + p3, -la + ld + p1 + p3, -lc + p1], 
(* top216 *)
-Master1[p2, p1, p3, -lb + p1 + p2 + p3, -la + lc + p3, -ld + p2, -lc + p1] - Master1[p3, p1, p2, lb, -ld + p2, la + lb - lc, -lc + ld + p1] + Master2[p3, p1, p2, lb, -ld + p2, la + lb - lc, -lc + ld + p1] + Master3[p2, p1, p3, -lb + p1 + p2 + p3, la + lb - lc, -ld + p2, lc - ld] + Master3[p3, p1, p2, lb, -ld + p2, -la + lc + p3, lc], 
(* top217 *)
Master1[p1, p2, p3, -lb + p1 + p2 + p3, lb + lc - ld - p1, -ld, la - lc] + Master1[p1, p2, p3, -lb + p1 + p2 + p3, lb + lc - ld - p1, -ld, -la - lb + ld + p1 + p2 + p3] + Master1[p1, p2, p3, -lb + p1 + p2 + p3, -lc + ld + p1 + p3, -ld, la + lb + lc - 2 ld - 2 p1 - p3] + Master1[p2, p1, p3, -lb + p1 + p2 + p3, lb + lc - ld - p1, -la - lb + ld + p1 + p2 + p3, -lb - lc + 2 ld + 2 p1 + p3] - Master1[p2, p1, p3, -lb + p1 + p2 + p3, -lc + ld + p1 + p3, -la - lb + p1 + p2 + p3, -ld] + Master1[p2, p1, p3, -lb + p1 + p2 + p3, -lc + ld + p1 + p3, -la - lb + ld + p1 + p2 + p3, lc] + Master1[p2, p1, p3, -lb + p1 + p2 + p3, -lc + ld + p1 + p3, -la - lb + ld + p1 + p2 + p3, -ld] - Master1[p3, p1, p2, lb, -la - lb + p1 + p2 + p3, lb + lc - ld - p1, la + lb - ld - p1 - p3] + Master1[p3, p1, p2, lb, -la - lb + ld + p1 + p2 + p3, lb + lc - ld - p1, la + lb - p3] + Master1[p3, p2, p1, lb, -ld, -lc + ld + p1 + p3, la + lb - p3] - Master2[p1, p2, p3, -lb + p1 + p2 + p3, lb + lc - ld - p1, -ld, la - lc] - Master2[p1, p2, p3, -lb + p1 + p2 + p3, -lc + ld + p1 + p3, -ld, la + lb + lc - 2 ld - 2 p1 - p3] - Master2[p2, p1, p3, -lb + p1 + p2 + p3, lb + lc - ld - p1, -la - lb + ld + p1 + p2 + p3, -lb - lc + 2 ld + 2 p1 + p3] - Master2[p2, p1, p3, -lb + p1 + p2 + p3, -lc + ld + p1 + p3, -la - lb + ld + p1 + p2 + p3, lc] + Master2[p3, p1, p2, lb, -la - lb + p1 + p2 + p3, lb + lc - ld - p1, la + lb - ld - p1 - p3] - Master2[p3, p1, p2, lb, -la - lb + ld + p1 + p2 + p3, lb + lc - ld - p1, la + lb - p3] - Master2[p3, p2, p1, lb, -ld, -lc + ld + p1 + p3, la + lb - p3] + Master3[p2, p1, p3, -lb + p1 + p2 + p3, lb + lc - ld - p1, -la - lb + p1 + p2 + p3, -la - lb + ld + 2 p1 + p3] + Master3[p3, p1, p2, lb, -la - lb + p1 + p2 + p3, -lc + ld + p1 + p3, ld + p1] - Master3[p3, p1, p2, lb, -la - lb + ld + p1 + p2 + p3, lb + lc - ld - p1, lb + lc - 2 ld - p1 - p3] - Master3[p3, p1, p2, lb, -la - lb + ld + p1 + p2 + p3, -lc + ld + p1 + p3, ld + p1] - Master3[p3, p2, p1, lb, -ld, lb + lc - ld - p1, la + lb - ld - p1 - p3] - Master3[p3, p2, p1, lb, -ld, -lc + ld + p1 + p3, -la - lb - lc + 2 ld + 2 p1 + p2 + p3], 
(* top218 *)
Master1[p3, p1, p2, -la + p1 + p2 + p3, la + lc - ld - p1, lb, -la + ld + p1 + p2] + Master1[p3, p1, p2, -la + p1 + p2 + p3, -lc + ld + p1 + p2, lb, -ld] - Master2[p3, p1, p2, -la + p1 + p2 + p3, la + lc - ld - p1, lb, -la + ld + p1 + p2] - Master2[p3, p1, p2, -la + p1 + p2 + p3, -lc + ld + p1 + p2, lb, -ld], 
(* top219 *)
Master1[p1, p3, p2, la, -la + lb + ld + p1 + p2, lc, la - ld - p1] + Master1[p1, p3, p2, la, -lb - ld + p2 + p3, lc, ld] - Master2[p1, p3, p2, la, -la + lb + ld + p1 + p2, lc, la - ld - p1] - Master2[p1, p3, p2, la, -lb - ld + p2 + p3, lc, ld], 
(* top220 *)
-Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, ld] - Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] + Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb + ld - p2, -la - lb + lc + p1 + p2 + p3, -lb + p2 + p3] + Master1[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, -lc + p1, -lb + p2 + p3] + Master1[p2, p3, p1, la + lb, -lc + p1, -ld + p2, lb + lc + ld - p2] + Master1[p2, p3, p1, la + lb, -lc + p1, -ld + p2, -lb - ld + p2 + p3] + Master1[p2, p3, p1, la + lb, -la - lb + lc + p1 + p2 + p3, -ld + p2, la - lc - ld] + Master1[p3, p2, p1, la + lb, -lc + p1, lb + ld - p2, ld] + Master1[p3, p2, p1, la + lb, -lc + p1, lb + ld - p2, lc - ld + p2] + Master1[p3, p2, p1, la + lb, -la - lb + lc + p1 + p2 + p3, lb + ld - p2, la + lb - lc + ld - p2 - p3] + Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] - Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, lb + ld - p2, -la - lb + lc + p1 + p2 + p3, -lb + p2 + p3] - Master2[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, -lc + p1, -lb + p2 + p3] - Master2[p2, p3, p1, la + lb, -lc + p1, -ld + p2, lb + lc + ld - p2] - Master2[p2, p3, p1, la + lb, -la - lb + lc + p1 + p2 + p3, -ld + p2, la - lc - ld] - Master2[p3, p2, p1, la + lb, -lc + p1, lb + ld - p2, lc - ld + p2] - Master2[p3, p2, p1, la + lb, -la - lb + lc + p1 + p2 + p3, lb + ld - p2, la + lb - lc + ld - p2 - p3] + Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -la - lb + lc + p1 + p2 + p3, ld] - Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, lb + ld - p2, -lc + p1, -ld + p2] - Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, lb + ld - p2, -la - lb + lc + p1 + p2 + p3, -la - lb + lc - ld + 2 p2 + p3] - Master3[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, -lc + p1, lb + ld - p2] - Master3[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, -la - lb + lc + p1 + p2 + p3, -la + lc + ld + p3] + Master3[p3, p2, p1, la + lb, -lc + p1, lb, -ld + p2], 
(* top221 *)
-Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] + Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb + ld - p2, -lc + p1, -lb + p2 + p3] + Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, -ld + p3, -la - lb + lc + p1 + p2 + p3, -lb + p2 + p3] - Master1[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] + Master1[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, -la - lb + lc + p1 + p2 + p3, -lb + p2 + p3] + Master1[p1, p3, p2, -la - lb + p1 + p2 + p3, lb + ld - p3, -lc + p1, -lb + p2 + p3] + Master1[p2, p3, p1, la + lb, -lc + p1, -ld + p2, lb + ld - p2] + Master1[p2, p3, p1, la + lb, -lc + p1, -ld + p2, -lb + lc - ld + p2 + p3] + Master1[p2, p3, p1, la + lb, -lc + p1, lb + ld - p3, lc + ld] - Master1[p2, p3, p1, la + lb, -la - lb + lc + p1 + p2 + p3, lb, -ld + p3] + Master1[p2, p3, p1, la + lb, -la - lb + lc + p1 + p2 + p3, -ld + p2, la - lc - ld] + Master1[p2, p3, p1, la + lb, -la - lb + lc + p1 + p2 + p3, lb + ld - p3, la + lb - lc + ld - p2 - p3] + Master1[p2, p3, p1, la + lb, -la - lb + lc + p1 + p2 + p3, lb + ld - p3, -ld + p3] + Master1[p3, p2, p1, la + lb, -lc + p1, lb + ld - p2, lc + ld] + Master1[p3, p2, p1, la + lb, -lc + p1, -ld + p3, lb + ld - p3] + Master1[p3, p2, p1, la + lb, -lc + p1, -ld + p3, -lb + lc - ld + p2 + p3] - Master1[p3, p2, p1, la + lb, -la - lb + lc + p1 + p2 + p3, lb, -ld + p2] + Master1[p3, p2, p1, la + lb, -la - lb + lc + p1 + p2 + p3, lb + ld - p2, -ld + p2] + Master1[p3, p2, p1, la + lb, -la - lb + lc + p1 + p2 + p3, lb + ld - p2, la + lb - lc + ld - p2 - p3] + Master1[p3, p2, p1, la + lb, -la - lb + lc + p1 + p2 + p3, -ld + p3, la - lc - ld] + Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] - Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, lb + ld - p2, -lc + p1, -lb + p2 + p3] - Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, -ld + p3, -la - lb + lc + p1 + p2 + p3, -lb + p2 + p3] + Master2[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] - Master2[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, -la - lb + lc + p1 + p2 + p3, -lb + p2 + p3] - Master2[p1, p3, p2, -la - lb + p1 + p2 + p3, lb + ld - p3, -lc + p1, -lb + p2 + p3] - Master2[p2, p3, p1, la + lb, -lc + p1, -ld + p2, -lb + lc - ld + p2 + p3] - Master2[p2, p3, p1, la + lb, -lc + p1, lb + ld - p3, lc + ld] - Master2[p2, p3, p1, la + lb, -la - lb + lc + p1 + p2 + p3, -ld + p2, la - lc - ld] - Master2[p2, p3, p1, la + lb, -la - lb + lc + p1 + p2 + p3, lb + ld - p3, la + lb - lc + ld - p2 - p3] - Master2[p3, p2, p1, la + lb, -lc + p1, lb + ld - p2, lc + ld] - Master2[p3, p2, p1, la + lb, -lc + p1, -ld + p3, -lb + lc - ld + p2 + p3] - Master2[p3, p2, p1, la + lb, -la - lb + lc + p1 + p2 + p3, lb + ld - p2, la + lb - lc + ld - p2 - p3] - Master2[p3, p2, p1, la + lb, -la - lb + lc + p1 + p2 + p3, -ld + p3, la - lc - ld] + Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -la - lb + lc + p1 + p2 + p3, ld] - Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, lb + ld - p2, -lc + p1, -lc - ld + p2] - Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, lb + ld - p2, -la - lb + lc + p1 + p2 + p3, ld] - Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, -ld + p3, -lc + p1, -lb - ld + p2 + p3] - Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, -ld + p3, -la - lb + lc + p1 + p2 + p3, -la + lc + ld + p2] + Master3[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, -la - lb + lc + p1 + p2 + p3, ld] - Master3[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, -lc + p1, -lb - ld + p2 + p3] - Master3[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, -la - lb + lc + p1 + p2 + p3, -la + lc + ld + p3] - Master3[p1, p3, p2, -la - lb + p1 + p2 + p3, lb + ld - p3, -lc + p1, -lc - ld + p3] - Master3[p1, p3, p2, -la - lb + p1 + p2 + p3, lb + ld - p3, -la - lb + lc + p1 + p2 + p3, ld] + Master3[p2, p3, p1, la + lb, -lc + p1, lb, lb + ld - p2] + Master3[p3, p2, p1, la + lb, -lc + p1, lb, lb + ld - p3], 
(* top222 *)
Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, ld] + Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] - Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb + ld - p2, -la - lb + lc + p1 + p2 + p3, -lb + p2 + p3] - Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, -ld + p3, -lc + p1, -lb + p2 + p3] + Master1[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, -lc + p1, ld] + Master1[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] - Master1[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, -lc + p1, -lb + p2 + p3] - Master1[p1, p3, p2, -la - lb + p1 + p2 + p3, lb + ld - p3, -la - lb + lc + p1 + p2 + p3, -lb + p2 + p3] - Master1[p2, p3, p1, la + lb, -lc + p1, -ld + p2, lb + lc + ld - p2] - Master1[p2, p3, p1, la + lb, -lc + p1, -ld + p2, -lb - ld + p2 + p3] - Master1[p2, p3, p1, la + lb, -lc + p1, lb + ld - p3, ld] - Master1[p2, p3, p1, la + lb, -lc + p1, lb + ld - p3, lc - ld + p3] - Master1[p2, p3, p1, la + lb, -la - lb + lc + p1 + p2 + p3, -ld + p2, la - lc - ld] - Master1[p2, p3, p1, la + lb, -la - lb + lc + p1 + p2 + p3, lb + ld - p3, la + lb - lc + ld - p2 - p3] - Master1[p3, p2, p1, la + lb, -lc + p1, lb + ld - p2, ld] - Master1[p3, p2, p1, la + lb, -lc + p1, lb + ld - p2, lc - ld + p2] - Master1[p3, p2, p1, la + lb, -lc + p1, -ld + p3, lb + lc + ld - p3] - Master1[p3, p2, p1, la + lb, -lc + p1, -ld + p3, -lb - ld + p2 + p3] - Master1[p3, p2, p1, la + lb, -la - lb + lc + p1 + p2 + p3, lb + ld - p2, la + lb - lc + ld - p2 - p3] - Master1[p3, p2, p1, la + lb, -la - lb + lc + p1 + p2 + p3, -ld + p3, la - lc - ld] - Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] + Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, lb + ld - p2, -la - lb + lc + p1 + p2 + p3, -lb + p2 + p3] + Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, -ld + p3, -lc + p1, -lb + p2 + p3] - Master2[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb - ld + p2 + p3] + Master2[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, -lc + p1, -lb + p2 + p3] + Master2[p1, p3, p2, -la - lb + p1 + p2 + p3, lb + ld - p3, -la - lb + lc + p1 + p2 + p3, -lb + p2 + p3] + Master2[p2, p3, p1, la + lb, -lc + p1, -ld + p2, lb + lc + ld - p2] + Master2[p2, p3, p1, la + lb, -lc + p1, lb + ld - p3, lc - ld + p3] + Master2[p2, p3, p1, la + lb, -la - lb + lc + p1 + p2 + p3, -ld + p2, la - lc - ld] + Master2[p2, p3, p1, la + lb, -la - lb + lc + p1 + p2 + p3, lb + ld - p3, la + lb - lc + ld - p2 - p3] + Master2[p3, p2, p1, la + lb, -lc + p1, lb + ld - p2, lc - ld + p2] + Master2[p3, p2, p1, la + lb, -lc + p1, -ld + p3, lb + lc + ld - p3] + Master2[p3, p2, p1, la + lb, -la - lb + lc + p1 + p2 + p3, lb + ld - p2, la + lb - lc + ld - p2 - p3] + Master2[p3, p2, p1, la + lb, -la - lb + lc + p1 + p2 + p3, -ld + p3, la - lc - ld] - Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -la - lb + lc + p1 + p2 + p3, ld] + Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, lb + ld - p2, -lc + p1, -ld + p2] + Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, lb + ld - p2, -la - lb + lc + p1 + p2 + p3, -la - lb + lc - ld + 2 p2 + p3] + Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, -ld + p3, -lc + p1, lb + ld - p3] + Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, -ld + p3, -la - lb + lc + p1 + p2 + p3, -la + lc + ld + p2] - Master3[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, -la - lb + lc + p1 + p2 + p3, ld] + Master3[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, -lc + p1, lb + ld - p2] + Master3[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, -la - lb + lc + p1 + p2 + p3, -la + lc + ld + p3] + Master3[p1, p3, p2, -la - lb + p1 + p2 + p3, lb + ld - p3, -lc + p1, -ld + p3] + Master3[p1, p3, p2, -la - lb + p1 + p2 + p3, lb + ld - p3, -la - lb + lc + p1 + p2 + p3, -la - lb + lc - ld + p2 + 2 p3] - Master3[p2, p3, p1, la + lb, -lc + p1, lb, -ld + p3] - Master3[p3, p2, p1, la + lb, -lc + p1, lb, -ld + p2], 
(* top223 *)
-Master1[p1, p2, p3, la + lb, -la - lb + lc + p2 + p3, la, la + lb - lc + ld - p2 - p3] - Master1[p1, p2, p3, la + lb, -la - lb + lc + p2 + p3, la, -ld + p2 + p3] - Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb + ld] - Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, -ld + p2 + p3] + Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, -ld + p3, -la - lb + lc + p1 + p2 + p3, -la + lc + p2 + p3] + Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, -la + lc - ld + p2 + 2 p3, -lc + p1, la - lc] - Master1[p1, p3, p2, la + lb, -la - lb + lc + p2 + p3, la, la + lb - lc + ld - p2 - p3] - Master1[p1, p3, p2, la + lb, -la - lb + lc + p2 + p3, la, -ld + p2 + p3] - Master1[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb + ld] - Master1[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, -lc + p1, -ld + p2 + p3] + Master1[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, -la - lb + lc + p1 + p2 + p3, -la + lc + p2 + p3] + Master1[p1, p3, p2, -la - lb + p1 + p2 + p3, -la + lc - ld + 2 p2 + p3, -lc + p1, la - lc] + Master1[p2, p3, p1, la + lb, -la - lb + lc + p1 + p2 + p3, -ld + p2, lb - ld] + Master1[p2, p3, p1, la + lb, -la - lb + lc + p1 + p2 + p3, la - lc + ld - p3, la + lb - lc + ld - p2 - p3] + Master1[p3, p2, p1, la + lb, -la - lb + lc + p1 + p2 + p3, la - lc + ld - p2, la + lb - lc + ld - p2 - p3] + Master1[p3, p2, p1, la + lb, -la - lb + lc + p1 + p2 + p3, -ld + p3, lb - ld] + Master2[p1, p2, p3, la + lb, -la - lb + lc + p2 + p3, la, la + lb - lc + ld - p2 - p3] + Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb + ld] - Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, -ld + p3, -la - lb + lc + p1 + p2 + p3, -la + lc + p2 + p3] - Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, -la + lc - ld + p2 + 2 p3, -lc + p1, la - lc] + Master2[p1, p3, p2, la + lb, -la - lb + lc + p2 + p3, la, la + lb - lc + ld - p2 - p3] + Master2[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, -lc + p1, -lb + ld] - Master2[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, -la - lb + lc + p1 + p2 + p3, -la + lc + p2 + p3] - Master2[p1, p3, p2, -la - lb + p1 + p2 + p3, -la + lc - ld + 2 p2 + p3, -lc + p1, la - lc] - Master2[p2, p3, p1, la + lb, -la - lb + lc + p1 + p2 + p3, -ld + p2, lb - ld] - Master2[p2, p3, p1, la + lb, -la - lb + lc + p1 + p2 + p3, la - lc + ld - p3, la + lb - lc + ld - p2 - p3] - Master2[p3, p2, p1, la + lb, -la - lb + lc + p1 + p2 + p3, la - lc + ld - p2, la + lb - lc + ld - p2 - p3] - Master2[p3, p2, p1, la + lb, -la - lb + lc + p1 + p2 + p3, -ld + p3, lb - ld] - Master3[p1, p2, p3, la + lb, -la - lb + lc + p2 + p3, la - lc + p1, -ld + p2 + p3] - Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, ld - p2, -lc + p1, -la + lc - ld + 2 p2 + p3] - Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, la - lc + ld - p2, -la - lb + lc + p1 + p2 + p3, -la - lb + lc - ld + 2 p2 + p3] - Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, -ld + p3, -la - lb + lc + p1 + p2 + p3, -lb + ld + p2] - Master3[p1, p3, p2, la + lb, -la - lb + lc + p2 + p3, la - lc + p1, -ld + p2 + p3] - Master3[p1, p3, p2, -la - lb + p1 + p2 + p3, -ld + p2, -la - lb + lc + p1 + p2 + p3, -lb + ld + p3] - Master3[p1, p3, p2, -la - lb + p1 + p2 + p3, ld - p3, -lc + p1, -la + lc - ld + p2 + 2 p3] - Master3[p1, p3, p2, -la - lb + p1 + p2 + p3, la - lc + ld - p3, -la - lb + lc + p1 + p2 + p3, -la - lb + lc - ld + p2 + 2 p3] + Master3[p2, p3, p1, la + lb, -lc + p1, lb, ld - p2] - Master3[p2, p3, p1, la + lb, -lc + p1, -la + lc - ld + 2 p2 + p3, -la + lc + p3] + Master3[p2, p3, p1, la + lb, -la - lb + lc + p1 + p2 + p3, la - lc, -ld + p3] + Master3[p2, p3, p1, -la - lb + p1 + p2 + p3, la, -la - lb + lc + p2 + p3, ld - p2] + Master3[p3, p2, p1, la + lb, -lc + p1, lb, ld - p3] - Master3[p3, p2, p1, la + lb, -lc + p1, -la + lc - ld + p2 + 2 p3, -la + lc + p2] + Master3[p3, p2, p1, la + lb, -la - lb + lc + p1 + p2 + p3, la - lc, -ld + p2] + Master3[p3, p2, p1, -la - lb + p1 + p2 + p3, la, -la - lb + lc + p2 + p3, ld - p3] + Master4[p1, p2, p3, la + lb, -la - lb + lc + p2 + p3, la - lc + p1, -ld + p2 + p3] + Master4[p1, p3, p2, la + lb, -la - lb + lc + p2 + p3, la - lc + p1, -ld + p2 + p3] + Master4[p2, p3, p1, la + lb, -lc + p1, ld - p3, la - lc + ld - p2 - p3] + Master4[p3, p2, p1, la + lb, -lc + p1, ld - p2, la - lc + ld - p2 - p3], 
(* top224 *)
Master1[p3, p1, p2, -la - lb + p1 + p2 + p3, lc - ld - p1, -lb - lc + p1 + p2 + p3, -lc + p1 + p2] + Master1[p3, p1, p2, -la - lb + p1 + p2 + p3, -ld + p2, -la + lc + p3, lc] - Master1[p3, p2, p1, -la - lb + p1 + p2 + p3, ld + p1, -lb - lc + p1 + p2 + p3, -lc + p1 + p2] - Master1[p3, p2, p1, -la - lb + p1 + p2 + p3, -lc + ld + p1, -la + lc + p3, lc] - Master2[p3, p1, p2, -la - lb + p1 + p2 + p3, lc - ld - p1, -lb - lc + p1 + p2 + p3, -lc + p1 + p2] - Master2[p3, p1, p2, -la - lb + p1 + p2 + p3, -ld + p2, -la + lc + p3, lc] + Master2[p3, p2, p1, -la - lb + p1 + p2 + p3, ld + p1, -lb - lc + p1 + p2 + p3, -lc + p1 + p2] + Master2[p3, p2, p1, -la - lb + p1 + p2 + p3, -lc + ld + p1, -la + lc + p3, lc] + Master4[p1, p2, p3, la + lb, -la + lc + p3, lc - ld, -ld + p2] + Master4[p1, p2, p3, la + lb, -lb - lc + p1 + p2 + p3, -ld, lc - ld - p1] - Master4[p2, p1, p3, la + lb, -la + lc + p3, ld, -lc + ld + p1] - Master4[p2, p1, p3, la + lb, -lb - lc + p1 + p2 + p3, -lc + ld + p1 + p2, ld + p1], 
(* top225 *)
Master1[p2, p1, p3, -lb + p1 + p2 + p3, -la + lb, -lb + ld + p1 + p2 + p3, la - lb - lc + p1 + p3] + Master1[p2, p1, p3, -lb + p1 + p2 + p3, la + p3, -lb + ld + p1 + p2 + p3, -la + lc] + Master1[p2, p1, p3, -lb + p1 + p2 + p3, la + p3, -lb + ld + p1 + p2 + p3, -lc + p1] + Master1[p3, p1, p2, lb, -ld + p2, -la + lb, lc] + Master1[p3, p1, p2, lb, -ld + p2, -la + lb, -lc + ld + p1] + Master1[p3, p1, p2, lb, -lb + ld + p1 + p2 + p3, -la + lb, lb - lc - ld - p3] - Master2[p2, p1, p3, -lb + p1 + p2 + p3, -la + lb, -lb + ld + p1 + p2 + p3, la - lb - lc + p1 + p3] - Master2[p2, p1, p3, -lb + p1 + p2 + p3, la + p3, -lb + ld + p1 + p2 + p3, -la + lc] - Master2[p3, p1, p2, lb, -ld + p2, -la + lb, -lc + ld + p1] - Master2[p3, p1, p2, lb, -lb + ld + p1 + p2 + p3, -la + lb, lb - lc - ld - p3] - Master3[p2, p1, p3, -lb + p1 + p2 + p3, -la + lb, -ld + p2, -lc + p1] - Master3[p2, p1, p3, -lb + p1 + p2 + p3, -la + lb, -lb + ld + p1 + p2 + p3, -lb + lc + ld + p1 + p3] - Master3[p2, p1, p3, -lb + p1 + p2 + p3, la + p3, -ld + p2, -lc + p1] - Master3[p3, p1, p2, lb, -lb + ld + p1 + p2 + p3, la + p3, lc], 
(* top226 *)
-Master1[p2, p1, p3, -lb + p1 + p2 + p3, la + lb - lc, -lb + ld + p1 + p2 + p3, -la - lb + p1 + p3] - Master1[p2, p1, p3, -lb + p1 + p2 + p3, -la + lc + p3, -ld + p2, -lc + p1] - Master1[p2, p1, p3, -lb + p1 + p2 + p3, -la + lc + p3, -lb + ld + p1 + p2 + p3, la] - Master1[p3, p1, p2, lb, -ld + p2, la + lb - lc, -lc + ld + p1] - Master1[p3, p1, p2, lb, -lb + ld + p1 + p2 + p3, la + lb - lc, -lc + p1] - Master1[p3, p1, p2, lb, -lb + ld + p1 + p2 + p3, la + lb - lc, lb + lc - ld - p1 - p3] + Master2[p2, p1, p3, -lb + p1 + p2 + p3, la + lb - lc, -lb + ld + p1 + p2 + p3, -la - lb + p1 + p3] + Master2[p2, p1, p3, -lb + p1 + p2 + p3, -la + lc + p3, -lb + ld + p1 + p2 + p3, la] + Master2[p3, p1, p2, lb, -ld + p2, la + lb - lc, -lc + ld + p1] + Master2[p3, p1, p2, lb, -lb + ld + p1 + p2 + p3, la + lb - lc, lb + lc - ld - p1 - p3] + Master3[p2, p1, p3, -lb + p1 + p2 + p3, la + lb - lc, -ld + p2, lc - ld] + Master3[p2, p1, p3, -lb + p1 + p2 + p3, la + lb - lc, -lb + ld + p1 + p2 + p3, lc] + Master3[p3, p1, p2, lb, -ld + p2, -la + lc + p3, lc] + Master3[p3, p1, p2, lb, -lb + ld + p1 + p2 + p3, -la + lc + p3, -la + p1], 
(* top227 *)
-Master1[p1, p2, p3, la, lb, lc + ld + p1, -lb + ld + p1 + p2 + p3] + Master1[p1, p2, p3, la, lb - ld - p1 - p2, lc + ld + p1, -lb + p2 + p3] - Master1[p1, p2, p3, la, ld + p1 + p3, lc, -lb + p2 + p3] + Master1[p1, p2, p3, la, ld + p2 + p3, -lb + ld + p1 + p2 + p3, lc] + Master1[p1, p2, p3, la, ld + p2 + p3, -lb + ld + p1 + p2 + p3, -lc - ld] + Master1[p1, p2, p3, -la + p1 + p2 + p3, lc, lb - ld - p2 - p3, -lc - ld] - Master1[p1, p2, p3, -la + p1 + p2 + p3, -ld - p1, -lc - ld, lb] - Master1[p1, p2, p3, -la + p1 + p2 + p3, -ld - p1, -lc - ld, -lb + ld + p1 + p2 + p3] + Master1[p1, p2, p3, -la + p1 + p2 + p3, -ld - p2, lb, -lc + p2 + p3] - Master1[p1, p2, p3, -la + p1 + p2 + p3, lc + ld + p3, lb - ld - p2 - p3, -lc + p2 + p3] - Master1[p1, p3, p2, la, lb, lc + ld + p1, -lb + ld + p1 + p2 + p3] - Master1[p1, p3, p2, la, ld + p1 + p2, lc, -lb + p2 + p3] + Master1[p1, p3, p2, la, lb - ld - p1 - p3, lc + ld + p1, -lb + p2 + p3] + Master1[p1, p3, p2, la, ld + p2 + p3, -lb + ld + p1 + p2 + p3, lc] + Master1[p1, p3, p2, la, ld + p2 + p3, -lb + ld + p1 + p2 + p3, -lc - ld] + Master1[p1, p3, p2, -la + p1 + p2 + p3, lc, lb - ld - p2 - p3, -lc - ld] - Master1[p1, p3, p2, -la + p1 + p2 + p3, -ld - p1, -lc - ld, lb] - Master1[p1, p3, p2, -la + p1 + p2 + p3, -ld - p1, -lc - ld, -lb + ld + p1 + p2 + p3] - Master1[p1, p3, p2, -la + p1 + p2 + p3, lc + ld + p2, lb - ld - p2 - p3, -lc + p2 + p3] + Master1[p1, p3, p2, -la + p1 + p2 + p3, -ld - p3, lb, -lc + p2 + p3] - Master1[p2, p1, p3, la, lb, -ld - p1, -lb - lc - ld + p3] + Master1[p2, p1, p3, la, ld + p2 + p3, lc, -lb + p1 + p3] + Master1[p2, p1, p3, la, ld + p2 + p3, -lc - ld, lb + p3 - 2 (ld + p2 + p3)] - Master1[p2, p1, p3, la, -lb + ld + p1 + p2 + p3, -ld - p1, lb + lc - p2] + Master1[p2, p1, p3, -la + p1 + p2 + p3, lc, ld + p2 + p3, -lb - lc + ld + p1 + p2 + 2 p3] + Master1[p2, p1, p3, -la + p1 + p2 + p3, -lc - ld, ld + p2 + p3, lb + lc - p2] - Master1[p2, p1, p3, -la + p1 + p2 + p3, -ld - p1, lb, -lc + p1 + p3] - Master1[p2, p1, p3, -la + p1 + p2 + p3, -ld - p1, -lb + ld + p1 + p2 + p3, lc - 2 (-ld - p1) + p3] + Master1[p2, p3, p1, la, lb, lc + ld + p2, -lb + ld + p1 + p2 + p3] + Master1[p2, p3, p1, la, lb, -ld - p3, -lb - lc - ld + p1] - Master1[p2, p3, p1, la, lb - ld - p2 - p3, lc + ld + p2, -lb + p1 + 2 (ld + p2 + p3)] - Master1[p2, p3, p1, la, lb - ld - p2 - p3, -ld - p3, lc + ld + p3] - Master1[p2, p3, p1, la, lb - ld - p2 - p3, -ld - p3, -lb - lc + p1 + p2 + p3] - Master1[p2, p3, p1, -la + p1 + p2 + p3, lc, ld + p1 + p2, -lb - lc + ld + 2 p1 + p2 + p3] - Master1[p2, p3, p1, -la + p1 + p2 + p3, lc, lb - ld - p1 - p3, -lc - ld] + Master1[p2, p3, p1, -la + p1 + p2 + p3, lc + ld + p1, ld + p1 + p2, lb - ld - p1 - p2] + Master1[p2, p3, p1, -la + p1 + p2 + p3, lc + ld + p1, ld + p1 + p2, -lb - lc + p1 + p2 + p3] + Master1[p2, p3, p1, -la + p1 + p2 + p3, lc + ld + p1, lb - ld - p1 - p3, -lc + 2 (-ld - p1) + p1] - Master1[p3, p1, p2, la, lb, -ld - p1, -lb - lc - ld + p2] + Master1[p3, p1, p2, la, ld + p2 + p3, lc, -lb + p1 + p2] + Master1[p3, p1, p2, la, ld + p2 + p3, -lc - ld, lb + p2 - 2 (ld + p2 + p3)] - Master1[p3, p1, p2, la, -lb + ld + p1 + p2 + p3, -ld - p1, lb + lc - p3] + Master1[p3, p1, p2, -la + p1 + p2 + p3, lc, ld + p2 + p3, -lb - lc + ld + p1 + 2 p2 + p3] + Master1[p3, p1, p2, -la + p1 + p2 + p3, -lc - ld, ld + p2 + p3, lb + lc - p3] - Master1[p3, p1, p2, -la + p1 + p2 + p3, -ld - p1, lb, -lc + p1 + p2] - Master1[p3, p1, p2, -la + p1 + p2 + p3, -ld - p1, -lb + ld + p1 + p2 + p3, lc - 2 (-ld - p1) + p2] + Master1[p3, p2, p1, la, lb, -ld - p2, -lb - lc - ld + p1] + Master1[p3, p2, p1, la, lb, lc + ld + p3, -lb + ld + p1 + p2 + p3] - Master1[p3, p2, p1, la, lb - ld - p2 - p3, -ld - p2, lc + ld + p2] - Master1[p3, p2, p1, la, lb - ld - p2 - p3, -ld - p2, -lb - lc + p1 + p2 + p3] - Master1[p3, p2, p1, la, lb - ld - p2 - p3, lc + ld + p3, -lb + p1 + 2 (ld + p2 + p3)] - Master1[p3, p2, p1, -la + p1 + p2 + p3, lc, lb - ld - p1 - p2, -lc - ld] - Master1[p3, p2, p1, -la + p1 + p2 + p3, lc, ld + p1 + p3, -lb - lc + ld + 2 p1 + p2 + p3] + Master1[p3, p2, p1, -la + p1 + p2 + p3, lc + ld + p1, lb - ld - p1 - p2, -lc + 2 (-ld - p1) + p1] + Master1[p3, p2, p1, -la + p1 + p2 + p3, lc + ld + p1, ld + p1 + p3, lb - ld - p1 - p3] + Master1[p3, p2, p1, -la + p1 + p2 + p3, lc + ld + p1, ld + p1 + p3, -lb - lc + p1 + p2 + p3] + Master2[p1, p2, p3, la, lb, lc + ld + p1, -lb + ld + p1 + p2 + p3] - Master2[p1, p2, p3, la, lb - ld - p1 - p2, lc + ld + p1, -lb + p2 + p3] + Master2[p1, p2, p3, la, ld + p1 + p3, lc, -lb + p2 + p3] - Master2[p1, p2, p3, la, ld + p2 + p3, -lb + ld + p1 + p2 + p3, lc] - Master2[p1, p2, p3, -la + p1 + p2 + p3, lc, lb - ld - p2 - p3, -lc - ld] + Master2[p1, p2, p3, -la + p1 + p2 + p3, -ld - p1, -lc - ld, lb] - Master2[p1, p2, p3, -la + p1 + p2 + p3, -ld - p2, lb, -lc + p2 + p3] + Master2[p1, p2, p3, -la + p1 + p2 + p3, lc + ld + p3, lb - ld - p2 - p3, -lc + p2 + p3] + Master2[p1, p3, p2, la, lb, lc + ld + p1, -lb + ld + p1 + p2 + p3] + Master2[p1, p3, p2, la, ld + p1 + p2, lc, -lb + p2 + p3] - Master2[p1, p3, p2, la, lb - ld - p1 - p3, lc + ld + p1, -lb + p2 + p3] - Master2[p1, p3, p2, la, ld + p2 + p3, -lb + ld + p1 + p2 + p3, lc] - Master2[p1, p3, p2, -la + p1 + p2 + p3, lc, lb - ld - p2 - p3, -lc - ld] + Master2[p1, p3, p2, -la + p1 + p2 + p3, -ld - p1, -lc - ld, lb] + Master2[p1, p3, p2, -la + p1 + p2 + p3, lc + ld + p2, lb - ld - p2 - p3, -lc + p2 + p3] - Master2[p1, p3, p2, -la + p1 + p2 + p3, -ld - p3, lb, -lc + p2 + p3] + Master2[p2, p1, p3, la, lb, -ld - p1, -lb - lc - ld + p3] - Master2[p2, p1, p3, la, ld + p2 + p3, lc, -lb + p1 + p3] - Master2[p2, p1, p3, la, ld + p2 + p3, -lc - ld, lb + p3 - 2 (ld + p2 + p3)] + Master2[p2, p1, p3, la, -lb + ld + p1 + p2 + p3, -ld - p1, lb + lc - p2] - Master2[p2, p1, p3, -la + p1 + p2 + p3, lc, ld + p2 + p3, -lb - lc + ld + p1 + p2 + 2 p3] - Master2[p2, p1, p3, -la + p1 + p2 + p3, -lc - ld, ld + p2 + p3, lb + lc - p2] + Master2[p2, p1, p3, -la + p1 + p2 + p3, -ld - p1, lb, -lc + p1 + p3] + Master2[p2, p1, p3, -la + p1 + p2 + p3, -ld - p1, -lb + ld + p1 + p2 + p3, lc - 2 (-ld - p1) + p3] - Master2[p2, p3, p1, la, lb, lc + ld + p2, -lb + ld + p1 + p2 + p3] - Master2[p2, p3, p1, la, lb, -ld - p3, -lb - lc - ld + p1] + Master2[p2, p3, p1, la, lb - ld - p2 - p3, lc + ld + p2, -lb + p1 + 2 (ld + p2 + p3)] + Master2[p2, p3, p1, la, lb - ld - p2 - p3, -ld - p3, -lb - lc + p1 + p2 + p3] + Master2[p2, p3, p1, -la + p1 + p2 + p3, lc, ld + p1 + p2, -lb - lc + ld + 2 p1 + p2 + p3] + Master2[p2, p3, p1, -la + p1 + p2 + p3, lc, lb - ld - p1 - p3, -lc - ld] - Master2[p2, p3, p1, -la + p1 + p2 + p3, lc + ld + p1, ld + p1 + p2, -lb - lc + p1 + p2 + p3] - Master2[p2, p3, p1, -la + p1 + p2 + p3, lc + ld + p1, lb - ld - p1 - p3, -lc + 2 (-ld - p1) + p1] + Master2[p3, p1, p2, la, lb, -ld - p1, -lb - lc - ld + p2] - Master2[p3, p1, p2, la, ld + p2 + p3, lc, -lb + p1 + p2] - Master2[p3, p1, p2, la, ld + p2 + p3, -lc - ld, lb + p2 - 2 (ld + p2 + p3)] + Master2[p3, p1, p2, la, -lb + ld + p1 + p2 + p3, -ld - p1, lb + lc - p3] - Master2[p3, p1, p2, -la + p1 + p2 + p3, lc, ld + p2 + p3, -lb - lc + ld + p1 + 2 p2 + p3] - Master2[p3, p1, p2, -la + p1 + p2 + p3, -lc - ld, ld + p2 + p3, lb + lc - p3] + Master2[p3, p1, p2, -la + p1 + p2 + p3, -ld - p1, lb, -lc + p1 + p2] + Master2[p3, p1, p2, -la + p1 + p2 + p3, -ld - p1, -lb + ld + p1 + p2 + p3, lc - 2 (-ld - p1) + p2] - Master2[p3, p2, p1, la, lb, -ld - p2, -lb - lc - ld + p1] - Master2[p3, p2, p1, la, lb, lc + ld + p3, -lb + ld + p1 + p2 + p3] + Master2[p3, p2, p1, la, lb - ld - p2 - p3, -ld - p2, -lb - lc + p1 + p2 + p3] + Master2[p3, p2, p1, la, lb - ld - p2 - p3, lc + ld + p3, -lb + p1 + 2 (ld + p2 + p3)] + Master2[p3, p2, p1, -la + p1 + p2 + p3, lc, lb - ld - p1 - p2, -lc - ld] + Master2[p3, p2, p1, -la + p1 + p2 + p3, lc, ld + p1 + p3, -lb - lc + ld + 2 p1 + p2 + p3] - Master2[p3, p2, p1, -la + p1 + p2 + p3, lc + ld + p1, lb - ld - p1 - p2, -lc + 2 (-ld - p1) + p1] - Master2[p3, p2, p1, -la + p1 + p2 + p3, lc + ld + p1, ld + p1 + p3, -lb - lc + p1 + p2 + p3] + Master3[p1, p2, p3, la, lb - ld - p1 - p2, lc, lc + ld + p2] - Master3[p1, p2, p3, la, lb - ld - p1 - p2, lc + ld + p1, lc - 2 (-ld - p1) - p1 + p2] + Master3[p1, p2, p3, la, ld + p1 + p3, lc, lb + lc - ld - 2 p1 - p3] - Master3[p1, p2, p3, la, ld + p1 + p3, lc + ld + p1, -lb + ld + p1 + p2 + p3] - Master3[p1, p2, p3, la, ld + p2 + p3, lb - ld - p2 - p3, lc] + Master3[p1, p2, p3, -la + p1 + p2 + p3, -ld - p1, lc + ld + p1, lb] - Master3[p1, p2, p3, -la + p1 + p2 + p3, -ld - p2, lb, lb + lc + ld - p1 + p2] + Master3[p1, p2, p3, -la + p1 + p2 + p3, -ld - p2, lb - ld - p2 - p3, -lc - ld] - Master3[p1, p2, p3, -la + p1 + p2 + p3, lc + ld + p3, lb, lb - ld - p1 - p3] + Master3[p1, p2, p3, -la + p1 + p2 + p3, lc + ld + p3, lb - ld - p2 - p3, lb - p1 + p2 - 2 (ld + p2 + p3)] + Master3[p1, p3, p2, la, ld + p1 + p2, lc, lb + lc - ld - 2 p1 - p2] - Master3[p1, p3, p2, la, ld + p1 + p2, lc + ld + p1, -lb + ld + p1 + p2 + p3] + Master3[p1, p3, p2, la, lb - ld - p1 - p3, lc, lc + ld + p3] - Master3[p1, p3, p2, la, lb - ld - p1 - p3, lc + ld + p1, lc - 2 (-ld - p1) - p1 + p3] - Master3[p1, p3, p2, la, ld + p2 + p3, lb - ld - p2 - p3, lc] + Master3[p1, p3, p2, -la + p1 + p2 + p3, -ld - p1, lc + ld + p1, lb] - Master3[p1, p3, p2, -la + p1 + p2 + p3, lc + ld + p2, lb, lb - ld - p1 - p2] + Master3[p1, p3, p2, -la + p1 + p2 + p3, lc + ld + p2, lb - ld - p2 - p3, lb - p1 + p3 - 2 (ld + p2 + p3)] - Master3[p1, p3, p2, -la + p1 + p2 + p3, -ld - p3, lb, lb + lc + ld - p1 + p3] + Master3[p1, p3, p2, -la + p1 + p2 + p3, -ld - p3, lb - ld - p2 - p3, -lc - ld] - Master3[p2, p1, p3, la, ld + p2 + p3, lc, lb + lc - ld - 2 p2 - p3] + Master3[p2, p1, p3, la, -lb + ld + p1 + p2 + p3, -ld - p1, -lc + 2 (-ld - p1) + p1 - p2] - Master3[p2, p1, p3, -la + p1 + p2 + p3, -lc - ld, ld + p2 + p3, -lb + p1 - p2 + 2 (ld + p2 + p3)] + Master3[p2, p1, p3, -la + p1 + p2 + p3, -ld - p1, lb, lb + lc + ld + p1 - p2] + Master3[p2, p3, p1, la, lb, lc, -ld - p2] + Master3[p2, p3, p1, la, -lc - ld, -ld - p1, lb - ld - p1 - p2] - Master3[p2, p3, p1, la, lb - ld - p2 - p3, lc, lc + ld + p3] - Master3[p2, p3, p1, -la + p1 + p2 + p3, lc, lb, ld + p1 + p3] + Master3[p2, p3, p1, -la + p1 + p2 + p3, lc + ld + p1, lb, lb - ld - p1 - p2] - Master3[p2, p3, p1, -la + p1 + p2 + p3, -lb + ld + p1 + p2 + p3, ld + p2 + p3, lc + ld + p3] - Master3[p3, p1, p2, la, ld + p2 + p3, lc, lb + lc - ld - p2 - 2 p3] + Master3[p3, p1, p2, la, -lb + ld + p1 + p2 + p3, -ld - p1, -lc + 2 (-ld - p1) + p1 - p3] - Master3[p3, p1, p2, -la + p1 + p2 + p3, -lc - ld, ld + p2 + p3, -lb + p1 - p3 + 2 (ld + p2 + p3)] + Master3[p3, p1, p2, -la + p1 + p2 + p3, -ld - p1, lb, lb + lc + ld + p1 - p3] + Master3[p3, p2, p1, la, lb, lc, -ld - p3] + Master3[p3, p2, p1, la, -lc - ld, -ld - p1, lb - ld - p1 - p3] - Master3[p3, p2, p1, la, lb - ld - p2 - p3, lc, lc + ld + p2] - Master3[p3, p2, p1, -la + p1 + p2 + p3, lc, lb, ld + p1 + p2] + Master3[p3, p2, p1, -la + p1 + p2 + p3, lc + ld + p1, lb, lb - ld - p1 - p3] - Master3[p3, p2, p1, -la + p1 + p2 + p3, -lb + ld + p1 + p2 + p3, ld + p2 + p3, lc + ld + p2] + Master4[p1, p2, p3, la, ld + p2 + p3, lb - ld - p2 - p3, lc] - Master4[p1, p2, p3, -la + p1 + p2 + p3, -ld - p1, lc + ld + p1, lb] + Master4[p1, p3, p2, la, ld + p2 + p3, lb - ld - p2 - p3, lc] - Master4[p1, p3, p2, -la + p1 + p2 + p3, -ld - p1, lc + ld + p1, lb], 
(* top228 *)
Master1[p1, p2, p3, la + lb, -la + lc, lb - ld - p2 - p3, -ld] + Master1[p1, p2, p3, la + lb, -la + lc, lb - ld - p2 - p3, la - lc + ld + p2 + p3] + Master1[p1, p2, p3, la + lb, -ld - p2, lb, -lc + p2 + p3] - Master1[p1, p2, p3, la + lb, lc + p3, lb - ld - p2 - p3, -lc - ld] - Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc + ld + p1, -lb + ld + p1 + p2 + p3] - Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, ld + p1 + p3, lc, -lb + p2 + p3] - Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, ld + p1 + p3, -lc - ld, lb + 2 (-ld - p1) - p3] + Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, ld + p2 + p3, -lb + ld + p1 + p2 + p3, lc] + Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, ld + p2 + p3, -lb + ld + p1 + p2 + p3, -lc - ld] + Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, la + ld + p2 + p3, -lb - lc + p1 + p2 + p3, -la] + Master1[p1, p2, p3, -la - lb + p1 + p2 + p3, la + ld + p2 + p3, -lb - lc + p1 + p2 + p3, -ld] + Master1[p1, p3, p2, la + lb, -la + lc, lb - ld - p2 - p3, -ld] + Master1[p1, p3, p2, la + lb, -la + lc, lb - ld - p2 - p3, la - lc + ld + p2 + p3] - Master1[p1, p3, p2, la + lb, lc + p2, lb - ld - p2 - p3, -lc - ld] + Master1[p1, p3, p2, la + lb, -ld - p3, lb, -lc + p2 + p3] - Master1[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, lc + ld + p1, -lb + ld + p1 + p2 + p3] - Master1[p1, p3, p2, -la - lb + p1 + p2 + p3, ld + p1 + p2, lc, -lb + p2 + p3] - Master1[p1, p3, p2, -la - lb + p1 + p2 + p3, ld + p1 + p2, -lc - ld, lb + 2 (-ld - p1) - p2] + Master1[p1, p3, p2, -la - lb + p1 + p2 + p3, ld + p2 + p3, -lb + ld + p1 + p2 + p3, lc] + Master1[p1, p3, p2, -la - lb + p1 + p2 + p3, ld + p2 + p3, -lb + ld + p1 + p2 + p3, -lc - ld] + Master1[p1, p3, p2, -la - lb + p1 + p2 + p3, la + ld + p2 + p3, -lb - lc + p1 + p2 + p3, -la] + Master1[p1, p3, p2, -la - lb + p1 + p2 + p3, la + ld + p2 + p3, -lb - lc + p1 + p2 + p3, -ld] + Master1[p2, p1, p3, la + lb, lc, ld + p2 + p3, -lb - lc + ld + p1 + p2 + 2 p3] - Master1[p2, p1, p3, la + lb, -la + lc, lb - ld - p1 - p3, -ld] - Master1[p2, p1, p3, la + lb, -la + lc, lb - ld - p1 - p3, la - lc - ld - p1 - p3 + 2 (ld + p1 + p3)] + Master1[p2, p1, p3, la + lb, -lc - ld, ld + p2 + p3, lb + lc - p2] - Master1[p2, p1, p3, la + lb, -ld - p1, lb, -lc + p1 + p3] + Master1[p2, p1, p3, la + lb, lc + p3, lb - ld - p1 - p3, -lc - ld] - Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, -ld - p1, -lb - lc - ld + p3] - Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, ld + p1 + p3, -lb + ld + p1 + p2 + p3, lc] - Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, ld + p1 + p3, -lb + ld + p1 + p2 + p3, -lc - ld] - Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, la + ld + p1 + p3, -lb - lc + p1 + p2 + p3, -la] - Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, la + ld + p1 + p3, -lb - lc + p1 + p2 + p3, -ld] + Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, ld + p2 + p3, lc, -lb + p1 + p3] + Master1[p2, p1, p3, -la - lb + p1 + p2 + p3, ld + p2 + p3, -lc - ld, lb + 2 (-ld - p2) - p3] - Master1[p2, p3, p1, la + lb, lc, ld + p1 + p2, -lb - lc + ld + 2 p1 + p2 + p3] - Master1[p2, p3, p1, la + lb, -lc - ld, ld + p1 + p2, lb + lc - p2] + Master1[p2, p3, p1, -la - lb + p1 + p2 + p3, lb, lc + ld + p2, -lb + ld + p1 + p2 + p3] + Master1[p2, p3, p1, -la - lb + p1 + p2 + p3, lb, -ld - p3, -lb - lc - ld + p1] + Master1[p3, p1, p2, la + lb, lc, ld + p2 + p3, -lb - lc + ld + p1 + 2 p2 + p3] - Master1[p3, p1, p2, la + lb, -la + lc, lb - ld - p1 - p2, -ld] - Master1[p3, p1, p2, la + lb, -la + lc, lb - ld - p1 - p2, la - lc - ld - p1 - p2 + 2 (ld + p1 + p2)] + Master1[p3, p1, p2, la + lb, -lc - ld, ld + p2 + p3, lb + lc - p3] - Master1[p3, p1, p2, la + lb, -ld - p1, lb, -lc + p1 + p2] + Master1[p3, p1, p2, la + lb, lc + p2, lb - ld - p1 - p2, -lc - ld] - Master1[p3, p1, p2, -la - lb + p1 + p2 + p3, lb, -ld - p1, -lb - lc - ld + p2] - Master1[p3, p1, p2, -la - lb + p1 + p2 + p3, ld + p1 + p2, -lb + ld + p1 + p2 + p3, lc] - Master1[p3, p1, p2, -la - lb + p1 + p2 + p3, ld + p1 + p2, -lb + ld + p1 + p2 + p3, -lc - ld] - Master1[p3, p1, p2, -la - lb + p1 + p2 + p3, la + ld + p1 + p2, -lb - lc + p1 + p2 + p3, -la] - Master1[p3, p1, p2, -la - lb + p1 + p2 + p3, la + ld + p1 + p2, -lb - lc + p1 + p2 + p3, -ld] + Master1[p3, p1, p2, -la - lb + p1 + p2 + p3, ld + p2 + p3, lc, -lb + p1 + p2] + Master1[p3, p1, p2, -la - lb + p1 + p2 + p3, ld + p2 + p3, -lc - ld, lb - p2 + 2 (-ld - p3)] - Master1[p3, p2, p1, la + lb, lc, ld + p1 + p3, -lb - lc + ld + 2 p1 + p2 + p3] - Master1[p3, p2, p1, la + lb, -lc - ld, ld + p1 + p3, lb + lc - p3] + Master1[p3, p2, p1, -la - lb + p1 + p2 + p3, lb, -ld - p2, -lb - lc - ld + p1] + Master1[p3, p2, p1, -la - lb + p1 + p2 + p3, lb, lc + ld + p3, -lb + ld + p1 + p2 + p3] - Master2[p1, p2, p3, la + lb, -la + lc, lb - ld - p2 - p3, la - lc + ld + p2 + p3] - Master2[p1, p2, p3, la + lb, -ld - p2, lb, -lc + p2 + p3] + Master2[p1, p2, p3, la + lb, lc + p3, lb - ld - p2 - p3, -lc - ld] + Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc + ld + p1, -lb + ld + p1 + p2 + p3] + Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, ld + p1 + p3, lc, -lb + p2 + p3] + Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, ld + p1 + p3, -lc - ld, lb + 2 (-ld - p1) - p3] - Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, ld + p2 + p3, -lb + ld + p1 + p2 + p3, lc] - Master2[p1, p2, p3, -la - lb + p1 + p2 + p3, la + ld + p2 + p3, -lb - lc + p1 + p2 + p3, -la] - Master2[p1, p3, p2, la + lb, -la + lc, lb - ld - p2 - p3, la - lc + ld + p2 + p3] + Master2[p1, p3, p2, la + lb, lc + p2, lb - ld - p2 - p3, -lc - ld] - Master2[p1, p3, p2, la + lb, -ld - p3, lb, -lc + p2 + p3] + Master2[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, lc + ld + p1, -lb + ld + p1 + p2 + p3] + Master2[p1, p3, p2, -la - lb + p1 + p2 + p3, ld + p1 + p2, lc, -lb + p2 + p3] + Master2[p1, p3, p2, -la - lb + p1 + p2 + p3, ld + p1 + p2, -lc - ld, lb + 2 (-ld - p1) - p2] - Master2[p1, p3, p2, -la - lb + p1 + p2 + p3, ld + p2 + p3, -lb + ld + p1 + p2 + p3, lc] - Master2[p1, p3, p2, -la - lb + p1 + p2 + p3, la + ld + p2 + p3, -lb - lc + p1 + p2 + p3, -la] - Master2[p2, p1, p3, la + lb, lc, ld + p2 + p3, -lb - lc + ld + p1 + p2 + 2 p3] + Master2[p2, p1, p3, la + lb, -la + lc, lb - ld - p1 - p3, la - lc - ld - p1 - p3 + 2 (ld + p1 + p3)] - Master2[p2, p1, p3, la + lb, -lc - ld, ld + p2 + p3, lb + lc - p2] + Master2[p2, p1, p3, la + lb, -ld - p1, lb, -lc + p1 + p3] - Master2[p2, p1, p3, la + lb, lc + p3, lb - ld - p1 - p3, -lc - ld] + Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, lb, -ld - p1, -lb - lc - ld + p3] + Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, ld + p1 + p3, -lb + ld + p1 + p2 + p3, lc] + Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, la + ld + p1 + p3, -lb - lc + p1 + p2 + p3, -la] - Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, ld + p2 + p3, lc, -lb + p1 + p3] - Master2[p2, p1, p3, -la - lb + p1 + p2 + p3, ld + p2 + p3, -lc - ld, lb + 2 (-ld - p2) - p3] + Master2[p2, p3, p1, la + lb, lc, ld + p1 + p2, -lb - lc + ld + 2 p1 + p2 + p3] + Master2[p2, p3, p1, la + lb, -lc - ld, ld + p1 + p2, lb + lc - p2] - Master2[p2, p3, p1, -la - lb + p1 + p2 + p3, lb, lc + ld + p2, -lb + ld + p1 + p2 + p3] - Master2[p2, p3, p1, -la - lb + p1 + p2 + p3, lb, -ld - p3, -lb - lc - ld + p1] - Master2[p3, p1, p2, la + lb, lc, ld + p2 + p3, -lb - lc + ld + p1 + 2 p2 + p3] + Master2[p3, p1, p2, la + lb, -la + lc, lb - ld - p1 - p2, la - lc - ld - p1 - p2 + 2 (ld + p1 + p2)] - Master2[p3, p1, p2, la + lb, -lc - ld, ld + p2 + p3, lb + lc - p3] + Master2[p3, p1, p2, la + lb, -ld - p1, lb, -lc + p1 + p2] - Master2[p3, p1, p2, la + lb, lc + p2, lb - ld - p1 - p2, -lc - ld] + Master2[p3, p1, p2, -la - lb + p1 + p2 + p3, lb, -ld - p1, -lb - lc - ld + p2] + Master2[p3, p1, p2, -la - lb + p1 + p2 + p3, ld + p1 + p2, -lb + ld + p1 + p2 + p3, lc] + Master2[p3, p1, p2, -la - lb + p1 + p2 + p3, la + ld + p1 + p2, -lb - lc + p1 + p2 + p3, -la] - Master2[p3, p1, p2, -la - lb + p1 + p2 + p3, ld + p2 + p3, lc, -lb + p1 + p2] - Master2[p3, p1, p2, -la - lb + p1 + p2 + p3, ld + p2 + p3, -lc - ld, lb - p2 + 2 (-ld - p3)] + Master2[p3, p2, p1, la + lb, lc, ld + p1 + p3, -lb - lc + ld + 2 p1 + p2 + p3] + Master2[p3, p2, p1, la + lb, -lc - ld, ld + p1 + p3, lb + lc - p3] - Master2[p3, p2, p1, -la - lb + p1 + p2 + p3, lb, -ld - p2, -lb - lc - ld + p1] - Master2[p3, p2, p1, -la - lb + p1 + p2 + p3, lb, lc + ld + p3, -lb + ld + p1 + p2 + p3] - Master3[p1, p2, p3, la + lb, -ld - p2, lb, lb + lc + ld - p1 + p2] + Master3[p1, p2, p3, la + lb, ld + p3, lb - ld - p2 - p3, lc + p2] - Master3[p1, p2, p3, la + lb, lc + ld + p3, lb, lb - ld - p1 - p3] - Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, lb, lc, -ld - p1] + Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, ld + p1 + p3, lc, lb + lc - ld - 2 p1 - p3] - Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, ld + p2 + p3, lb - ld - p2 - p3, lc] + Master3[p1, p2, p3, -la - lb + p1 + p2 + p3, la + ld + p2 + p3, -lc - ld + p1, -ld] + Master3[p1, p3, p2, la + lb, ld + p2, lb - ld - p2 - p3, lc + p3] - Master3[p1, p3, p2, la + lb, lc + ld + p2, lb, lb - ld - p1 - p2] - Master3[p1, p3, p2, la + lb, -ld - p3, lb, lb + lc + ld - p1 + p3] - Master3[p1, p3, p2, -la - lb + p1 + p2 + p3, lb, lc, -ld - p1] + Master3[p1, p3, p2, -la - lb + p1 + p2 + p3, ld + p1 + p2, lc, lb + lc - ld - 2 p1 - p2] - Master3[p1, p3, p2, -la - lb + p1 + p2 + p3, ld + p2 + p3, lb - ld - p2 - p3, lc] + Master3[p1, p3, p2, -la - lb + p1 + p2 + p3, la + ld + p2 + p3, -lc - ld + p1, -ld] - Master3[p2, p1, p3, la + lb, -lc - ld, ld + p2 + p3, -lb + p1 + p2 - 2 (-ld - p3)] + Master3[p2, p1, p3, la + lb, -ld - p1, lb, lb + lc + ld + p1 - p2] + Master3[p2, p1, p3, la + lb, -lb - lc + p1 + p2 + p3, la + ld + p1 + p2, ld + p1] + Master3[p2, p1, p3, la + lb, -lb + ld + p1 + p2 + p3, ld + p1 + p2, lc + ld + p1] + Master3[p2, p1, p3, -la - lb + p1 + p2 + p3, lb - ld - p1 - p2, -la + lc, ld + p1] - Master3[p2, p1, p3, -la - lb + p1 + p2 + p3, lb - ld - p1 - p2, lc + p2, lc + ld + p1] + Master3[p2, p1, p3, -la - lb + p1 + p2 + p3, ld + p1 + p3, lb - ld - p1 - p3, lc] - Master3[p2, p1, p3, -la - lb + p1 + p2 + p3, la + ld + p1 + p3, -lc - ld + p2, -ld] - Master3[p2, p1, p3, -la - lb + p1 + p2 + p3, ld + p2 + p3, lc, lb + lc - ld - 2 p2 - p3] + Master3[p2, p3, p1, la + lb, -lc - ld, ld + p1 + p2, -lb - 2 (-ld - p1) + p2 + p3] - Master3[p2, p3, p1, la + lb, ld + p1, lb - ld - p1 - p3, lc + p3] + Master3[p2, p3, p1, la + lb, lc + ld + p1, lb, lb - ld - p1 - p2] - Master3[p2, p3, p1, la + lb, -lb - lc + p1 + p2 + p3, la + ld + p2 + p3, ld + p3] - Master3[p2, p3, p1, la + lb, -lb + ld + p1 + p2 + p3, ld + p2 + p3, lc + ld + p3] + Master3[p2, p3, p1, -la - lb + p1 + p2 + p3, lb, lc, -ld - p2] - Master3[p2, p3, p1, -la - lb + p1 + p2 + p3, lb - ld - p2 - p3, -la + lc, ld + p3] + Master3[p2, p3, p1, -la - lb + p1 + p2 + p3, lb - ld - p2 - p3, lc + p2, lc + ld + p3] - Master3[p3, p1, p2, la + lb, -lc - ld, ld + p2 + p3, -lb + p1 - 2 (-ld - p2) + p3] + Master3[p3, p1, p2, la + lb, -ld - p1, lb, lb + lc + ld + p1 - p3] + Master3[p3, p1, p2, la + lb, -lb - lc + p1 + p2 + p3, la + ld + p1 + p3, ld + p1] + Master3[p3, p1, p2, la + lb, -lb + ld + p1 + p2 + p3, ld + p1 + p3, lc + ld + p1] + Master3[p3, p1, p2, -la - lb + p1 + p2 + p3, ld + p1 + p2, lb - ld - p1 - p2, lc] - Master3[p3, p1, p2, -la - lb + p1 + p2 + p3, la + ld + p1 + p2, -lc - ld + p3, -ld] + Master3[p3, p1, p2, -la - lb + p1 + p2 + p3, lb - ld - p1 - p3, -la + lc, ld + p1] - Master3[p3, p1, p2, -la - lb + p1 + p2 + p3, lb - ld - p1 - p3, lc + p3, lc + ld + p1] - Master3[p3, p1, p2, -la - lb + p1 + p2 + p3, ld + p2 + p3, lc, lb + lc - ld - p2 - 2 p3] + Master3[p3, p2, p1, la + lb, -lc - ld, ld + p1 + p3, -lb - 2 (-ld - p1) + p2 + p3] - Master3[p3, p2, p1, la + lb, ld + p1, lb - ld - p1 - p2, lc + p2] + Master3[p3, p2, p1, la + lb, lc + ld + p1, lb, lb - ld - p1 - p3] - Master3[p3, p2, p1, la + lb, -lb - lc + p1 + p2 + p3, la + ld + p2 + p3, ld + p2] - Master3[p3, p2, p1, la + lb, -lb + ld + p1 + p2 + p3, ld + p2 + p3, lc + ld + p2] + Master3[p3, p2, p1, -la - lb + p1 + p2 + p3, lb, lc, -ld - p3] - Master3[p3, p2, p1, -la - lb + p1 + p2 + p3, lb - ld - p2 - p3, -la + lc, ld + p2] + Master3[p3, p2, p1, -la - lb + p1 + p2 + p3, lb - ld - p2 - p3, lc + p3, lc + ld + p2] + Master4[p1, p2, p3, -la - lb + p1 + p2 + p3, lb - ld - p1 - p2, ld + p1, -lc] + Master4[p1, p2, p3, -la - lb + p1 + p2 + p3, ld + p2 + p3, lb - ld - p2 - p3, lc] - Master4[p1, p2, p3, -la - lb + p1 + p2 + p3, la + ld + p2 + p3, -lc - ld + p1, -ld] + Master4[p1, p3, p2, -la - lb + p1 + p2 + p3, lb - ld - p1 - p3, ld + p1, -lc] + Master4[p1, p3, p2, -la - lb + p1 + p2 + p3, ld + p2 + p3, lb - ld - p2 - p3, lc] - Master4[p1, p3, p2, -la - lb + p1 + p2 + p3, la + ld + p2 + p3, -lc - ld + p1, -ld] - Master4[p2, p1, p3, -la - lb + p1 + p2 + p3, ld + p1 + p3, lb - ld - p1 - p3, lc] + Master4[p2, p1, p3, -la - lb + p1 + p2 + p3, la + ld + p1 + p3, -lc - ld + p2, -ld] - Master4[p2, p3, p1, -la - lb + p1 + p2 + p3, lb - ld - p2 - p3, ld + p2, -lc] - Master4[p3, p1, p2, -la - lb + p1 + p2 + p3, ld + p1 + p2, lb - ld - p1 - p2, lc] + Master4[p3, p1, p2, -la - lb + p1 + p2 + p3, la + ld + p1 + p2, -lc - ld + p3, -ld] - Master4[p3, p2, p1, -la - lb + p1 + p2 + p3, lb - ld - p2 - p3, ld + p3, -lc], 
(* top229 *)
-Master1[p1, p2, p3, la, lb, lc + ld + p1, -ld - p1] - Master1[p1, p2, p3, la, lb, lc + ld + p1, -lb + ld + p1 + p2 + p3] + Master1[p1, p2, p3, la, lb - ld - p1 - p2, lc + ld + p1, -lb + p2 + p3] - Master1[p1, p2, p3, la, ld + p1 + p3, lc, -lb + p2 + p3] + Master1[p1, p2, p3, la, ld + p2 + p3, -lb + ld + p1 + p2 + p3, la + lb - lc - ld - p1 - p2 - p3] + Master1[p1, p2, p3, la, ld + p2 + p3, -lb + ld + p1 + p2 + p3, -la - lb + lc + p1 + p2 + p3] + Master1[p1, p2, p3, -la + p1 + p2 + p3, lc, lb - ld - p2 - p3, -lc - ld] + Master1[p1, p2, p3, -la + p1 + p2 + p3, lc, lb - ld - p2 - p3, ld + p2 + p3] - Master1[p1, p2, p3, -la + p1 + p2 + p3, -ld - p1, -lc - ld, la + lb - lc] - Master1[p1, p2, p3, -la + p1 + p2 + p3, -ld - p1, -lc - ld, -la - lb + lc + ld + p1 + p2 + p3] + Master1[p1, p2, p3, -la + p1 + p2 + p3, -ld - p2, lb, -lc + p2 + p3] - Master1[p1, p2, p3, -la + p1 + p2 + p3, lc + ld + p3, lb - ld - p2 - p3, -lc + p2 + p3] - Master1[p1, p3, p2, la, lb, lc + ld + p1, -ld - p1] - Master1[p1, p3, p2, la, lb, lc + ld + p1, -lb + ld + p1 + p2 + p3] - Master1[p1, p3, p2, la, ld + p1 + p2, lc, -lb + p2 + p3] + Master1[p1, p3, p2, la, lb - ld - p1 - p3, lc + ld + p1, -lb + p2 + p3] + Master1[p1, p3, p2, la, ld + p2 + p3, -lb + ld + p1 + p2 + p3, la + lb - lc - ld - p1 - p2 - p3] + Master1[p1, p3, p2, la, ld + p2 + p3, -lb + ld + p1 + p2 + p3, -la - lb + lc + p1 + p2 + p3] + Master1[p1, p3, p2, -la + p1 + p2 + p3, lc, lb - ld - p2 - p3, -lc - ld] + Master1[p1, p3, p2, -la + p1 + p2 + p3, lc, lb - ld - p2 - p3, ld + p2 + p3] - Master1[p1, p3, p2, -la + p1 + p2 + p3, -ld - p1, -lc - ld, la + lb - lc] - Master1[p1, p3, p2, -la + p1 + p2 + p3, -ld - p1, -lc - ld, -la - lb + lc + ld + p1 + p2 + p3] - Master1[p1, p3, p2, -la + p1 + p2 + p3, lc + ld + p2, lb - ld - p2 - p3, -lc + p2 + p3] + Master1[p1, p3, p2, -la + p1 + p2 + p3, -ld - p3, lb, -lc + p2 + p3] - Master1[p2, p1, p3, la, la + lb - lc, -ld - p1, -la - lb - ld + p3] + Master1[p2, p1, p3, la, ld + p2 + p3, la + lb - lc - ld - p1 - p2 - p3, lb + p3 - 2 (ld + p2 + p3)] + Master1[p2, p1, p3, la, ld + p2 + p3, -la - lb + lc + p1 + p2 + p3, -lb + p1 + p3] - Master1[p2, p1, p3, la, -la - lb + lc + ld + p1 + p2 + p3, -ld - p1, la + lb - p2] - Master1[p2, p1, p3, -la + p1 + p2 + p3, -ld - p1, la + lb - lc, -lc + p1 + p3] - Master1[p2, p1, p3, -la + p1 + p2 + p3, -ld - p1, -la - lb + lc + ld + p1 + p2 + p3, lc - 2 (-ld - p1) + p3] + Master1[p2, p1, p3, -la + p1 + p2 + p3, la + lb - lc - ld - p1 - p2 - p3, ld + p2 + p3, -la + lc + p1 + p3] + Master1[p2, p1, p3, -la + p1 + p2 + p3, -la - lb + lc + p1 + p2 + p3, ld + p2 + p3, la - lc + ld + p3] - Master1[p2, p3, p1, la, lb, lc, -ld - p2] + Master1[p2, p3, p1, la, lb, lc + ld + p2, -ld - p2] + Master1[p2, p3, p1, la, lb, lc + ld + p2, -lb + ld + p1 + p2 + p3] + Master1[p2, p3, p1, la, lb, -ld - p3, -lb - lc - ld + p1] - Master1[p2, p3, p1, la, lb - ld - p2 - p3, lc + ld + p2, -lb + p1 + p3] - Master1[p2, p3, p1, la, lb - ld - p2 - p3, lc + ld + p2, ld + p2 + p3] - Master1[p2, p3, p1, la, lb - ld - p2 - p3, -ld - p3, -lc - ld] - Master1[p2, p3, p1, la, lb - ld - p2 - p3, -ld - p3, -lb + lc + p1 - p2 + 2 (ld + p2 + p3)] + Master1[p2, p3, p1, -la + p1 + p2 + p3, lc, lb, ld + p1 + p3] - Master1[p2, p3, p1, -la + p1 + p2 + p3, lc, ld + p1 + p2, -lb - lc + ld + 2 p1 + p2 + p3] - Master1[p2, p3, p1, -la + p1 + p2 + p3, lc, lb - ld - p1 - p3, -lc - ld] - Master1[p2, p3, p1, -la + p1 + p2 + p3, lc, lb - ld - p1 - p3, ld + p1 + p3] + Master1[p2, p3, p1, -la + p1 + p2 + p3, lc + ld + p1, ld + p1 + p2, lb - lc + 2 (-ld - p1) + p1 - p2] + Master1[p2, p3, p1, -la + p1 + p2 + p3, lc + ld + p1, ld + p1 + p2, -lb + ld + p1 + p2 + p3] + Master1[p2, p3, p1, -la + p1 + p2 + p3, lc + ld + p1, lb - ld - p1 - p3, -ld - p1] + Master1[p2, p3, p1, -la + p1 + p2 + p3, lc + ld + p1, lb - ld - p1 - p3, -lc + p1 + p3] - Master1[p3, p1, p2, la, la + lb - lc, -ld - p1, -la - lb - ld + p2] + Master1[p3, p1, p2, la, ld + p2 + p3, la + lb - lc - ld - p1 - p2 - p3, lb + p2 - 2 (ld + p2 + p3)] + Master1[p3, p1, p2, la, ld + p2 + p3, -la - lb + lc + p1 + p2 + p3, -lb + p1 + p2] - Master1[p3, p1, p2, la, -la - lb + lc + ld + p1 + p2 + p3, -ld - p1, la + lb - p3] - Master1[p3, p1, p2, -la + p1 + p2 + p3, -ld - p1, la + lb - lc, -lc + p1 + p2] - Master1[p3, p1, p2, -la + p1 + p2 + p3, -ld - p1, -la - lb + lc + ld + p1 + p2 + p3, lc - 2 (-ld - p1) + p2] + Master1[p3, p1, p2, -la + p1 + p2 + p3, la + lb - lc - ld - p1 - p2 - p3, ld + p2 + p3, -la + lc + p1 + p2] + Master1[p3, p1, p2, -la + p1 + p2 + p3, -la - lb + lc + p1 + p2 + p3, ld + p2 + p3, la - lc + ld + p2] - Master1[p3, p2, p1, la, lb, lc, -ld - p3] + Master1[p3, p2, p1, la, lb, -ld - p2, -lb - lc - ld + p1] + Master1[p3, p2, p1, la, lb, lc + ld + p3, -ld - p3] + Master1[p3, p2, p1, la, lb, lc + ld + p3, -lb + ld + p1 + p2 + p3] - Master1[p3, p2, p1, la, lb - ld - p2 - p3, -ld - p2, -lc - ld] - Master1[p3, p2, p1, la, lb - ld - p2 - p3, -ld - p2, -lb + lc + p1 - p3 + 2 (ld + p2 + p3)] - Master1[p3, p2, p1, la, lb - ld - p2 - p3, lc + ld + p3, -lb + p1 + p2] - Master1[p3, p2, p1, la, lb - ld - p2 - p3, lc + ld + p3, ld + p2 + p3] + Master1[p3, p2, p1, -la + p1 + p2 + p3, lc, lb, ld + p1 + p2] - Master1[p3, p2, p1, -la + p1 + p2 + p3, lc, lb - ld - p1 - p2, -lc - ld] - Master1[p3, p2, p1, -la + p1 + p2 + p3, lc, lb - ld - p1 - p2, ld + p1 + p2] - Master1[p3, p2, p1, -la + p1 + p2 + p3, lc, ld + p1 + p3, -lb - lc + ld + 2 p1 + p2 + p3] + Master1[p3, p2, p1, -la + p1 + p2 + p3, lc + ld + p1, lb - ld - p1 - p2, -ld - p1] + Master1[p3, p2, p1, -la + p1 + p2 + p3, lc + ld + p1, lb - ld - p1 - p2, -lc + p1 + p2] + Master1[p3, p2, p1, -la + p1 + p2 + p3, lc + ld + p1, ld + p1 + p3, lb - lc + 2 (-ld - p1) + p1 - p3] + Master1[p3, p2, p1, -la + p1 + p2 + p3, lc + ld + p1, ld + p1 + p3, -lb + ld + p1 + p2 + p3] + Master2[p1, p2, p3, la, lb, lc + ld + p1, -lb + ld + p1 + p2 + p3] - Master2[p1, p2, p3, la, lb - ld - p1 - p2, lc + ld + p1, -lb + p2 + p3] + Master2[p1, p2, p3, la, ld + p1 + p3, lc, -lb + p2 + p3] - Master2[p1, p2, p3, la, ld + p2 + p3, -lb + ld + p1 + p2 + p3, -la - lb + lc + p1 + p2 + p3] - Master2[p1, p2, p3, -la + p1 + p2 + p3, lc, lb - ld - p2 - p3, -lc - ld] + Master2[p1, p2, p3, -la + p1 + p2 + p3, -ld - p1, -lc - ld, la + lb - lc] - Master2[p1, p2, p3, -la + p1 + p2 + p3, -ld - p2, lb, -lc + p2 + p3] + Master2[p1, p2, p3, -la + p1 + p2 + p3, lc + ld + p3, lb - ld - p2 - p3, -lc + p2 + p3] + Master2[p1, p3, p2, la, lb, lc + ld + p1, -lb + ld + p1 + p2 + p3] + Master2[p1, p3, p2, la, ld + p1 + p2, lc, -lb + p2 + p3] - Master2[p1, p3, p2, la, lb - ld - p1 - p3, lc + ld + p1, -lb + p2 + p3] - Master2[p1, p3, p2, la, ld + p2 + p3, -lb + ld + p1 + p2 + p3, -la - lb + lc + p1 + p2 + p3] - Master2[p1, p3, p2, -la + p1 + p2 + p3, lc, lb - ld - p2 - p3, -lc - ld] + Master2[p1, p3, p2, -la + p1 + p2 + p3, -ld - p1, -lc - ld, la + lb - lc] + Master2[p1, p3, p2, -la + p1 + p2 + p3, lc + ld + p2, lb - ld - p2 - p3, -lc + p2 + p3] - Master2[p1, p3, p2, -la + p1 + p2 + p3, -ld - p3, lb, -lc + p2 + p3] + Master2[p2, p1, p3, la, la + lb - lc, -ld - p1, -la - lb - ld + p3] - Master2[p2, p1, p3, la, ld + p2 + p3, la + lb - lc - ld - p1 - p2 - p3, lb + p3 - 2 (ld + p2 + p3)] - Master2[p2, p1, p3, la, ld + p2 + p3, -la - lb + lc + p1 + p2 + p3, -lb + p1 + p3] + Master2[p2, p1, p3, la, -la - lb + lc + ld + p1 + p2 + p3, -ld - p1, la + lb - p2] + Master2[p2, p1, p3, -la + p1 + p2 + p3, -ld - p1, la + lb - lc, -lc + p1 + p3] + Master2[p2, p1, p3, -la + p1 + p2 + p3, -ld - p1, -la - lb + lc + ld + p1 + p2 + p3, lc - 2 (-ld - p1) + p3] - Master2[p2, p1, p3, -la + p1 + p2 + p3, la + lb - lc - ld - p1 - p2 - p3, ld + p2 + p3, -la + lc + p1 + p3] - Master2[p2, p1, p3, -la + p1 + p2 + p3, -la - lb + lc + p1 + p2 + p3, ld + p2 + p3, la - lc + ld + p3] - Master2[p2, p3, p1, la, lb, lc + ld + p2, -lb + ld + p1 + p2 + p3] - Master2[p2, p3, p1, la, lb, -ld - p3, -lb - lc - ld + p1] + Master2[p2, p3, p1, la, lb - ld - p2 - p3, lc + ld + p2, -lb + p1 + p3] + Master2[p2, p3, p1, la, lb - ld - p2 - p3, -ld - p3, -lb + lc + p1 - p2 + 2 (ld + p2 + p3)] + Master2[p2, p3, p1, -la + p1 + p2 + p3, lc, ld + p1 + p2, -lb - lc + ld + 2 p1 + p2 + p3] + Master2[p2, p3, p1, -la + p1 + p2 + p3, lc, lb - ld - p1 - p3, -lc - ld] - Master2[p2, p3, p1, -la + p1 + p2 + p3, lc + ld + p1, ld + p1 + p2, lb - lc + 2 (-ld - p1) + p1 - p2] - Master2[p2, p3, p1, -la + p1 + p2 + p3, lc + ld + p1, lb - ld - p1 - p3, -lc + p1 + p3] + Master2[p3, p1, p2, la, la + lb - lc, -ld - p1, -la - lb - ld + p2] - Master2[p3, p1, p2, la, ld + p2 + p3, la + lb - lc - ld - p1 - p2 - p3, lb + p2 - 2 (ld + p2 + p3)] - Master2[p3, p1, p2, la, ld + p2 + p3, -la - lb + lc + p1 + p2 + p3, -lb + p1 + p2] + Master2[p3, p1, p2, la, -la - lb + lc + ld + p1 + p2 + p3, -ld - p1, la + lb - p3] + Master2[p3, p1, p2, -la + p1 + p2 + p3, -ld - p1, la + lb - lc, -lc + p1 + p2] + Master2[p3, p1, p2, -la + p1 + p2 + p3, -ld - p1, -la - lb + lc + ld + p1 + p2 + p3, lc - 2 (-ld - p1) + p2] - Master2[p3, p1, p2, -la + p1 + p2 + p3, la + lb - lc - ld - p1 - p2 - p3, ld + p2 + p3, -la + lc + p1 + p2] - Master2[p3, p1, p2, -la + p1 + p2 + p3, -la - lb + lc + p1 + p2 + p3, ld + p2 + p3, la - lc + ld + p2] - Master2[p3, p2, p1, la, lb, -ld - p2, -lb - lc - ld + p1] - Master2[p3, p2, p1, la, lb, lc + ld + p3, -lb + ld + p1 + p2 + p3] + Master2[p3, p2, p1, la, lb - ld - p2 - p3, -ld - p2, -lb + lc + p1 - p3 + 2 (ld + p2 + p3)] + Master2[p3, p2, p1, la, lb - ld - p2 - p3, lc + ld + p3, -lb + p1 + p2] + Master2[p3, p2, p1, -la + p1 + p2 + p3, lc, lb - ld - p1 - p2, -lc - ld] + Master2[p3, p2, p1, -la + p1 + p2 + p3, lc, ld + p1 + p3, -lb - lc + ld + 2 p1 + p2 + p3] - Master2[p3, p2, p1, -la + p1 + p2 + p3, lc + ld + p1, lb - ld - p1 - p2, -lc + p1 + p2] - Master2[p3, p2, p1, -la + p1 + p2 + p3, lc + ld + p1, ld + p1 + p3, lb - lc + 2 (-ld - p1) + p1 - p3] - Master3[p1, p2, p3, la, lb, lc, -ld - p1] + Master3[p1, p2, p3, la, lb - ld - p1 - p2, lc, -ld - p1] - Master3[p1, p2, p3, la, lb - ld - p1 - p2, lc + ld + p1, ld + p1 + p2] + Master3[p1, p2, p3, la, ld + p1 + p3, lc, lb + lc - ld - 2 p1 - p3] - Master3[p1, p2, p3, la, ld + p1 + p3, lc + ld + p1, lb - ld - p1 - p3] - Master3[p1, p2, p3, la, ld + p2 + p3, lb - ld - p2 - p3, -la - lb + lc + p1 + p2 + p3] + Master3[p1, p2, p3, -la + p1 + p2 + p3, lc, lb, ld + p2 + p3] + Master3[p1, p2, p3, -la + p1 + p2 + p3, -ld - p1, lc + ld + p1, la + lb - lc] - Master3[p1, p2, p3, -la + p1 + p2 + p3, -ld - p2, lb, lb + lc + ld - p1 + p2] + Master3[p1, p2, p3, -la + p1 + p2 + p3, -ld - p2, lb - ld - p2 - p3, lc + ld + p2] - Master3[p1, p2, p3, -la + p1 + p2 + p3, lc + ld + p3, lb, ld + p2 + p3] + Master3[p1, p2, p3, -la + p1 + p2 + p3, lc + ld + p3, lb - ld - p2 - p3, -ld - p3] - Master3[p1, p3, p2, la, lb, lc, -ld - p1] + Master3[p1, p3, p2, la, ld + p1 + p2, lc, lb + lc - ld - 2 p1 - p2] - Master3[p1, p3, p2, la, ld + p1 + p2, lc + ld + p1, lb - ld - p1 - p2] + Master3[p1, p3, p2, la, lb - ld - p1 - p3, lc, -ld - p1] - Master3[p1, p3, p2, la, lb - ld - p1 - p3, lc + ld + p1, ld + p1 + p3] - Master3[p1, p3, p2, la, ld + p2 + p3, lb - ld - p2 - p3, -la - lb + lc + p1 + p2 + p3] + Master3[p1, p3, p2, -la + p1 + p2 + p3, lc, lb, ld + p2 + p3] + Master3[p1, p3, p2, -la + p1 + p2 + p3, -ld - p1, lc + ld + p1, la + lb - lc] - Master3[p1, p3, p2, -la + p1 + p2 + p3, lc + ld + p2, lb, ld + p2 + p3] + Master3[p1, p3, p2, -la + p1 + p2 + p3, lc + ld + p2, lb - ld - p2 - p3, -ld - p2] - Master3[p1, p3, p2, -la + p1 + p2 + p3, -ld - p3, lb, lb + lc + ld - p1 + p3] + Master3[p1, p3, p2, -la + p1 + p2 + p3, -ld - p3, lb - ld - p2 - p3, lc + ld + p3] - Master3[p2, p1, p3, la, ld + p2 + p3, -la - lb + lc + p1 + p2 + p3, -la + lc - ld + p1 - p2] + Master3[p2, p1, p3, la, -la - lb + lc + ld + p1 + p2 + p3, -ld - p1, -lc + 2 (-ld - p1) + p1 - p2] + Master3[p2, p1, p3, -la + p1 + p2 + p3, -ld - p1, la + lb - lc, la + lb + ld + p1 - p2] - Master3[p2, p1, p3, -la + p1 + p2 + p3, la + lb - lc - ld - p1 - p2 - p3, ld + p2 + p3, -lb + p1 - p2 + 2 (ld + p2 + p3)] + Master3[p2, p3, p1, la, -lc - ld, -ld - p1, la + lb - lc - ld - p1 - p2] - Master3[p2, p3, p1, la, lb - ld - p2 - p3, lc, -ld - p2] + Master3[p2, p3, p1, -la + p1 + p2 + p3, lc + ld + p1, lb, ld + p1 + p3] - Master3[p2, p3, p1, -la + p1 + p2 + p3, -lb + ld + p1 + p2 + p3, ld + p2 + p3, -la - lb + lc + ld + p1 + p2 + 2 p3] - Master3[p3, p1, p2, la, ld + p2 + p3, -la - lb + lc + p1 + p2 + p3, -la + lc - ld + p1 - p3] + Master3[p3, p1, p2, la, -la - lb + lc + ld + p1 + p2 + p3, -ld - p1, -lc + 2 (-ld - p1) + p1 - p3] + Master3[p3, p1, p2, -la + p1 + p2 + p3, -ld - p1, la + lb - lc, la + lb + ld + p1 - p3] - Master3[p3, p1, p2, -la + p1 + p2 + p3, la + lb - lc - ld - p1 - p2 - p3, ld + p2 + p3, -lb + p1 - p3 + 2 (ld + p2 + p3)] + Master3[p3, p2, p1, la, -lc - ld, -ld - p1, la + lb - lc - ld - p1 - p3] - Master3[p3, p2, p1, la, lb - ld - p2 - p3, lc, -ld - p3] + Master3[p3, p2, p1, -la + p1 + p2 + p3, lc + ld + p1, lb, ld + p1 + p2] - Master3[p3, p2, p1, -la + p1 + p2 + p3, -lb + ld + p1 + p2 + p3, ld + p2 + p3, -la - lb + lc + ld + p1 + 2 p2 + p3] + Master4[p1, p2, p3, la, ld + p2 + p3, lb - ld - p2 - p3, -la - lb + lc + p1 + p2 + p3] - Master4[p1, p2, p3, -la + p1 + p2 + p3, -ld - p1, lc + ld + p1, la + lb - lc] + Master4[p1, p3, p2, la, ld + p2 + p3, lb - ld - p2 - p3, -la - lb + lc + p1 + p2 + p3] - Master4[p1, p3, p2, -la + p1 + p2 + p3, -ld - p1, lc + ld + p1, la + lb - lc]
};


